A Posteriori Single- and Multi-Goal Error Control and Adaptivity for Partial Differential Equations

This work reviews goal-oriented a posteriori error control, adaptivity and solver control for finite element approximations to boundary and initial-boundary value problems for stationary and non-stationary partial differential equations, respectively. In particular, coupled field problems with different physics may require simultaneously the accurate evaluation of several quantities of interest, which is achieved with multi-goal oriented error control. Sensitivity measures are obtained by solving an adjoint problem. Error localization is achieved with the help of a partition-of-unity. We also review and extend theoretical results for efficiency and reliability by employing a saturation assumption. The resulting adaptive algorithms allow to balance discretization and non-linear iteration errors, and are demonstrated for four applications: Poisson's problem, non-linear elliptic boundary value problems, stationary incompressible Navier-Stokes equations, and regularized parabolic $p$-Laplace initial-boundary value problems. Therein, different finite element discretizations in two different software libraries are utilized, which are partially accompanied with open-source implementations on GitHub.

==> Compdata/Nonlinear-Coercive/src/Adaptive_SolverInfo.h <==
#pragma once
 



  struct AdaptiveSolverInfo{
         int iterations=0;
         double res;
         double res_adaptivj=0;
         double res_adaptivi=0;
         double Gamma_times_Estimated_Discretization_Error=0;
   };


==> Compdata/Nonlinear-Coercive/src/Bonnet_Guy_Functions.h <==
/*
 * Bonnet_Guy_Functions.h
 *
 *  Created on: Jul 25, 2017
 *      Author: bendtmayer
 */

#ifndef BONNET_GUY_FUNCTIONS_H_
#define BONNET_GUY_FUNCTIONS_H_
#include <deal.II/base/quadrature_lib.h>
#include <deal.II/base/logstream.h>
#include <deal.II/base/function.h>
#include <deal.II/base/utilities.h>
#include <deal.II/base/timer.h>

#include <deal.II/lac/block_vector.h>
#include <deal.II/lac/full_matrix.h>
#include <deal.II/lac/block_sparse_matrix.h>
#include <deal.II/lac/sparse_direct.h>
#include <deal.II/lac/solver.h>
#include <deal.II/lac/linear_operator.h>
#include <deal.II/lac/linear_operator_tools.h>
#include <deal.II/lac/solver_bicgstab.h>

#include <deal.II/grid/tria.h>
#include <deal.II/grid/grid_generator.h>
#include <deal.II/grid/tria_accessor.h>
#include <deal.II/grid/tria_iterator.h>
//#include <deal.II/grid/tria_boundary_lib.h>
#include <deal.II/grid/grid_tools.h>
#include <deal.II/grid/grid_in.h>

#include <deal.II/dofs/dof_handler.h>
#include <deal.II/dofs/dof_renumbering.h>
#include <deal.II/dofs/dof_accessor.h>
#include <deal.II/dofs/dof_tools.h>
#include <boost/serialization/serialization.hpp>
#include <boost/archive/binary_iarchive.hpp>
#include <boost/archive/binary_oarchive.hpp>

#include <deal.II/lac/constraint_matrix.h>
#include <deal.II/lac/solver_cg.h>
#include <deal.II/lac/precondition.h>

#include <deal.II/fe/fe_q.h>
#include <deal.II/fe/fe_dgq.h>
#include <deal.II/fe/fe_dgp.h>
#include <deal.II/fe/fe_system.h>
#include <deal.II/fe/fe_values.h>
#include <deal.II/fe/mapping_q1.h>
#include <deal.II/fe/fe_tools.h>
#include <deal.II/base/work_stream.h>
#include <deal.II/numerics/vector_tools.h>
#include <deal.II/numerics/matrix_tools.h>

#include <deal.II/numerics/data_out.h>
#include <deal.II/numerics/solution_transfer.h>

#include <deal.II/base/quadrature_lib.h>
#include <deal.II/base/function.h>
#include <deal.II/base/logstream.h>
#include <deal.II/base/thread_management.h>
#include <deal.II/base/parameter_handler.h>

#include <deal.II/lac/vector.h>
#include <deal.II/lac/full_matrix.h>
#include <deal.II/lac/sparse_matrix.h>
#include <deal.II/lac/solver_cg.h>
#include <deal.II/lac/solver_control.h>
#include <deal.II/lac/solver_gmres.h>
#include <deal.II/lac/trilinos_precondition.h>
#include <deal.II/lac/sparse_direct.h>
#include <deal.II/lac/precondition.h>
#include <deal.II/lac/constraint_matrix.h>
#include <deal.II/grid/tria.h>
#include <deal.II/grid/grid_generator.h>
#include <deal.II/grid/grid_out.h>
#include <deal.II/grid/tria_accessor.h>
#include <deal.II/grid/tria_iterator.h>
#include <deal.II/grid/grid_refinement.h>
#include <deal.II/grid/grid_in.h>
//#include <deal.II/grid/tria_boundary_lib.h>
#include <deal.II/dofs/dof_handler.h>
#include <deal.II/dofs/dof_accessor.h>
#include <deal.II/dofs/dof_tools.h>
#include <deal.II/fe/fe_q.h>
#include <deal.II/fe/fe_values.h>
#include <deal.II/fe/fe_tools.h>
#include <deal.II/numerics/vector_tools.h>
#include <deal.II/numerics/matrix_tools.h>
#include <deal.II/numerics/data_out.h>
#include <deal.II/numerics/error_estimator.h>
#include <deal.II/base/utilities.h>
#include <deal.II/base/mpi.h>
//#include <deal.II/lac/block_matrix_array.h>
#include "mdefs.h"
#include "find_index_set.h"
using namespace dealii;

enum Dirichlet_Boundary
{
   strong, weak  // see Viharev Rannacher 2012
};
template<int dim>
class InitialValuesBonnetGuy : public Function<dim>
{
   public:
      InitialValuesBonnetGuy(const double min_dia) :
            Function<dim>(dim + 2)
      {
         _min_dia = min_dia;
      }
      virtual ~InitialValuesBonnetGuy() = default;

      virtual double value(const Point<dim> &p, const unsigned int component = 0) const;

      virtual void vector_value(const Point<dim> &p, Vector<double> &value) const;

   private:
      double _min_dia;

};

template<int dim>
double InitialValuesBonnetGuy<dim>::value(const Point<dim> &p, const unsigned int component) const
{
   const auto & x = p(0);
   const auto & y = p(1);
   // Describe initial cracks
   if (component == 2)
   {
      //return 1.0;
      if (((p(0) >= -1.0 - _min_dia) && (p(0) <= 0.0 + _min_dia)) && ((p(1) >= 0.0 - _min_dia) && (p(1) <= 0.0 + _min_dia)))
      {
         return 1e-8;
      }
      else
         return 1.0;
   }

   if (component == 1) return 0;
   return Sign(y) * 1 / sqrt(2.0) * Sqrt( -x + Sqrt(Power(x, 2) + Power(y, 2)));
}

template<int dim>
void InitialValuesBonnetGuy<dim>::vector_value(const Point<dim> &p, Vector<double> &values) const
{
   for (unsigned int comp = 0; comp < this->n_components; ++comp)
      values(comp) = InitialValuesBonnetGuy<dim>::value(p, comp);
}



// In this class, we define a function
// that deals with the boundary values.
// For our configuration,
// we impose of parabolic inflow profile for the
// velocity at the left hand side of the channel.
template<int dim>
class BoundaryParabel : public Function<dim>
{
   public:
      BoundaryParabel(const double time, unsigned int number_of_components) :
            Function<dim>(number_of_components)
      {
         _time = time;
      }

      virtual double value(const Point<dim> &p, const unsigned int component = 0) const;
      virtual ~BoundaryParabel() = default;
      double w(double y, double H) const
      {
            return 4.0*y*(H-y)/(H*H);
      };
      virtual void vector_value(const Point<dim> &p, Vector<double> &value) const;
      virtual Tensor<1, dim> gradient(const Point<dim> &p, const unsigned int component = 0) const
      {

         if (component == 0)
         {
            const auto & x = p(0);
            const auto & y = p(1);
            Tensor<1, dim> c;
            c[0] = 0;
            c[1] = 0;

            return c;
            return Tensor<1, dim>();

            const double CC = lambda / std::sqrt(2);

            const double dx = -((CC * std::sqrt( -x + std::sqrt(x * x + y * y)) * sign(y)) / (2 * std::sqrt(x * x + y * y)));
            const double dy = (CC * y * sign(y)) / (2 * std::sqrt(x * x + y * y) * std::sqrt( -x + std::sqrt(x * x + y * y)));

            Tensor<1, dim> d;
            d[0] = dx;
            d[1] = dy;

            return d;
         }
         else
         {
            return Tensor<1, dim>();
         }
      }

   private:
      double _time;
      double lambda = 1.0;
};

// The boundary values are given to component
// with number 0 (namely the x-velocity)
template<int dim>
double BoundaryParabel<dim>::value(const Point<dim> &p, const unsigned int component) const
{
   Assert(component < this->n_components, ExcIndexRange(component, 0, this->n_components));
   const auto & x = p(0);
   const auto & y = p(1);

//   if (component==0)
//      if(abs(2.0-y)<1e-10)
//      {
//         if(x<0.3) return 0.1*Sin(x*Pi/0.6);
//         if(x<1.7) return 0.1;
//         return 0.1*Sin((2.0-x)*Pi/0.6);
//      }
//      return 0;
   //  return 0;
//   return 0;
//   if (component == 0)
//   {
//   if(component==1 && std::abs(x-0.2) < 0.05  && y>0.4)
//      return 0.1;
//   if(component==1 && std::abs(x-0.2) < 0.05  && y<0.4)
//      return 0.1;
   if(dim==2)
   {
//      if (component == 0)
//      return 10*sqrt(sqrt(std::abs(2.5-x)))*2*(0.5-(2.5-x<0));
//      if (component == 1)
//      return 1;
      double H = 0.41;
      if(component==dim+1)
      {
         if (std::abs(x) < 1e-10)
                                        {
                                           return 353.15;
                                        }

                                        return 278.15;
      }
               if (component == 0)
               {

                  if (std::abs(x) < 1e-10)
                  {
                     double H = 0.41;
                     double Um = 0.3;
//                     return 4.0 * Um * y * (H - y) / (H * H);
                     return 4.0 * Um * y * (H - y) / (H * H);
                  }

                  return 0;
               }
               return 0;
               if (component == 1)
                             {

                                if (std::abs(x) < 1e-10|| y> 0.4 || y <0.01)
                                {
                                   double H = 0.41;
                                                        double Um = 0.3;
                                  return 0;
                                }

                                return 0;
                             }

   }
   else
   {
   double z=p(2);

                  if (component == 0)
                  {

                     if (std::abs(x) < 1e-14)
                     {
                        double H = 0.41;
//                        std::cout<< p << std::endl;
                        return 0.45*w(z,H)*w(y,H);

                     }


                  }
                  return 0;
   }
   return 0;
}

template<int dim>
void BoundaryParabel<dim>::vector_value(const Point<dim> &p, Vector<double> &values) const
{
   for (unsigned int c = 0; c < this->n_components; ++c)
      values(c) = BoundaryParabel<dim>::value(p, c);
}

template<int dim>
class BoundaryParabel_u : public Function<dim>
{
   public:
      BoundaryParabel_u(const double time) :
            Function<dim>(dim + 1)
      {
         _time = time;
      }
      virtual ~BoundaryParabel_u() = default;
      virtual double value(const Point<dim> &p, const unsigned int component = 0) const;

      virtual void vector_value(const Point<dim> &p, Vector<double> &value) const;
      virtual Tensor<1, dim> gradient(const Point<dim> &p, const unsigned int component = 0) const
      {
         const auto & x = p(0);
         const auto & y = p(1);
         if (component == 0)
         {
            Tensor<1, dim> d;
            if (std::abs(x) < 1e-10)
            {

               double H = 0.41;
               double Um = 0.3;
               d[0] = 4 * Um * y * (H - y) / (H * H);
               d[1] = 0;
            }
            return Tensor<1, dim>();

            const double CC = lambda / std::sqrt(2);

            const double dx = -((CC * std::sqrt( -x + std::sqrt(x * x + y * y)) * sign(y)) / (2 * std::sqrt(x * x + y * y)));
            const double dy = (CC * y * sign(y)) / (2 * std::sqrt(x * x + y * y) * std::sqrt( -x + std::sqrt(x * x + y * y)));

            return d;
         }
         else
         {
            Tensor<1, dim> d;
            d[0] = 2 * x;
            d[1] = 2 * y;

            return d;
         }
      }

   private:
      double _time;
      double lambda = 1.0;
};

// The boundary values are given to component
// with number 0 (namely the x-velocity)
template<int dim>
double BoundaryParabel_u<dim>::value(const Point<dim> &p, const unsigned int component) const
{
   Assert(component < this->n_components, ExcIndexRange(component, 0, this->n_components));
   const auto & x = p(0);
   const auto & y = p(1);
   if (component == 0)
   {

      return 0;
      if (x <= 0.0)
      {
         if (y > 0.0)
            return lambda / std::sqrt(2) * std::sqrt(std::sqrt(x * x + y * y) - x);
         else
            if (y < 0.0) return -lambda / std::sqrt(2) * std::sqrt(std::sqrt(x * x + y * y) - x);
      }
      else
      {
         if (y >= 0.0)
            return lambda / std::sqrt(2) * std::sqrt(std::sqrt(x * x + y * y) - x);
         else
            if (y < 0.0) return -lambda / std::sqrt(2) * std::sqrt(std::sqrt(x * x + y * y) - x);
      }
   }
   if (component == dim) return 1.0 - x * x - y * y;  //(x*x-1)*(y*y-1);
   return 0;
}

template<int dim>
void BoundaryParabel_u<dim>::vector_value(const Point<dim> &p, Vector<double> &values) const
{
   for (unsigned int c = 0; c < this->n_components; ++c)
      values(c) = BoundaryParabel_u<dim>::value(p, c);
}
template<int dim>
class BoundaryParabel_pf : public Function<dim>
{
   public:
      BoundaryParabel_pf() :
            Function<dim>(dim + 2)
      {

      }
      virtual ~BoundaryParabel_pf() = default;
      virtual double value(const Point<dim> &p, const unsigned int component = 0) const;

      virtual void vector_value(const Point<dim> &p, Vector<double> &value) const;

};

// The boundary values are given to component
// with number 0 (namely the x-velocity)
template<int dim>
double BoundaryParabel_pf<dim>::value(const Point<dim> &p, const unsigned int component) const
{
   Assert(component < this->n_components, ExcIndexRange(component, 0, this->n_components));

   if (component == dim)
   {
      return 1;
   }

   return 0;
}

template<int dim>
void BoundaryParabel_pf<dim>::vector_value(const Point<dim> &p, Vector<double> &values) const
{
   for (unsigned int c = 0; c < this->n_components; ++c)
      values(c) = BoundaryParabel_pf<dim>::value(p, c);
}

template<int dim>
void set_newton_bc(DoFHandler<dim>& dof_handler, ConstraintMatrix & constraints, Dirichlet_Boundary dirichlet_doundary_enforcement =
                         Dirichlet_Boundary::strong)
{

//  std::map<unsigned int, double> boundary_values;
//
//   std::vector<bool> component_mask(dof_handler.get_fe(0).n_components(), true);
//   //component_mask[1] = false;
//   component_mask[dim] = false;
//   VectorTools::interpolate_boundary_values(dof_handler, 0, ZeroFunction<dim>(dof_handler.get_fe(0).n_components()),constraints, component_mask);
  
   std::vector<bool> component_mask(dof_handler.get_fe(0).n_components(), true);
   component_mask[dim] = false;
//   component_mask[1] = false;
   component_mask[dim+1] = true;
   VectorTools::interpolate_boundary_values(dof_handler, 0, ZeroFunction<dim>(dof_handler.get_fe(0).n_components()), constraints,
                                            component_mask);
   component_mask[dim+1] = false;
   VectorTools::interpolate_boundary_values(dof_handler, 2, ZeroFunction<dim>(dof_handler.get_fe(0).n_components()), constraints,
                                            component_mask);

   component_mask[dim+1] = true;
   VectorTools::interpolate_boundary_values(dof_handler, 80, ZeroFunction<dim>(dof_handler.get_fe(0).n_components()), constraints,
                                            component_mask);
   if(dim==3){
   auto  set_on_boudary_80=find_index_set<dim>(dof_handler);
   constraints.add_lines(set_on_boudary_80);
   }


}

template<int dim, typename VECTOR = BlockVector<double>>
void set_init_bc_on_solution(const DoFHandler<dim> & dof_handler, VECTOR & solution, double time = 0,
                             Dirichlet_Boundary dirichlet_doundary_enforcement = Dirichlet_Boundary::strong)
{
   std::map<unsigned int, double> boundary_values;

   std::vector<bool> component_mask(dof_handler.get_fe(0).n_components(), true);
   //component_mask[1] = false;
   component_mask[dim] = false;
   VectorTools::interpolate_boundary_values(dof_handler, 0, BoundaryParabel<dim>(time, dof_handler.get_fe(0).n_components()),
                                            boundary_values, component_mask);
   component_mask[dim+1] = false;
   VectorTools::interpolate_boundary_values(dof_handler, 2, BoundaryParabel<dim>(time, dof_handler.get_fe(0).n_components()),
                                            boundary_values, component_mask);
   component_mask[dim+1] = true;
   VectorTools::interpolate_boundary_values(dof_handler, 80, BoundaryParabel<dim>(0.0, dof_handler.get_fe(0).n_components()),
                                            boundary_values, component_mask);

   for (auto & i : boundary_values)
      solution(i.first) = i.second;

   ConstraintMatrix hangingnode_constraints;
   DoFTools::make_hanging_node_constraints(dof_handler, hangingnode_constraints);
   hangingnode_constraints.close();
   hangingnode_constraints.distribute(solution);

}

#endif /* BONNET_GUY_FUNCTIONS_H_ */


==> Compdata/Nonlinear-Coercive/src/Bonnet_Guy_FunctionsT-flow.h <==
/*
 * Bonnet_Guy_Functions.h
 *
 *  Created on: Jul 25, 2017
 *      Author: bendtmayer
 */

#ifndef BONNET_GUY_FUNCTIONS_H_
#define BONNET_GUY_FUNCTIONS_H_
#include <deal.II/base/quadrature_lib.h>
#include <deal.II/base/logstream.h>
#include <deal.II/base/function.h>
#include <deal.II/base/utilities.h>
#include <deal.II/base/timer.h>

#include <deal.II/lac/block_vector.h>
#include <deal.II/lac/full_matrix.h>
#include <deal.II/lac/block_sparse_matrix.h>
#include <deal.II/lac/sparse_direct.h>
#include <deal.II/lac/solver.h>
#include <deal.II/lac/linear_operator.h>
#include <deal.II/lac/linear_operator_tools.h>
#include <deal.II/lac/solver_bicgstab.h>

#include <deal.II/grid/tria.h>
#include <deal.II/grid/grid_generator.h>
#include <deal.II/grid/tria_accessor.h>
#include <deal.II/grid/tria_iterator.h>
//#include <deal.II/grid/tria_boundary_lib.h>
#include <deal.II/grid/grid_tools.h>
#include <deal.II/grid/grid_in.h>

#include <deal.II/dofs/dof_handler.h>
#include <deal.II/dofs/dof_renumbering.h>
#include <deal.II/dofs/dof_accessor.h>
#include <deal.II/dofs/dof_tools.h>
#include <boost/serialization/serialization.hpp>
#include <boost/archive/binary_iarchive.hpp>
#include <boost/archive/binary_oarchive.hpp>

#include <deal.II/lac/constraint_matrix.h>
#include <deal.II/lac/solver_cg.h>
#include <deal.II/lac/precondition.h>

#include <deal.II/fe/fe_q.h>
#include <deal.II/fe/fe_dgq.h>
#include <deal.II/fe/fe_dgp.h>
#include <deal.II/fe/fe_system.h>
#include <deal.II/fe/fe_values.h>
#include <deal.II/fe/mapping_q1.h>
#include <deal.II/fe/fe_tools.h>
#include <deal.II/base/work_stream.h>
#include <deal.II/numerics/vector_tools.h>
#include <deal.II/numerics/matrix_tools.h>

#include <deal.II/numerics/data_out.h>
#include <deal.II/numerics/solution_transfer.h>

#include <deal.II/base/quadrature_lib.h>
#include <deal.II/base/function.h>
#include <deal.II/base/logstream.h>
#include <deal.II/base/thread_management.h>
#include <deal.II/base/parameter_handler.h>

#include <deal.II/lac/vector.h>
#include <deal.II/lac/full_matrix.h>
#include <deal.II/lac/sparse_matrix.h>
#include <deal.II/lac/solver_cg.h>
#include <deal.II/lac/solver_control.h>
#include <deal.II/lac/solver_gmres.h>
#include <deal.II/lac/trilinos_precondition.h>
#include <deal.II/lac/sparse_direct.h>
#include <deal.II/lac/precondition.h>
#include <deal.II/lac/constraint_matrix.h>
#include <deal.II/grid/tria.h>
#include <deal.II/grid/grid_generator.h>
#include <deal.II/grid/grid_out.h>
#include <deal.II/grid/tria_accessor.h>
#include <deal.II/grid/tria_iterator.h>
#include <deal.II/grid/grid_refinement.h>
#include <deal.II/grid/grid_in.h>
//#include <deal.II/grid/tria_boundary_lib.h>
#include <deal.II/dofs/dof_handler.h>
#include <deal.II/dofs/dof_accessor.h>
#include <deal.II/dofs/dof_tools.h>
#include <deal.II/fe/fe_q.h>
#include <deal.II/fe/fe_values.h>
#include <deal.II/fe/fe_tools.h>
#include <deal.II/numerics/vector_tools.h>
#include <deal.II/numerics/matrix_tools.h>
#include <deal.II/numerics/data_out.h>
#include <deal.II/numerics/error_estimator.h>
#include <deal.II/base/utilities.h>
#include <deal.II/base/mpi.h>
//#include <deal.II/lac/block_matrix_array.h>
#include "mdefs.h"
#include "find_index_set.h"
using namespace dealii;

enum Dirichlet_Boundary
{
   strong, weak  // see Viharev Rannacher 2012
};
template<int dim>
class InitialValuesBonnetGuy : public Function<dim>
{
   public:
      InitialValuesBonnetGuy(const double min_dia) :
            Function<dim>(dim + 2)
      {
         _min_dia = min_dia;
      }
      virtual ~InitialValuesBonnetGuy() = default;

      virtual double value(const Point<dim> &p, const unsigned int component = 0) const;

      virtual void vector_value(const Point<dim> &p, Vector<double> &value) const;

   private:
      double _min_dia;

};

template<int dim>
double InitialValuesBonnetGuy<dim>::value(const Point<dim> &p, const unsigned int component) const
{
   const auto & x = p(0);
   const auto & y = p(1);
   // Describe initial cracks
   if (component == 2)
   {
      //return 1.0;
      if (((p(0) >= -1.0 - _min_dia) && (p(0) <= 0.0 + _min_dia)) && ((p(1) >= 0.0 - _min_dia) && (p(1) <= 0.0 + _min_dia)))
      {
         return 1e-8;
      }
      else
         return 1.0;
   }

   if (component == 1) return 0;
   return Sign(y) * 1 / sqrt(2.0) * Sqrt( -x + Sqrt(Power(x, 2) + Power(y, 2)));
}

template<int dim>
void InitialValuesBonnetGuy<dim>::vector_value(const Point<dim> &p, Vector<double> &values) const
{
   for (unsigned int comp = 0; comp < this->n_components; ++comp)
      values(comp) = InitialValuesBonnetGuy<dim>::value(p, comp);
}



// In this class, we define a function
// that deals with the boundary values.
// For our configuration,
// we impose of parabolic inflow profile for the
// velocity at the left hand side of the channel.
template<int dim>
class BoundaryParabel : public Function<dim>
{
   public:
      BoundaryParabel(const double time, unsigned int number_of_components) :
            Function<dim>(number_of_components)
      {
         _time = time;
      }

      virtual double value(const Point<dim> &p, const unsigned int component = 0) const;
      virtual ~BoundaryParabel() = default;
      double w(double y, double H) const
      {
            return 4.0*y*(H-y)/(H*H);
      };
      virtual void vector_value(const Point<dim> &p, Vector<double> &value) const;
      virtual Tensor<1, dim> gradient(const Point<dim> &p, const unsigned int component = 0) const
      {

         if (component == 0)
         {
            const auto & x = p(0);
            const auto & y = p(1);
            Tensor<1, dim> c;
            c[0] = 0;
            c[1] = 0;

            return c;
            return Tensor<1, dim>();

            const double CC = lambda / std::sqrt(2);

            const double dx = -((CC * std::sqrt( -x + std::sqrt(x * x + y * y)) * sign(y)) / (2 * std::sqrt(x * x + y * y)));
            const double dy = (CC * y * sign(y)) / (2 * std::sqrt(x * x + y * y) * std::sqrt( -x + std::sqrt(x * x + y * y)));

            Tensor<1, dim> d;
            d[0] = dx;
            d[1] = dy;

            return d;
         }
         else
         {
            return Tensor<1, dim>();
         }
      }

   private:
      double _time;
      double lambda = 1.0;
};

// The boundary values are given to component
// with number 0 (namely the x-velocity)
template<int dim>
double BoundaryParabel<dim>::value(const Point<dim> &p, const unsigned int component) const
{
   Assert(component < this->n_components, ExcIndexRange(component, 0, this->n_components));
   const auto & x = p(0);
   const auto & y = p(1);

//   if(component==dim+1)
//	   return 293.15;
//   else
//	   return 0;
//   if (component==0)
//      if(abs(2.0-y)<1e-10)
//      {
//         if(x<0.3) return 0.1*Sin(x*Pi/0.6);
//         if(x<1.7) return 0.1;
//         return 0.1*Sin((2.0-x)*Pi/0.6);
//      }
//      return 0;
   //  return 0;
//   return 0;
//   if (component == 0)
//   {
//   if(component==1 && std::abs(x-0.2) < 0.05  && y>0.4)
//      return 0.1;
//   if(component==1 && std::abs(x-0.2) < 0.05  && y<0.4)
//      return 0.1;
   if(dim==2)
   {
//      if (component == 0)
//      return 10*sqrt(sqrt(std::abs(2.5-x)))*2*(0.5-(2.5-x<0));
//      if (component == 1)
//      return 1;
      double H = 1;
      double T_below_max=368.15;
      double T_upper_max=278.15;
      double T_in=(T_below_max+T_upper_max)*0.5;
      T_in=293.15;
      if(component==dim+1)
      {
    	  if(y>0 && y<0.41 && x<0.1)
    		  return 278.15;
    	  double xm=x-0.2;
    	  double ym=y-0.2;
    	  if(xm*xm+ym*ym<0.3)
    		  return 353.15;
//    	  return 293.15;
//        if(y>0.5)
//        	return T_in+(T_upper_max-T_in)*(x+2.0)/2.0;
//        else return T_in+(T_below_max-T_in)*(x+2.0)/2.0;
      }
               if (component == 0)
               {

                  if (x < 1e-10)
                  {
                     double H = 0.41;
                     double Um = 0.3;
//                     return 4.0 * Um * y * (H - y) / (H * H);
                     return 4.0 * Um * y * (H - y) / (H * H);
                  }

                  return 0;
               }
               return 0;
               if (component == 1)
                             {

                                if (std::abs(x) < 1e-10|| y> 0.4 || y <0.01)
                                {
                                   double H = 0.41;
                                                        double Um = 0.3;
                                  return 0;
                                }

                                return 0;
                             }

   }
   else
   {
   double z=p(2);

                  if (component == 0)
                  {

                     if (std::abs(x) < 1e-14)
                     {
                        double H = 0.41;
//                        std::cout<< p << std::endl;
                        return 0.45*w(z,H)*w(y,H);

                     }


                  }
                  return 0;
   }
   return 0;
}

template<int dim>
void BoundaryParabel<dim>::vector_value(const Point<dim> &p, Vector<double> &values) const
{
   for (unsigned int c = 0; c < this->n_components; ++c)
      values(c) = BoundaryParabel<dim>::value(p, c);
}

template<int dim>
class BoundaryParabel_u : public Function<dim>
{
   public:
      BoundaryParabel_u(const double time) :
            Function<dim>(dim + 1)
      {
         _time = time;
      }
      virtual ~BoundaryParabel_u() = default;
      virtual double value(const Point<dim> &p, const unsigned int component = 0) const;

      virtual void vector_value(const Point<dim> &p, Vector<double> &value) const;
      virtual Tensor<1, dim> gradient(const Point<dim> &p, const unsigned int component = 0) const
      {
         const auto & x = p(0);
         const auto & y = p(1);
         if (component == 0)
         {
            Tensor<1, dim> d;
            if (std::abs(x) < 1e-10)
            {

               double H = 0.41;
               double Um = 0.3;
               d[0] = 4 * Um * y * (H - y) / (H * H);
               d[1] = 0;
            }
            return Tensor<1, dim>();

            const double CC = lambda / std::sqrt(2);

            const double dx = -((CC * std::sqrt( -x + std::sqrt(x * x + y * y)) * sign(y)) / (2 * std::sqrt(x * x + y * y)));
            const double dy = (CC * y * sign(y)) / (2 * std::sqrt(x * x + y * y) * std::sqrt( -x + std::sqrt(x * x + y * y)));

            return d;
         }
         else
         {
            Tensor<1, dim> d;
            d[0] = 2 * x;
            d[1] = 2 * y;

            return d;
         }
      }

   private:
      double _time;
      double lambda = 1.0;
};

// The boundary values are given to component
// with number 0 (namely the x-velocity)
template<int dim>
double BoundaryParabel_u<dim>::value(const Point<dim> &p, const unsigned int component) const
{
   Assert(component < this->n_components, ExcIndexRange(component, 0, this->n_components));
   const auto & x = p(0);
   const auto & y = p(1);
   if (component == 0)
   {

      return 0;
      if (x <= 0.0)
      {
         if (y > 0.0)
            return lambda / std::sqrt(2) * std::sqrt(std::sqrt(x * x + y * y) - x);
         else
            if (y < 0.0) return -lambda / std::sqrt(2) * std::sqrt(std::sqrt(x * x + y * y) - x);
      }
      else
      {
         if (y >= 0.0)
            return lambda / std::sqrt(2) * std::sqrt(std::sqrt(x * x + y * y) - x);
         else
            if (y < 0.0) return -lambda / std::sqrt(2) * std::sqrt(std::sqrt(x * x + y * y) - x);
      }
   }
   if (component == dim) return 1.0 - x * x - y * y;  //(x*x-1)*(y*y-1);
   return 0;
}

template<int dim>
void BoundaryParabel_u<dim>::vector_value(const Point<dim> &p, Vector<double> &values) const
{
   for (unsigned int c = 0; c < this->n_components; ++c)
      values(c) = BoundaryParabel_u<dim>::value(p, c);
}
template<int dim>
class BoundaryParabel_pf : public Function<dim>
{
   public:
      BoundaryParabel_pf() :
            Function<dim>(dim + 2)
      {

      }
      virtual ~BoundaryParabel_pf() = default;
      virtual double value(const Point<dim> &p, const unsigned int component = 0) const;

      virtual void vector_value(const Point<dim> &p, Vector<double> &value) const;

};

// The boundary values are given to component
// with number 0 (namely the x-velocity)
template<int dim>
double BoundaryParabel_pf<dim>::value(const Point<dim> &p, const unsigned int component) const
{
   Assert(component < this->n_components, ExcIndexRange(component, 0, this->n_components));

   if (component == dim)
   {
      return 1;
   }

   return 0;
}

template<int dim>
void BoundaryParabel_pf<dim>::vector_value(const Point<dim> &p, Vector<double> &values) const
{
   for (unsigned int c = 0; c < this->n_components; ++c)
      values(c) = BoundaryParabel_pf<dim>::value(p, c);
}

template<int dim>
void set_newton_bc(DoFHandler<dim>& dof_handler, ConstraintMatrix & constraints, Dirichlet_Boundary dirichlet_doundary_enforcement =
                         Dirichlet_Boundary::strong)
{

//  std::map<unsigned int, double> boundary_values;
//
//   std::vector<bool> component_mask(dof_handler.get_fe(0).n_components(), true);
//   //component_mask[1] = false;
//   component_mask[dim] = false;
//   VectorTools::interpolate_boundary_values(dof_handler, 0, ZeroFunction<dim>(dof_handler.get_fe(0).n_components()),constraints, component_mask);
////===============================================Ybeamsplitter============================================================
//   std::vector<bool> component_mask(dof_handler.get_fe(0).n_components(), false);
//   component_mask[dim] = false;
////   component_mask[1] = false;
//   component_mask[dim+1] = true;
//
//   VectorTools::interpolate_boundary_values(dof_handler, 1, ZeroFunction<dim>(dof_handler.get_fe(0).n_components()), constraints,
//                                              component_mask);
//   component_mask[dim+1] = false;
//   VectorTools::interpolate_boundary_values(dof_handler, 3, ZeroFunction<dim>(dof_handler.get_fe(0).n_components()), constraints,
//                                                 component_mask);
//   component_mask[0] = true;
//      component_mask[1] = true;
//      component_mask[dim+1] = false;
//   for (unsigned int i=4;i<10;i++)
//   {
////	   if(i!=4 && i!=8)
//   VectorTools::interpolate_boundary_values(dof_handler, i, ZeroFunction<dim>(dof_handler.get_fe(0).n_components()), constraints,
//                                            component_mask);
//   if(i==3)
//	   component_mask[dim+1] = false;
//   }

	  std::map<unsigned int, double> boundary_values;

	   std::vector<bool> component_mask(dof_handler.get_fe(0).n_components(), true);
	   //component_mask[1] = false;
	   component_mask[dim] = false;
	//===============================================Turekbenchmark============================================================
	   component_mask[dim] = false;
	//   component_mask[1] = false;
	   component_mask[dim+1] = true;

	   VectorTools::interpolate_boundary_values(dof_handler, 0, ZeroFunction<dim>(dof_handler.get_fe(0).n_components()), constraints,
	                                              component_mask);
	   component_mask[dim+1] = false;
	   VectorTools::interpolate_boundary_values(dof_handler, 2, ZeroFunction<dim>(dof_handler.get_fe(0).n_components()), constraints,
	                                                 component_mask);
	      component_mask[dim+1] = true;
	   for (unsigned int i=4;i<10;i++)
	   {
	//	   if(i!=4 && i!=8)
	   VectorTools::interpolate_boundary_values(dof_handler, 80, ZeroFunction<dim>(dof_handler.get_fe(0).n_components()), constraints,
	                                            component_mask);
	   if(i==3)
		   component_mask[dim+1] = false;
	   }



}

template<int dim, typename VECTOR = BlockVector<double>>
void set_init_bc_on_solution(const DoFHandler<dim> & dof_handler, VECTOR & solution, double time = 0,
                             Dirichlet_Boundary dirichlet_doundary_enforcement = Dirichlet_Boundary::strong)
{

////==========================Ybeam======================================================================
//   std::map<unsigned int, double> boundary_values;
//   std::vector<bool> component_mask(dof_handler.get_fe(0).n_components(), false);
//   component_mask[dim] = false;
////   component_mask[1] = false;
//   component_mask[dim+1] = true;
////   for (unsigned int i=0;i<;i++)
//   {
////	   if(i!=4 && i!=8)
//   VectorTools::interpolate_boundary_values(dof_handler, 1, BoundaryParabel<dim>(time, dof_handler.get_fe(0).n_components()), boundary_values,
//                                            component_mask);
//   component_mask[dim+1] = false;
//   VectorTools::interpolate_boundary_values(dof_handler, 3, BoundaryParabel<dim>(time, dof_handler.get_fe(0).n_components()), boundary_values,
//                                              component_mask);
//   }
//   component_mask[0] = true;
//   component_mask[1] = true;
//
//   for (unsigned int i=4;i<10;i++)
//    {
////	   if(i!=4 && i!=8)
////    VectorTools::interpolate_boundary_values(dof_handler, i, ZeroFunction<dim>(dof_handler.get_fe(0).n_components()), boundary_values,
////                                             component_mask);
//
//	   VectorTools::interpolate_boundary_values(dof_handler, i, BoundaryParabel<dim>(time, dof_handler.get_fe(0).n_components()), boundary_values,
//	                                               component_mask);
//
//    }
//
////============================================================================================================


	////==========================Turekbenchmark======================================================================
	   std::map<unsigned int, double> boundary_values;
	   std::vector<bool> component_mask(dof_handler.get_fe(0).n_components(), true);
	   component_mask[dim] = false;
	//   component_mask[1] = false;
	   component_mask[dim+1] = true;
	//   for (unsigned int i=0;i<;i++)
	   {
	//	   if(i!=4 && i!=8)
	   VectorTools::interpolate_boundary_values(dof_handler, 0, BoundaryParabel<dim>(time, dof_handler.get_fe(0).n_components()), boundary_values,
	                                            component_mask);
	   component_mask[dim+1] = false;
	   VectorTools::interpolate_boundary_values(dof_handler, 2, BoundaryParabel<dim>(time, dof_handler.get_fe(0).n_components()), boundary_values,
	                                              component_mask);
	   component_mask[dim+1] = true;
		   VectorTools::interpolate_boundary_values(dof_handler, 80, BoundaryParabel<dim>(time, dof_handler.get_fe(0).n_components()), boundary_values,
		                                               component_mask);

	    }

	////============================================================================================================


   for (auto & i : boundary_values)
      solution(i.first) = i.second;

   ConstraintMatrix hangingnode_constraints;
   DoFTools::make_hanging_node_constraints(dof_handler, hangingnode_constraints);
   hangingnode_constraints.close();
   hangingnode_constraints.distribute(solution);

}

#endif /* BONNET_GUY_FUNCTIONS_H_ */


==> Compdata/Nonlinear-Coercive/src/Chemical_Reaction_exponential.h <==
/*
 * Chemical_Reaction_same_type.h
 *
 *  Created on: 09.08.2022
 *      Author: endtmayer
 */

#include "fe_problem.h"
#include "variational_formulation_Nav_Stokes.h"
#pragma once


//Here we implement a chemical reaction with
// aplha A + beta B <-> gamma C

template<int dim,int number_of_chemicals=3, typename VECTOR = BlockVector<double>>
class ChemicalReactorPDE_same_expo : public Local_Problem<dim>
{
   public:
	ChemicalReactorPDE_same_expo(std::vector<VECTOR> &primal_solutions, std::vector<VECTOR> &adjoint_solutions, const FESystem<dim>&fe_primal,
                            const FESystem<dim>&fe_adjoint, QGauss<dim>& quadrature_formula, QGauss<dim - 1>& face_quadrature_formula,
                            const FESystem<dim> &fe_pou, std::vector<PointHistory<dim> >& quadrature_point_history) :
            Local_Problem<dim>(primal_solutions, adjoint_solutions, fe_primal, fe_adjoint, quadrature_formula, face_quadrature_formula,
                               fe_pou, update_values | update_quadrature_points | update_gradients | update_JxW_values), quadrature_point_history(
                  quadrature_point_history),segmentcurve(MYSPACE::mypoints)
      {
//         AssertDimension(dim, fe_adjoint.n_components());
//         AssertDimension(dim, fe_primal.n_components());
         this->used_faces = use_faces::no_faces;
         this->use_sorcepoint=true;
//         std::cout<<"viskosity 20°" << viskosity(293.15)<<std::endl;
         g[dim-1]=-9.81*1;



      }

      SegmentCurve<dim>  segmentcurve;
      std::vector<PointHistory<dim> >& quadrature_point_history;
      virtual ~ChemicalReactorPDE_same_expo() = default;
      typedef Local_Problem<dim> Parent;
      using Parent::comp_i;  //Trialfuntion
      using Parent::comp_j;  //Testfunction
      using Parent::U;
      using Parent::homotopy_s;
      using Parent::fe_values_adjoint;
      bool use_heatsorcepoint =false;
      Tensor<1,dim> g;
      double rho = 998.21;
      double alpha = 0;
      double beta = 0;
      double gamma = 0;
      double viskosity_nu = 0.002216065960663198*1.0E-3;
      double E_A=14906.585117275014; // Aktivierungsenergy
      double take_nonlinear_part = 0.0;
      double R=8.31446261815324;
      double alpha_T =0.0002064/3.0;

      double heatsource_point(Point<dim> & point)
      {
    	  return this->get_pointrhs(point,this->fe_values_adjoint.get_cell(),dim+1);
      }

      double heatsource_curve(double lambda)
      {
    	  Point<dim> quadrature_point=this->fe_values_adjoint.quadrature_point(this->q);
    	  double diff=segmentcurve.distance(quadrature_point);
    	    	  return std::sqrt(lambda*2*3.14159265359)*std::exp(-diff*diff*lambda)/segmentcurve.get_length();
      }

      double Gaussianheatsource_point(double lambda,Point<dim> & point)
      {
    	  Point<dim> quadrature_point=this->fe_values_adjoint.quadrature_point(this->q);
    	  Tensor<1,dim> diff;
    	  for(unsigned int i=0;i<dim;i++)
    		  diff[i]=quadrature_point(i)-point(i);
    	  return std::sqrt(lambda*2*3.14159265359)*std::exp(-diff*diff*lambda);
      }
      double viskosity(double T)
      {
    	  return viskosity_nu;
    	  return viskosity_nu*std::exp(E_A/(R*T));
      }

      double DTviskosity(double T)
      {
    	  return 0;
    	  return -E_A/R*viskosity_nu*std::exp(E_A/(R*T))/(T*T);
      }
      Tensor<1, number_of_chemicals> f_chem(double T,Tensor<1, number_of_chemicals> & concentration)
      {
    	  return 0;
    	  double k1=1;
    	  double k2=1;
    	  double k3=1;

    	  Tensor<1,number_of_chemicals> f;
//    	  return f;
    	     	  f[0]=k2*std::exp(gamma*concentration[2]-concentration[0]) - k1*std::exp((alpha-1)*concentration[0]+beta*concentration[1]);
    	     	  f[1]=k2*std::exp(gamma*concentration[2]-concentration[1]) - k1*std::exp((alpha)*concentration[0]+(beta-1)*concentration[1]);
    	     	  f[2]=-k2*std::exp((gamma-1)*concentration[2]) + k1*std::exp((alpha)*concentration[0]+beta*concentration[1]-concentration[2]);
    	  if(f[0]!=0) std::cout<<f[0]<<std::endl;
    	     	  return f;
      }

      Tensor<1, number_of_chemicals> DT_f_chem(double T,Tensor<1, number_of_chemicals> & concentration)
      {

    	  double k1=0*DTviskosity(T);
    	  double k2=0;
    	  double k3=0;
    	  Tensor<1,number_of_chemicals> f;
//    	  return f;
    	  f[0]=k2*std::exp(gamma*concentration[2]-concentration[0]) - k1*std::exp((alpha-1)*concentration[0]+beta*concentration[1]);
    	  f[1]=k2*std::exp(gamma*concentration[2]-concentration[1]) - k1*std::exp((alpha)*concentration[0]+(beta-1)*concentration[1]);
    	  f[2]=-k2*std::exp((gamma-1)*concentration[2]) + k1*std::exp((alpha)*concentration[0]+beta*concentration[1]-concentration[2]);
    	  return f;
      }
      Tensor<2, number_of_chemicals> Dc_f_chem(double T,Tensor<1, number_of_chemicals> & concentration)
      {
    	  double k1=1;
    	  double k2=1;
    	  double k3=1;
////    	  double part_right=std::pow(concentration[2],gamma);
//    	  double Dc3_part_right=gamma*std::pow(concentration[2],gamma-1);
////    	  double part_left=std::pow(concentration[0],alpha)*std::pow(concentration[1],beta);
//    	  double Dc1_part_left=alpha*std::pow(concentration[0],alpha-1)*std::pow(concentration[1],beta);
//    	  double Dc2_part_left=beta*std::pow(concentration[0],alpha)*std::pow(concentration[1],beta-1);
    	  Tensor<2,number_of_chemicals> Dc_f;
//    	  return Dc_f;
    	  Dc_f[0][0]=-(alpha-1)*k1*std::exp((alpha-1)*concentration[0]+beta*concentration[1])-k2*std::exp(gamma*concentration[2]-concentration[0]);
    	  Dc_f[0][1]=-(beta)*k1*std::exp((alpha-1)*concentration[0]+beta*concentration[1]);
    	  Dc_f[0][2]=gamma*k2*std::exp(gamma*concentration[2]-concentration[0]);
    	  Dc_f[1][0]=-(alpha)*k1*std::exp((alpha)*concentration[0]+(beta-1)*concentration[1]);
    	  Dc_f[1][1]=-(beta-1)*k1*std::exp((alpha)*concentration[0]+(beta-1)*concentration[1])-k2*std::exp(gamma*concentration[2]-concentration[1]);
    	  Dc_f[1][2]=gamma*k2*std::exp(gamma*concentration[2]-concentration[1]);
    	  Dc_f[2][0]=(alpha)*k1*std::exp((alpha)*concentration[0]+beta*concentration[1]-concentration[2]);
    	  Dc_f[2][1]=(beta)*k1*std::exp((alpha)*concentration[0]+beta*concentration[1]-concentration[2]);
    	  Dc_f[2][2]=-(gamma-1)*k2*std::exp((gamma-1)*concentration[2])-k1*std::exp((alpha)*concentration[0]+beta*concentration[1]-concentration[2]);

    	  return Dc_f;
      }
      template<typename VAR>
          Tensor<1, number_of_chemicals> get_concentration(VAR & u, bool face = false)
          {
             Tensor < 1, number_of_chemicals > var_u;
             for (unsigned int j = 0; j < number_of_chemicals; j++)
             {
                if (face)
                   var_u[j] = u.face_U.Val[dim+2+j];
                else
                   var_u[j] = u.U.Val[dim+2+j];
             }
             return var_u;
          }
      template<typename VAR>
      Tensor<1, dim> get_u(VAR & u, bool face = false)
      {
         Tensor < 1, dim > var_u;
         for (unsigned int j = 0; j < dim; j++)
         {
            if (face)
               var_u[j] = u.face_U.Val[j];
            else
               var_u[j] = u.U.Val[j];
         }
         return var_u;
      }
      Tensor<1, dim> get_rhs()
      {
         Tensor < 1, dim > rhs;
         for (unsigned int j = 0; j < dim; j++)
         {
            rhs[j] = 0;
         }
         return rhs;
      }
      template<typename VAR>
      double get_p(VAR & u, bool face = false)
      {
         double var_p;

         {
            if (face)
               var_p = u.face_U.Val[dim];
            else
               var_p = u.U.Val[dim];
         }
         return var_p;
      }

      template<typename VAR>
          double get_T(VAR & u, bool face = false)
          {
             double var_T;

             {
                if (face)
                   var_T = u.face_U.Val[dim+1];
                else
                   var_T = u.U.Val[dim+1];
             }
             return var_T;
          }


      template<typename VAR>
      Tensor<2, dim> get_grad_u(VAR & u, bool face = false)
      {
         Tensor < 2, dim > grad_u;
         for (unsigned int j = 0; j < dim; j++)
            for (unsigned int i = 0; i < dim; i++)
            {
               if (face)
                  grad_u[i][j] = u.face_U.Grad[i][j];
               else
                  grad_u[i][j] = u.U.Grad[i][j];
            }
         return grad_u;
      }
      template<typename VAR>
      Tensor<1, dim> get_grad_p(VAR & u, bool face = false)
      {
         Tensor < 1, dim > grad_u;
         for (unsigned int j = 0; j < dim; j++)
         {
            if (face)
               grad_u[j] = u.face_U.Grad[dim][j];
            else
               grad_u[j] = u.U.Grad[dim][j];
         }
         return grad_u;
      }
      template<typename VAR>
      Tensor<1, dim> get_grad_T(VAR & u, bool face = false)
      {
         Tensor < 1, dim > grad_T;
         for (unsigned int j = 0; j < dim; j++)
         {
            if (face)
               grad_T[j] = u.face_U.Grad[dim+1][j];
            else
               grad_T[j] = u.U.Grad[dim+1][j];
         }
         return grad_T;
      }

      template<typename VAR>
        std::vector<Tensor<1, dim>> get_grad_concentration(VAR & u, bool face = false)
        {
           std::vector<Tensor < 1, dim >> grad_u(number_of_chemicals);
           for (unsigned int j = 0; j < dim; j++)
              for (unsigned int i = 0; i < number_of_chemicals; i++)
              {
                 if (face)
                    grad_u[i][j] = u.face_U.Grad[dim+2+i][j];
                 else
                    grad_u[i][j] = u.U.Grad[dim+2+i][j];
              }
           return grad_u;
        }
      void set_BC()
      {
      }
      double vector_of_inner_products(std::vector<Tensor<1, dim>> c_test,std::vector<Tensor<1, dim>> c_trial)
      {
    	  double sum=0;
    	  for(unsigned int i=0;i<number_of_chemicals;i++)
    	  {
    		  sum+=c_test[i]*c_trial[i];
    	  }
    	  return sum;
      }

      virtual double eval_local_remainder(Local_Container<dim>& U_diff, Local_Container<dim>& Z_diff, bool face = false)
      {
         if(face)
            return 0;
         Tensor < 2, dim > grad_e = get_grad_u(U_diff);
                  Tensor < 1, dim > e = get_u(U_diff);
                  Tensor < 1, dim > e_z = get_u(Z_diff);
                  double Te_z=get_T(Z_diff);
                  Tensor < 1, dim > grad_T_e=get_grad_T(U_diff);
                  Tensor < 2, dim > grad_e_z = get_grad_u(Z_diff);
         return 1./4.*rho * take_nonlinear_part * (2.0*(grad_e * e) * e_z)+1./4.*grad_T_e*e*Te_z; //TODO add additional terms for Temperature
      }

      virtual double eval_local_billinearform(Local_Container<dim>& Trialfunction, Local_Container<dim>& Testfunction, bool face = false)
      {

         if (face)
         {
            double endface=2.2;
            if(dim==3)
               endface=2.5;

            {
               Point < dim > quadrature_point = this->fe_face_values_adjoint.quadrature_point(this->face_q);
               if (std::abs(quadrature_point(0) - endface) < 1e-10)
               {
                  Tensor < 2, dim > grad_u = get_grad_u(Trialfunction, face);
                                   Tensor < 1, dim > test_u = get_u(Testfunction, face);
                                   double trial_p=get_p(Trialfunction,face);
                                   double T = get_T(U[0],face);
                                   return rho * viskosity(T) * ((transpose(grad_u)+grad_u) * this->normal_vector) * test_u-(trial_p * this->normal_vector) * test_u;
               }
            }
            return 0;

         }

//         Trialfunction :i
//         Testfunction:j
         std::vector<Tensor<1,dim>> grad_test_c= get_grad_concentration(Testfunction);
         Tensor<1,number_of_chemicals> test_c=get_concentration(Testfunction);
         std::vector<Tensor<1,dim>> grad_trial_c= get_grad_concentration(Trialfunction);
         Tensor<1,number_of_chemicals> trial_c=get_concentration(Trialfunction);
         Tensor < 2, dim > grad_trial_u = get_grad_u(Trialfunction);
         Tensor < 2, dim > grad_test_u = get_grad_u(Testfunction);
         Tensor < 1, dim > trial_u = get_u(Trialfunction);
         Tensor < 1, dim > test_u = get_u(Testfunction);
         double div_tria_u = trace(grad_trial_u);
         double div_test_u = trace(grad_test_u);
         double p_trial = get_p(Trialfunction);
         double p_test = get_p(Testfunction);
         double T_test = get_T(Testfunction);
         double T_trial = get_T(Trialfunction);
         Tensor < 1, dim > grad_T_test=get_grad_T(Testfunction);
         Tensor < 1, dim > grad_T_trial=get_grad_T(Trialfunction);

         //Linearizationpoints
         std::vector<Tensor<1,dim>> grad_c= get_grad_concentration(U[0]);
         Tensor<1,number_of_chemicals> c=get_concentration(U[0]);
         Tensor < 2, dim > grad_u = get_grad_u(U[0]);
         Tensor < 1, dim > u = get_u(U[0]);
         Tensor < 1, dim > grad_T = get_grad_T(U[0]);
         double T=get_T(U[0]);

         if (this->Newton)
         {
             if (comp_i < dim && comp_j < dim)
             {
                return rho * scalar_product(grad_trial_u + transpose(grad_trial_u), grad_test_u) * viskosity(T)
                      + rho * take_nonlinear_part * ((grad_u * trial_u + grad_trial_u * u) * test_u);
             }
             if (comp_i == dim && comp_j == dim) return 0;
             if (comp_i < dim && comp_j == dim) return -div_tria_u * p_test;
             if (comp_i == dim && comp_j < dim) return -div_test_u * p_trial;
             if (comp_i < dim && comp_j == dim+1) return trial_u*grad_T*T_test;
             if (comp_i == dim+1 && comp_j < dim) return rho * scalar_product(grad_u + transpose(grad_u), grad_test_u) * DTviskosity(T)*T_trial+alpha*T_trial*g*test_u;
             if (comp_i == dim+1 && comp_j == dim+1) return  grad_T_test*grad_T_trial+u*grad_T_trial*T_test;
             if (comp_i > dim+1 && comp_j >dim+1)
                             {
                                  		        		 	Tensor<2,number_of_chemicals> Dcf=0*Dc_f_chem(T, c);
                                  		        		 	double lap=vector_of_inner_products(grad_trial_c, grad_test_c);
                                  		        		 	double grad_c_grad_trial_c=0*double(comp_i==comp_j)*grad_trial_c[comp_j-(dim+2)]* grad_c[comp_j-(dim+2)];

                                  		        		 	return lap-2*grad_c_grad_trial_c*test_c[comp_j-(dim+2)]+u*grad_trial_c[comp_j-(dim+2)]*test_c[comp_j-(dim+2)]+1*((Dcf*trial_c)*test_c);

                            }
             if (comp_i < dim && comp_j >dim+1) return trial_u*grad_c[comp_j-(dim+2)]*test_c[comp_j-(dim+2)];
                    	 if (comp_i == dim && comp_j >dim+1) return 0;
                    	 if (comp_i == dim+1 && comp_j  >dim+1)
                    	 {
                    		 Tensor<1,number_of_chemicals> DTf=0*DT_f_chem(T, c);
                    		 return DTf*test_c*T_trial;
                    	 }
                    	if (comp_i  >dim+1 && comp_j <=dim+1) return 0;

       return 0;

         }
         else
         {
        	 Tensor<2,number_of_chemicals> Dcf=Dc_f_chem(T, c);
        	 double lap=vector_of_inner_products(grad_trial_c, grad_test_c);
        	 Tensor<1,number_of_chemicals> DTf=DT_f_chem(T, c);
        	 double sum_convection=0;
        	 for(unsigned int i; i< number_of_chemicals;i++)
        	        		 sum_convection+=u*grad_trial_c[comp_j-(dim+2)]*test_c[comp_j-(dim+2)]+trial_u*grad_c[comp_j-(dim+2)]*test_c[comp_j-(dim+2)];
        	 return rho * scalar_product(grad_trial_u + transpose(grad_trial_u), grad_test_u) * viskosity(T)
                  + rho * take_nonlinear_part * ((grad_u * trial_u + grad_trial_u * u) * test_u)
				  +rho * scalar_product(grad_u + transpose(grad_u), grad_test_u) * DTviskosity(T)*T_trial
				  +alpha_T*T_trial*g*test_u;
                  - div_tria_u * p_test
                  - div_test_u * p_trial+
                 trial_u*grad_T*T_test+
                  grad_T_test*grad_T_trial+u*grad_T_trial*T_test
				  +lap+sum_convection+1*((Dcf*trial_c)*test_c)
				  +DTf*test_c*T_trial;
         }

         return 0;

      }

      virtual double eval_local_residual(Local_Container<dim>& Testfunction, bool face = false)
      {
         if (face)
         {

            double endface=2.2;
                        if(dim==3)
                           endface=2.5;

            {
               Point < dim > quadrature_point = this->fe_face_values_adjoint.quadrature_point(this->face_q);
               if (std::abs(quadrature_point(0) - endface) < 1e-10)
               {

                  Tensor < 2, dim > grad_u = get_grad_u(U[0], face);
                  Tensor < 1, dim > test_u = get_u(Testfunction, face);
                  double p=get_p(U[0],face);
                  double T = get_T(U[0],face);
                  return rho * viskosity(T) * ((transpose(grad_u)+grad_u) * this->normal_vector) * test_u-p*this->normal_vector * test_u;
               }
               else return 0;
            }
            return 0;

         }
         std::vector<Tensor<1,dim>> grad_test_c= get_grad_concentration(Testfunction);
         Tensor<1,number_of_chemicals> test_c=get_concentration(Testfunction);
         Tensor < 2, dim > grad_test_u = get_grad_u(Testfunction);
         Tensor < 1, dim > test_u = get_u(Testfunction);
         double div_test_u = trace(grad_test_u);
         double p_test = get_p(Testfunction);
         double T_test = get_T(Testfunction);
         Tensor < 1, dim > grad_T_test = get_grad_T(Testfunction);

         //Linearizationpoints
         std::vector<Tensor<1,dim>> grad_c= get_grad_concentration(U[0]);
         Tensor<1,number_of_chemicals> c=get_concentration(U[0]);
         Tensor < 2, dim > grad_u = get_grad_u(U[0]);
         Tensor < 1, dim > u = get_u(U[0]);
         double p = get_p(U[0]);
         double T = get_T(U[0]);
         Tensor < 1, dim > grad_T = get_grad_T(U[0]);
         double div_u = trace(grad_u);

         if (this->Newton)
         {


            if (comp_j < dim)
            {

               return rho * scalar_product(grad_u + transpose(grad_u), grad_test_u) * viskosity(T)
                     + take_nonlinear_part * rho * (grad_u * u) * test_u - div_test_u * p+alpha*(T-293.15)*g*test_u;
            }
            if (comp_j == dim) return -div_u * p_test;
//           if (comp_j == dim+1) return -u*grad_T*T_test+grad_T_test*grad_T -heatsource_curve(10000)*T_test;//-50*Gaussianheatsource_point(10000,evalpoint)*T_test-50*Gaussianheatsource_point(10000,evalpoint2)*T_test;
           if (comp_j == dim+1) return -u*grad_T*T_test+grad_T_test*grad_T;
           if (comp_j < dim+1+number_of_chemicals)
                   	 {
                   		 	 double grad_c_grad_test_c=vector_of_inner_products(grad_c, grad_test_c);
                   		 	double grad_c_grad_c=1*grad_c[comp_j-(dim+2)]*grad_c[comp_j-(dim+2)];
//                   		 	if(grad_c_grad_c>1000.0)std::cout<<grad_c[comp_j-(dim+2)]<<std::endl;
                   		 	Tensor<1,number_of_chemicals> f=0*f_chem(T, c);
                   		 	return grad_c_grad_test_c-grad_c_grad_c*test_c[comp_j-(dim+2)]
									+u*grad_c[comp_j-(dim+2)]*test_c[comp_j-(dim+2)]+f*test_c;
                   	  }
           return 0;
         }
         else
         {
        	 double grad_c_grad_test_c=vector_of_inner_products(grad_c, grad_test_c);
        	 double grad_c_grad_c=vector_of_inner_products(grad_c, grad_c);
        	 Tensor<1,number_of_chemicals> f=f_chem(T, c);
        	 double sum_convection=0;
        	 for(unsigned int i=0; i< number_of_chemicals;i++)
        		 sum_convection+=u*grad_c[i]*test_c[i]+grad_c_grad_c*test_c[i];
            return rho * scalar_product(grad_u + transpose(grad_u), grad_test_u) * viskosity(T)
                  +take_nonlinear_part * rho * (grad_u * u) * test_u - div_test_u * p - div_u * p_test
                  +u*grad_T*T_test+grad_T_test*grad_T+ alpha_T*(T-293.15)*g*test_u
				  +grad_c_grad_test_c+sum_convection+f*test_c;//; //-50*Gaussianheatsource_point(10000,evalpoint)*T_test-50*Gaussianheatsource_point(10000,evalpoint2)*T_test;  //TODOOOOOOO ADD Terms for Temp here!!!!!
         return 0; //-100*heatsource_curve(10000)*T_test;
         }
      }
      virtual double eval_local_Homotopy_corrector_rhs(double s, double old_s, Local_Container<dim>& Testfunction, bool face = false)
      {
         return 0;

      }
};




template<int dim,int number_of_chemicals=3>
using PDE_ChemicalReactorPDE_same_expo= ChemicalReactorPDE_same_expo<dim,number_of_chemicals> ;

template<int dim,int number_of_chemicals=3>
class ChemicalReactor_same_expo: public FE_Problem<PDE_ChemicalReactorPDE_same_expo<dim,number_of_chemicals>,dim>
{


public:
		struct VectorElementDestroyer
		{
		  const std::vector<const FiniteElement<dim>*> data;

		  VectorElementDestroyer(
		    const std::vector<const FiniteElement<dim>*> &pointers)
		    		  :
		    		  data(pointers)
		    		{}

		   // destructor to delete the pointers
		  ~VectorElementDestroyer (){
			  for (unsigned int i=0; i<data.size(); ++i)
			    delete data[i];
			}

		  const std::vector<const FiniteElement<dim>*> & get_data () const
				{
				  return data;
				}



			};

public:
		ChemicalReactor_same_expo(int degree):
			FE_Problem<PDE_ChemicalReactorPDE_same_expo<dim,number_of_chemicals>,dim>(
					VectorElementDestroyer(create_fe_list(degree)).get_data(),
					VectorElementDestroyer(create_adjoint_fe_list(degree)).get_data(),
					create_fe_multiplicities(),
			6, 6,degree)
			{
		     this->solution_names={"v_x","v_y","p","T","cA","cB","cC"};
		     this->solution_names_adjoint=this->solution_names;
		     for (auto & name : this->solution_names_adjoint)
		    	 name+="_adjoint";
		     this->dirichletdata = new BoundaryFunction(this->number_of_components);
		     this->refinementtype=Refinementtype::Refine_Primal_Adjoint;
			}

	Functional<dim>** Functionals;
	virtual std::string get_Problem_name()const {return "ChemicalReactor_test_expo";}

	virtual void set_triangulation(){
		std::string grid_name= "Reactor.inp";
		 dealii::GridIn<dim> grid_in;
		      grid_in.attach_triangulation (this->triangulation);
		      std::ifstream input_file(grid_name.c_str());
		      grid_in.read_ucd (input_file);
		      this->triangulation.refine_global (1);
	}



	//Finite Elements
	  static std::vector<const FiniteElement<dim>*>
		  create_fe_list (const unsigned int polynomial_degree){
		  	  std::vector<const FiniteElement<dim>*> fe_list;
		  	  fe_list.push_back (new FE_Q<dim>(polynomial_degree+1));
		  	  fe_list.push_back (new FE_Q<dim>(polynomial_degree));
		  	  fe_list.push_back (new FE_Q<dim>(polynomial_degree));
		  	  for(int i=0; i< number_of_chemicals;i++)
		  		  fe_list.push_back (new FE_Q<dim>(polynomial_degree));
		  	  return fe_list;
		}
		  static std::vector<const FiniteElement<dim>*>
		  create_adjoint_fe_list (const unsigned int polynomial_degree){
		  	  std::vector<const FiniteElement<dim>*> fe_list;
		  	  fe_list.push_back (new FE_Q<dim>(2*polynomial_degree+2));
		  	  fe_list.push_back (new FE_Q<dim>(2*polynomial_degree));
		  	  fe_list.push_back (new FE_Q<dim>(2*polynomial_degree));
		  	 for(int i=0; i< number_of_chemicals;i++)
		  			  		  fe_list.push_back (new FE_Q<dim>(2*polynomial_degree));
		  	  return fe_list;
		}

		 static std::vector<unsigned int>create_fe_multiplicities ()
		  {
		    std::vector<unsigned int> multiplicities;
		    multiplicities.push_back (dim);
		    multiplicities.push_back (1);
		    multiplicities.push_back (1);
		    for(int i=0; i< number_of_chemicals;i++)
		    	multiplicities.push_back (1);
		    return multiplicities;
		  }





	virtual void set_functionals()
	{
		int size=7;
		Functionals= new Functional<dim>*[size];
		Function<dim>* meantemp_function = new Indicator_Temperature(this->number_of_components);
		//reference values
		//Generation of Functionals
		double mean_T=2.9671423086924773e+02;
		double mean_v=1.8790017032439869e-05;
		int quadratdegree_face=8;
		int quadratdegree_volume=8;
		std::vector<int> components={0,1};
		std::vector<double> Gamma(this->number_of_components,1.0);
		Function<dim>* Onefunction=new ConstantFunction<dim>(Gamma);
		Functional<dim>* Int_Velo = new IntegralMagnitude<dim> (Onefunction,quadratdegree_volume,mean_v  , components);
		Functional<dim>* Int_Temp = new IntegralEvaluation<dim>(meantemp_function,quadratdegree_volume,   mean_T);
		Functional<dim>* Area_Inv = new ConstantFunctional<dim>(1.0/(2.2*0.41-0.05*0.05*Pi));
		Functional<dim>* MeanTemp = new FunctionalProduct<dim>(Area_Inv,Int_Temp);
//		this->Functional_J = MeanTemp;
		Functionals[0]=Int_Velo;
		Functionals[1]=Int_Temp;
		this->Functional_J = Int_Temp;
//		this->Functional_J = Int_Temp;
//		this->Functional_J = new CombinedFunctional<dim>(Functionals, 2, this->results, this->in_Newton);

	}
	void set_boundary_conditions()
	{
		this->dirichletdata =new BoundaryFunction(this->number_of_components);
		this->boundary_ids={1,2,3,4,5,6,7,8,9,10,12};
		std::vector<bool> component_mask(this->number_of_components,true);
		for(int i=0;i<number_of_chemicals;i++)
		component_mask[dim+2+i]=false;
		component_mask[dim]=false;
		std::vector<std::vector<bool>> componentmasks_for_boundaryids(this->boundary_ids.size(),component_mask);
		componentmasks_for_boundaryids[2][dim+2]=true;
		componentmasks_for_boundaryids[5][dim+3]=true;
		componentmasks_for_boundaryids[2][dim+4]=true;
		componentmasks_for_boundaryids[5][dim+4]=true;
		this->componentmask_on_boundary=componentmasks_for_boundaryids;
	}
	void set_runtimeparameters() {};


	class BoundaryFunction : public Abstract_Function<dim>
	{
	   public:
		BoundaryFunction(const unsigned int number_of_components=0) :
			Abstract_Function<dim>(number_of_components)
	      {
	      }

	      double value(const Point<dim> &p, const unsigned int component=0) const
	  	{
	  	   Assert(component < this->n_components, ExcIndexRange(component, 0, this->n_components));
	  	   const auto & x = p(0);
	  	   const auto & y = p(1);

	  	   if(component==dim+2)
	  	   {
	  		   return std::log(std::exp(35.0));
	  	   }
	  	   if(component==dim+3)
	  	   {
	  	 	   return std::log(std::exp(0.00));
	  	   }
	  	   if(component==dim+4)
	  	   {
	  	 	   return std::log(std::exp(0.0));
	  	   }
	  	   if(component==0)
	  	   {
	  		   if(x<1e-10-1)
	  			   return 0*0.8*std::sin((2*y-19)*Pi);
	  		   return 0;
	  	   }
	  	   if(component==1)
	  	   {
	  		   if(y>-1e-10+11)
	  			   return -0*0.9*std::sin((2*x-8)*Pi);
	  	   }
	  	      if(component==dim+1)
	  	      {
	  	    	  return 293.15;
	  	      }
	  	      return 0;

	  	}
	};



	class Indicator_Temperature : public Abstract_Function<dim>
	{
	   public:
		Indicator_Temperature(unsigned int comp=number_of_chemicals+dim+2) :
	    	  Abstract_Function<dim>(comp)
	      {

	      }

	      double value(const Point<dim> &p, const unsigned int component=0) const
	  	{
	  	   Assert(component < this->n_components, ExcIndexRange(component, 0, this->n_components));
	  	   if (component==dim+1)
	  		   return 1;
	  	   return 0;
	  	}

	};

	template <typename VECTOR>
	void set_defaultvalues (VECTOR solution)
	{
		solution= 0;
		solution.block(dim+1)=300;
		for (unsigned int i=0;i<number_of_chemicals;i++)
			solution.block(dim+2+i)=35.0;

	}



};




==> Compdata/Nonlinear-Coercive/src/Chemical_Reaction_same_type.h <==
/*
 * Chemical_Reaction_same_type.h
 *
 *  Created on: 09.08.2022
 *      Author: endtmayer
 */

#include "fe_problem.h"
#include "variational_formulation_Nav_Stokes.h"
#pragma once


//Here we implement a chemical reaction with
// aplha A + beta B <-> gamma C

template<int dim,int number_of_chemicals=3, typename VECTOR = BlockVector<double>>
class ChemicalReactorPDE_same : public Local_Problem<dim>
{
   public:
	ChemicalReactorPDE_same(std::vector<VECTOR> &primal_solutions, std::vector<VECTOR> &adjoint_solutions, const FESystem<dim>&fe_primal,
                            const FESystem<dim>&fe_adjoint, QGauss<dim>& quadrature_formula, QGauss<dim - 1>& face_quadrature_formula,
                            const FESystem<dim> &fe_pou, std::vector<PointHistory<dim> >& quadrature_point_history) :
            Local_Problem<dim>(primal_solutions, adjoint_solutions, fe_primal, fe_adjoint, quadrature_formula, face_quadrature_formula,
                               fe_pou, update_values | update_quadrature_points | update_gradients | update_JxW_values), quadrature_point_history(
                  quadrature_point_history),segmentcurve(MYSPACE::mypoints)
      {
//         AssertDimension(dim, fe_adjoint.n_components());
//         AssertDimension(dim, fe_primal.n_components());
         this->used_faces = use_faces::no_faces;
         this->use_sorcepoint=true;
//         std::cout<<"viskosity 20°" << viskosity(293.15)<<std::endl;
         g[dim-1]=-9.81*1;



      }

      SegmentCurve<dim>  segmentcurve;
      std::vector<PointHistory<dim> >& quadrature_point_history;
      virtual ~ChemicalReactorPDE_same() = default;
      typedef Local_Problem<dim> Parent;
      using Parent::comp_i;  //Trialfuntion
      using Parent::comp_j;  //Testfunction
      using Parent::U;
      using Parent::homotopy_s;
      using Parent::fe_values_adjoint;
      bool use_heatsorcepoint =false;
      Tensor<1,dim> g;
      double rho = 998.21;
      double alpha = 1;
      double beta = 2;
      double gamma = 1;
      double viskosity_nu = 0.002216065960663198*1.0E-3;
      double E_A=14906.585117275014; // Aktivierungsenergy
      double take_nonlinear_part = 0.0;
      double R=8.31446261815324;
      double alpha_T =0.0002064/3.0;

      double heatsource_point(Point<dim> & point)
      {
    	  return this->get_pointrhs(point,this->fe_values_adjoint.get_cell(),dim+1);
      }

      double heatsource_curve(double lambda)
      {
    	  Point<dim> quadrature_point=this->fe_values_adjoint.quadrature_point(this->q);
    	  double diff=segmentcurve.distance(quadrature_point);
    	    	  return std::sqrt(lambda*2*3.14159265359)*std::exp(-diff*diff*lambda)/segmentcurve.get_length();
      }

      double Gaussianheatsource_point(double lambda,Point<dim> & point)
      {
    	  Point<dim> quadrature_point=this->fe_values_adjoint.quadrature_point(this->q);
    	  Tensor<1,dim> diff;
    	  for(unsigned int i=0;i<dim;i++)
    		  diff[i]=quadrature_point(i)-point(i);
    	  return std::sqrt(lambda*2*3.14159265359)*std::exp(-diff*diff*lambda);
      }
      double viskosity(double T)
      {
    	  return viskosity_nu;
    	  return viskosity_nu*std::exp(E_A/(R*T));
      }

      double DTviskosity(double T)
      {
    	  return 0;
    	  return -E_A/R*viskosity_nu*std::exp(E_A/(R*T))/(T*T);
      }
      Tensor<1, number_of_chemicals> f_chem(double T,Tensor<1, number_of_chemicals> & concentration)
      {
    	  double k1=viskosity(T);
    	  double k2=k1;
    	  double k3=k2;
    	  double part_right=std::pow(concentration[2],gamma);
    	  double part_left=std::pow(concentration[0],alpha)*std::pow(concentration[1],beta);
    	  Tensor<1,number_of_chemicals> f;
    	  f[0]=alpha*k2*part_right - gamma*k1*part_left;
    	  f[1]= beta*k2*part_right - gamma*k1*part_left;
    	  f[2]=-f[1]-f[0];
    	  return 0*f;
      }

      Tensor<1, number_of_chemicals> DT_f_chem(double T,Tensor<1, number_of_chemicals> & concentration)
      {
    	  double k1=DTviskosity(T);
    	  double k2=0;
    	  double k3=0;
    	  double part_right=std::pow(concentration[2],gamma);
    	  double part_left=std::pow(concentration[0],alpha)*std::pow(concentration[1],beta);
    	  Tensor<1,number_of_chemicals> f;
    	  f[0]=alpha*k2*part_right - gamma*k1*part_left;
    	  f[1]= beta*k2*part_right - gamma*k1*part_left;
    	  f[2]=-f[1]-f[0];
    	  return f;
      }
      Tensor<2, number_of_chemicals> Dc_f_chem(double T,Tensor<1, number_of_chemicals> & concentration)
      {
    	  double k1=viskosity(T);
    	  double k2=k1;
    	  double k3=k2;
//    	  double part_right=std::pow(concentration[2],gamma);
    	  double Dc3_part_right=gamma*std::pow(concentration[2],gamma-1);
//    	  double part_left=std::pow(concentration[0],alpha)*std::pow(concentration[1],beta);
    	  double Dc1_part_left=alpha*std::pow(concentration[0],alpha-1)*std::pow(concentration[1],beta);
    	  double Dc2_part_left=beta*std::pow(concentration[0],alpha)*std::pow(concentration[1],beta-1);
    	  Tensor<2,number_of_chemicals> Dc_f;
    	  Dc_f[0][0]=-gamma*Dc1_part_left;
    	  Dc_f[0][1]=-gamma*Dc2_part_left;
    	  Dc_f[0][2]=alpha*Dc3_part_right;
    	  Dc_f[1][0]=-gamma*Dc1_part_left;
    	  Dc_f[1][1]=-gamma*Dc2_part_left;
    	  Dc_f[1][2]=beta*Dc3_part_right;

    	  for(int i=0;i<number_of_chemicals;i++)
    	  {
    		  Dc_f[2][i]=-Dc_f[1][i]-Dc_f[0][i];
    	  }
    	  return 0*Dc_f;
      }
      template<typename VAR>
          Tensor<1, number_of_chemicals> get_concentration(VAR & u, bool face = false)
          {
             Tensor < 1, number_of_chemicals > var_u;
             for (unsigned int j = 0; j < number_of_chemicals; j++)
             {
                if (face)
                   var_u[j] = u.face_U.Val[dim+2+j];
                else
                   var_u[j] = u.U.Val[dim+2+j];
             }
             return var_u;
          }
      template<typename VAR>
      Tensor<1, dim> get_u(VAR & u, bool face = false)
      {
         Tensor < 1, dim > var_u;
         for (unsigned int j = 0; j < dim; j++)
         {
            if (face)
               var_u[j] = u.face_U.Val[j];
            else
               var_u[j] = u.U.Val[j];
         }
         return var_u;
      }
      Tensor<1, dim> get_rhs()
      {
         Tensor < 1, dim > rhs;
         for (unsigned int j = 0; j < dim; j++)
         {
            rhs[j] = 0;
         }
         return rhs;
      }
      template<typename VAR>
      double get_p(VAR & u, bool face = false)
      {
         double var_p;

         {
            if (face)
               var_p = u.face_U.Val[dim];
            else
               var_p = u.U.Val[dim];
         }
         return var_p;
      }

      template<typename VAR>
          double get_T(VAR & u, bool face = false)
          {
             double var_T;

             {
                if (face)
                   var_T = u.face_U.Val[dim+1];
                else
                   var_T = u.U.Val[dim+1];
             }
             return var_T;
          }


      template<typename VAR>
      Tensor<2, dim> get_grad_u(VAR & u, bool face = false)
      {
         Tensor < 2, dim > grad_u;
         for (unsigned int j = 0; j < dim; j++)
            for (unsigned int i = 0; i < dim; i++)
            {
               if (face)
                  grad_u[i][j] = u.face_U.Grad[i][j];
               else
                  grad_u[i][j] = u.U.Grad[i][j];
            }
         return grad_u;
      }
      template<typename VAR>
      Tensor<1, dim> get_grad_p(VAR & u, bool face = false)
      {
         Tensor < 1, dim > grad_u;
         for (unsigned int j = 0; j < dim; j++)
         {
            if (face)
               grad_u[j] = u.face_U.Grad[dim][j];
            else
               grad_u[j] = u.U.Grad[dim][j];
         }
         return grad_u;
      }
      template<typename VAR>
      Tensor<1, dim> get_grad_T(VAR & u, bool face = false)
      {
         Tensor < 1, dim > grad_T;
         for (unsigned int j = 0; j < dim; j++)
         {
            if (face)
               grad_T[j] = u.face_U.Grad[dim+1][j];
            else
               grad_T[j] = u.U.Grad[dim+1][j];
         }
         return grad_T;
      }

      template<typename VAR>
        std::vector<Tensor<1, dim>> get_grad_concentration(VAR & u, bool face = false)
        {
           std::vector<Tensor < 1, dim >> grad_u(number_of_chemicals);
           for (unsigned int j = 0; j < dim; j++)
              for (unsigned int i = 0; i < number_of_chemicals; i++)
              {
                 if (face)
                    grad_u[i][j] = u.face_U.Grad[dim+2+i][j];
                 else
                    grad_u[i][j] = u.U.Grad[dim+2+i][j];
              }
           return grad_u;
        }
      void set_BC()
      {
      }
      double vector_of_inner_products(std::vector<Tensor<1, dim>> c_test,std::vector<Tensor<1, dim>> c_trial)
      {
    	  double sum=0;
    	  for(unsigned int i=0;i<number_of_chemicals;i++)
    	  {
    		  sum+=c_test[i]*c_trial[i];
    	  }
    	  return sum;
      }

      virtual double eval_local_remainder(Local_Container<dim>& U_diff, Local_Container<dim>& Z_diff, bool face = false)
      {
         if(face)
            return 0;
         Tensor < 2, dim > grad_e = get_grad_u(U_diff);
                  Tensor < 1, dim > e = get_u(U_diff);
                  Tensor < 1, dim > e_z = get_u(Z_diff);
                  double Te_z=get_T(Z_diff);
                  Tensor < 1, dim > grad_T_e=get_grad_T(U_diff);
                  Tensor < 2, dim > grad_e_z = get_grad_u(Z_diff);
         return 1./4.*rho * take_nonlinear_part * (2.0*(grad_e * e) * e_z)+1./4.*grad_T_e*e*Te_z; //TODO add additional terms for Temperature
      }

      virtual double eval_local_billinearform(Local_Container<dim>& Trialfunction, Local_Container<dim>& Testfunction, bool face = false)
      {

         if (face)
         {
            double endface=2.2;
            if(dim==3)
               endface=2.5;

            {
               Point < dim > quadrature_point = this->fe_face_values_adjoint.quadrature_point(this->face_q);
               if (std::abs(quadrature_point(0) - endface) < 1e-10)
               {
                  Tensor < 2, dim > grad_u = get_grad_u(Trialfunction, face);
                                   Tensor < 1, dim > test_u = get_u(Testfunction, face);
                                   double trial_p=get_p(Trialfunction,face);
                                   double T = get_T(U[0],face);
                                   return rho * viskosity(T) * ((transpose(grad_u)+grad_u) * this->normal_vector) * test_u-(trial_p * this->normal_vector) * test_u;
               }
            }
            return 0;

         }

//         Trialfunction :i
//         Testfunction:j
         std::vector<Tensor<1,dim>> grad_test_c= get_grad_concentration(Testfunction);
         Tensor<1,number_of_chemicals> test_c=get_concentration(Testfunction);
         std::vector<Tensor<1,dim>> grad_trial_c= get_grad_concentration(Trialfunction);
         Tensor<1,number_of_chemicals> trial_c=get_concentration(Trialfunction);
         Tensor < 2, dim > grad_trial_u = get_grad_u(Trialfunction);
         Tensor < 2, dim > grad_test_u = get_grad_u(Testfunction);
         Tensor < 1, dim > trial_u = get_u(Trialfunction);
         Tensor < 1, dim > test_u = get_u(Testfunction);
         double div_tria_u = trace(grad_trial_u);
         double div_test_u = trace(grad_test_u);
         double p_trial = get_p(Trialfunction);
         double p_test = get_p(Testfunction);
         double T_test = get_T(Testfunction);
         double T_trial = get_T(Trialfunction);
         Tensor < 1, dim > grad_T_test=get_grad_T(Testfunction);
         Tensor < 1, dim > grad_T_trial=get_grad_T(Trialfunction);

         //Linearizationpoints
         std::vector<Tensor<1,dim>> grad_c= get_grad_concentration(U[0]);
         Tensor<1,number_of_chemicals> c=get_concentration(U[0]);
         Tensor < 2, dim > grad_u = get_grad_u(U[0]);
         Tensor < 1, dim > u = get_u(U[0]);
         Tensor < 1, dim > grad_T = get_grad_T(U[0]);
         double T=get_T(U[0]);

         if (this->Newton)
         {
             if (comp_i < dim && comp_j < dim)
             {
                return rho * scalar_product(grad_trial_u + transpose(grad_trial_u), grad_test_u) * viskosity(T)
                      + rho * take_nonlinear_part * ((grad_u * trial_u + grad_trial_u * u) * test_u);
             }
             if (comp_i == dim && comp_j == dim) return 0;
             if (comp_i < dim && comp_j == dim) return -div_tria_u * p_test;
             if (comp_i == dim && comp_j < dim) return -div_test_u * p_trial;
             if (comp_i < dim && comp_j == dim+1) return trial_u*grad_T*T_test;
             if (comp_i == dim+1 && comp_j < dim) return rho * scalar_product(grad_u + transpose(grad_u), grad_test_u) * DTviskosity(T)*T_trial+alpha*T_trial*g*test_u;
             if (comp_i == dim+1 && comp_j == dim+1) return  grad_T_test*grad_T_trial+u*grad_T_trial*T_test;
             if (comp_i > dim+1 && comp_j >dim+1)
                             {
                                  		        		 	Tensor<2,number_of_chemicals> Dcf=Dc_f_chem(T, c);
                                  		        		 	double lap=vector_of_inner_products(grad_trial_c, grad_test_c);
                                  		        		 	if(comp_i==comp_j)
                                  		        		 	return lap+u*grad_trial_c[comp_j-(dim+2)]*test_c[comp_j-(dim+2)]+1*((Dcf*trial_c)*test_c);
                                  		        		 	else
                                  		        		 	return ((Dcf*trial_c)*test_c);

                            }
             if (comp_i < dim && comp_j >dim+1) return trial_u*grad_c[comp_j-(dim+2)]*test_c[comp_j-(dim+2)];
                    	 if (comp_i == dim && comp_j >dim+1) return 0;
                    	 if (comp_i == dim+1 && comp_j  >dim+1)
                    	 {
                    		 Tensor<1,number_of_chemicals> DTf=DT_f_chem(T, c);
                    		 return DTf*test_c*T_trial;
                    	 }
                    	if (comp_i  >dim+1 && comp_j <=dim+1) return 0;

       return 0;

         }
         else
         {
        	 Tensor<2,number_of_chemicals> Dcf=Dc_f_chem(T, c);
        	 double lap=vector_of_inner_products(grad_trial_c, grad_test_c);
        	 Tensor<1,number_of_chemicals> DTf=DT_f_chem(T, c);
        	 double sum_convection=0;
        	 for(unsigned int i; i< number_of_chemicals;i++)
        	        		 sum_convection+=u*grad_trial_c[comp_j-(dim+2)]*test_c[comp_j-(dim+2)]+trial_u*grad_c[comp_j-(dim+2)]*test_c[comp_j-(dim+2)];
        	 return rho * scalar_product(grad_trial_u + transpose(grad_trial_u), grad_test_u) * viskosity(T)
                  + rho * take_nonlinear_part * ((grad_u * trial_u + grad_trial_u * u) * test_u)
				  +rho * scalar_product(grad_u + transpose(grad_u), grad_test_u) * DTviskosity(T)*T_trial
				  +alpha_T*T_trial*g*test_u;
                  - div_tria_u * p_test
                  - div_test_u * p_trial+
                 trial_u*grad_T*T_test+
                  grad_T_test*grad_T_trial+u*grad_T_trial*T_test
				  +lap+sum_convection+1*((Dcf*trial_c)*test_c)
				  +DTf*test_c*T_trial;
         }

         return 0;

      }

      virtual double eval_local_residual(Local_Container<dim>& Testfunction, bool face = false)
      {
         if (face)
         {

            double endface=2.2;
                        if(dim==3)
                           endface=2.5;

            {
               Point < dim > quadrature_point = this->fe_face_values_adjoint.quadrature_point(this->face_q);
               if (std::abs(quadrature_point(0) - endface) < 1e-10)
               {

                  Tensor < 2, dim > grad_u = get_grad_u(U[0], face);
                  Tensor < 1, dim > test_u = get_u(Testfunction, face);
                  double p=get_p(U[0],face);
                  double T = get_T(U[0],face);
                  return rho * viskosity(T) * ((transpose(grad_u)+grad_u) * this->normal_vector) * test_u-p*this->normal_vector * test_u;
               }
               else return 0;
            }
            return 0;

         }
         std::vector<Tensor<1,dim>> grad_test_c= get_grad_concentration(Testfunction);
         Tensor<1,number_of_chemicals> test_c=get_concentration(Testfunction);
         Tensor < 2, dim > grad_test_u = get_grad_u(Testfunction);
         Tensor < 1, dim > test_u = get_u(Testfunction);
         double div_test_u = trace(grad_test_u);
         double p_test = get_p(Testfunction);
         double T_test = get_T(Testfunction);
         Tensor < 1, dim > grad_T_test = get_grad_T(Testfunction);

         //Linearizationpoints
         std::vector<Tensor<1,dim>> grad_c= get_grad_concentration(U[0]);
         Tensor<1,number_of_chemicals> c=get_concentration(U[0]);
         Tensor < 2, dim > grad_u = get_grad_u(U[0]);
         Tensor < 1, dim > u = get_u(U[0]);
         double p = get_p(U[0]);
         double T = get_T(U[0]);
         Tensor < 1, dim > grad_T = get_grad_T(U[0]);
         double div_u = trace(grad_u);

         if (this->Newton)
         {


            if (comp_j < dim)
            {

               return rho * scalar_product(grad_u + transpose(grad_u), grad_test_u) * viskosity(T)
                     + take_nonlinear_part * rho * (grad_u * u) * test_u - div_test_u * p+alpha*(T-293.15)*g*test_u;
            }
            if (comp_j == dim) return -div_u * p_test;
//           if (comp_j == dim+1) return -u*grad_T*T_test+grad_T_test*grad_T -heatsource_curve(10000)*T_test;//-50*Gaussianheatsource_point(10000,evalpoint)*T_test-50*Gaussianheatsource_point(10000,evalpoint2)*T_test;
           if (comp_j == dim+1) return -u*grad_T*T_test+grad_T_test*grad_T;
           if (comp_j < dim+1+number_of_chemicals)
                   	 {
                   		 	 double grad_c_grad_test_c=vector_of_inner_products(grad_c, grad_test_c);
                   		 	Tensor<1,number_of_chemicals> f=f_chem(T, c);
                   		 	return grad_c_grad_test_c+u*grad_c[comp_j-(dim+2)]*test_c[comp_j-(dim+2)]+f*test_c;
                   	  }
           return 0;
         }
         else
         {
        	 double grad_c_grad_test_c=vector_of_inner_products(grad_c, grad_test_c);
        	 Tensor<1,number_of_chemicals> f=f_chem(T, c);
        	 double sum_convection=0;
        	 for(unsigned int i=0; i< number_of_chemicals;i++)
        		 sum_convection+=u*grad_c[i]*test_c[i];
            return rho * scalar_product(grad_u + transpose(grad_u), grad_test_u) * viskosity(T)
                  +take_nonlinear_part * rho * (grad_u * u) * test_u - div_test_u * p - div_u * p_test
                  +u*grad_T*T_test+grad_T_test*grad_T+ alpha_T*(T-293.15)*g*test_u
				  +grad_c_grad_test_c+sum_convection+f*test_c;//; //-50*Gaussianheatsource_point(10000,evalpoint)*T_test-50*Gaussianheatsource_point(10000,evalpoint2)*T_test;  //TODOOOOOOO ADD Terms for Temp here!!!!!
         return 0; //-100*heatsource_curve(10000)*T_test;
         }
      }
      virtual double eval_local_Homotopy_corrector_rhs(double s, double old_s, Local_Container<dim>& Testfunction, bool face = false)
      {
         return 0;

      }
};




template<int dim,int number_of_chemicals=3>
using PDE_ChemicalReactor_same= ChemicalReactorPDE_same<dim,number_of_chemicals> ;

template<int dim,int number_of_chemicals=3>
class ChemicalReactor_same: public FE_Problem<ChemicalReactorPDE_same<dim,number_of_chemicals>,dim>
{


public:
		struct VectorElementDestroyer
		{
		  const std::vector<const FiniteElement<dim>*> data;

		  VectorElementDestroyer(
		    const std::vector<const FiniteElement<dim>*> &pointers)
		    		  :
		    		  data(pointers)
		    		{}

		   // destructor to delete the pointers
		  ~VectorElementDestroyer (){
			  for (unsigned int i=0; i<data.size(); ++i)
			    delete data[i];
			}

		  const std::vector<const FiniteElement<dim>*> & get_data () const
				{
				  return data;
				}



			};

public:
		ChemicalReactor_same(int degree):
			FE_Problem<ChemicalReactorPDE_same<dim,number_of_chemicals>,dim>(
					VectorElementDestroyer(create_fe_list(degree)).get_data(),
					VectorElementDestroyer(create_adjoint_fe_list(degree)).get_data(),
					create_fe_multiplicities(),
			6, 6,degree)
			{
		     this->solution_names={"v_x","v_y","p","T","c(A)","c(B)","c(C)"};
		     this->solution_names_adjoint=this->solution_names;
		     for (auto & name : this->solution_names_adjoint)
		    	 name+="_adjoint";
		     this->dirichletdata = new BoundaryFunction(this->number_of_components);
		     this->refinementtype=Refinementtype::Refine_Primal_Adjoint;
			}

	Functional<dim>** Functionals;
	virtual std::string get_Problem_name()const {return "ChemicalReactor_test";}

	virtual void set_triangulation(){
		std::string grid_name= "Reactor.inp";
		 dealii::GridIn<dim> grid_in;
		      grid_in.attach_triangulation (this->triangulation);
		      std::ifstream input_file(grid_name.c_str());
		      grid_in.read_ucd (input_file);
		      this->triangulation.refine_global (0);
	}



	//Finite Elements
	  static std::vector<const FiniteElement<dim>*>
		  create_fe_list (const unsigned int polynomial_degree){
		  	  std::vector<const FiniteElement<dim>*> fe_list;
		  	  fe_list.push_back (new FE_Q<dim>(polynomial_degree+1));
		  	  fe_list.push_back (new FE_Q<dim>(polynomial_degree));
		  	  fe_list.push_back (new FE_Q<dim>(polynomial_degree));
		  	  for(int i=0; i< number_of_chemicals;i++)
		  		  fe_list.push_back (new FE_Q<dim>(polynomial_degree));
		  	  return fe_list;
		}
		  static std::vector<const FiniteElement<dim>*>
		  create_adjoint_fe_list (const unsigned int polynomial_degree){
		  	  std::vector<const FiniteElement<dim>*> fe_list;
		  	  fe_list.push_back (new FE_Q<dim>(2*polynomial_degree+2));
		  	  fe_list.push_back (new FE_Q<dim>(2*polynomial_degree));
		  	  fe_list.push_back (new FE_Q<dim>(2*polynomial_degree));
		  	 for(int i=0; i< number_of_chemicals;i++)
		  			  		  fe_list.push_back (new FE_Q<dim>(2*polynomial_degree));
		  	  return fe_list;
		}

		 static std::vector<unsigned int>create_fe_multiplicities ()
		  {
		    std::vector<unsigned int> multiplicities;
		    multiplicities.push_back (dim);
		    multiplicities.push_back (1);
		    multiplicities.push_back (1);
		    for(int i=0; i< number_of_chemicals;i++)
		    	multiplicities.push_back (1);
		    return multiplicities;
		  }





	virtual void set_functionals()
	{
		int size=7;
		Functionals= new Functional<dim>*[size];
		Function<dim>* meantemp_function = new Indicator_Temperature(this->number_of_components);
		//reference values
		//Generation of Functionals
		double mean_T=2.9671423086924773e+02;
		double mean_v=1.8790017032439869e-05;
		int quadratdegree_face=8;
		int quadratdegree_volume=8;
		std::vector<int> components={0,1};
		std::vector<double> Gamma(this->number_of_components,1.0);
		Function<dim>* Onefunction=new ConstantFunction<dim>(Gamma);
		Functional<dim>* Int_Velo = new IntegralMagnitude<dim> (Onefunction,quadratdegree_volume,mean_v  , components);
		Functional<dim>* Int_Temp = new IntegralEvaluation<dim>(meantemp_function,quadratdegree_volume,   mean_T);
		Functional<dim>* Area_Inv = new ConstantFunctional<dim>(1.0/(2.2*0.41-0.05*0.05*Pi));
		Functional<dim>* MeanTemp = new FunctionalProduct<dim>(Area_Inv,Int_Temp);
//		this->Functional_J = MeanTemp;
		Functionals[0]=Int_Velo;
		Functionals[1]=Int_Temp;
		this->Functional_J = Int_Velo;
//		this->Functional_J = Int_Temp;
//		this->Functional_J = new CombinedFunctional<dim>(Functionals, 2, this->results, this->in_Newton);

	}
	void set_boundary_conditions()
	{
		this->dirichletdata =new BoundaryFunction(this->number_of_components);
		this->boundary_ids={1,2,3,4,5,6,7,8,9,10,12};
		std::vector<bool> component_mask(this->number_of_components,true);
		for(int i=0;i<number_of_chemicals;i++)
		component_mask[dim+2+i]=false;
		component_mask[dim]=false;
		std::vector<std::vector<bool>> componentmasks_for_boundaryids(this->boundary_ids.size(),component_mask);
		componentmasks_for_boundaryids[2][dim+2]=true;
		componentmasks_for_boundaryids[5][dim+3]=true;
		componentmasks_for_boundaryids[2][dim+4]=true;
		componentmasks_for_boundaryids[5][dim+4]=true;
		componentmasks_for_boundaryids[5][dim+4]=true;
		this->componentmask_on_boundary=componentmasks_for_boundaryids;
	}
	void set_runtimeparameters() {};


	class BoundaryFunction : public Abstract_Function<dim>
	{
	   public:
		BoundaryFunction(const unsigned int number_of_components=0) :
			Abstract_Function<dim>(number_of_components)
	      {
	      }

	      double value(const Point<dim> &p, const unsigned int component=0) const
	  	{
	  	   Assert(component < this->n_components, ExcIndexRange(component, 0, this->n_components));
	  	   const auto & x = p(0);
	  	   const auto & y = p(1);

	  	   if(component==dim+2)
	  	   {
	  		   return 0.1;
	  	   }
	  	   if(component==dim+3)
	  	   {
	  	 	   return 0.1;
	  	   }
	  	   if(component==dim+4)
	  	   {
	  	 	   return 0.0;
	  	   }
	  	   if(component==0)
	  	   {
	  		   if(x<1e-10-1)
	  			   return 0.8*std::sin((2*y-19)*Pi);
	  		   return 0;
	  	   }
	  	   if(component==1)
	  	   {
	  		   if(y>-1e-10+11)
	  			   return -0.9*std::sin((2*x-8)*Pi);
	  		   return 0;
	  	   }
	  	      if(component==dim+1)
	  	      {
	  	    	  return 293.15;
	  	      }
	  	      return 0;

	  	}
	};



	class Indicator_Temperature : public Abstract_Function<dim>
	{
	   public:
		Indicator_Temperature(unsigned int comp=number_of_chemicals+dim+2) :
	    	  Abstract_Function<dim>(comp)
	      {

	      }

	      double value(const Point<dim> &p, const unsigned int component=0) const
	  	{
	  	   Assert(component < this->n_components, ExcIndexRange(component, 0, this->n_components));
	  	   if (component==dim+1)
	  		   return 1;
	  	   return 0;
	  	}

	};

	template <typename VECTOR>
	void set_defaultvalues (VECTOR solution)
	{
		solution= 0;
		solution.block(dim+1)=300;
		for (unsigned int i=0;i<number_of_chemicals;i++)
			solution.block(dim+2+i)=0.1;

	}



};




==> Compdata/Nonlinear-Coercive/src/Chemical_Reaktor_base.h <==
/*
 * Chemical_Reaktor.h
 *
 *  Created on: 03.08.2022
 *      Author: endtmayer
 */
#include "fe_problem.h"
#include "variational_formulation_Nav_Stokes.h"
#pragma once

template<int dim, typename VECTOR = BlockVector<double>>
class ChemicalReactorPDE : public Local_Problem<dim>
{
   public:
	ChemicalReactorPDE(std::vector<VECTOR> &primal_solutions, std::vector<VECTOR> &adjoint_solutions, const FESystem<dim>&fe_primal,
                            const FESystem<dim>&fe_adjoint, QGauss<dim>& quadrature_formula, QGauss<dim - 1>& face_quadrature_formula,
                            const FESystem<dim> &fe_pou, std::vector<PointHistory<dim> >& quadrature_point_history) :
            Local_Problem<dim>(primal_solutions, adjoint_solutions, fe_primal, fe_adjoint, quadrature_formula, face_quadrature_formula,
                               fe_pou, update_values | update_quadrature_points | update_gradients | update_JxW_values), quadrature_point_history(
                  quadrature_point_history),segmentcurve(MYSPACE::mypoints)
      {
//         AssertDimension(dim, fe_adjoint.n_components());
//         AssertDimension(dim, fe_primal.n_components());
         this->used_faces = use_faces::no_faces;
         this->use_sorcepoint=true;
//         std::cout<<"viskosity 20°" << viskosity(293.15)<<std::endl;
         g[dim-1]=-9.81*1;



      }

      SegmentCurve<dim>  segmentcurve;
      std::vector<PointHistory<dim> >& quadrature_point_history;
      virtual ~ChemicalReactorPDE() = default;
      typedef Local_Problem<dim> Parent;
      using Parent::comp_i;  //Trialfuntion
      using Parent::comp_j;  //Testfunction
      using Parent::U;
      using Parent::homotopy_s;
      using Parent::fe_values_adjoint;
      bool use_heatsorcepoint =true;
      Tensor<1,dim> g;
      double rho = 998.21;
      double viskosity_nu = 0.002216065960663198*1.0E-3;
      double E_A=14906.585117275014; // Aktivierungsenergy
      double take_nonlinear_part = 1.0;
      double R=8.31446261815324;
      double alpha =0.0002064/3.0;

      double heatsource_point(Point<dim> & point)
      {
    	  return this->get_pointrhs(point,this->fe_values_adjoint.get_cell(),dim+1);
      }

      double heatsource_curve(double lambda)
      {
    	  Point<dim> quadrature_point=this->fe_values_adjoint.quadrature_point(this->q);
    	  double diff=segmentcurve.distance(quadrature_point);
    	    	  return std::sqrt(lambda*2*3.14159265359)*std::exp(-diff*diff*lambda)/segmentcurve.get_length();
      }

      double Gaussianheatsource_point(double lambda,Point<dim> & point)
      {
    	  Point<dim> quadrature_point=this->fe_values_adjoint.quadrature_point(this->q);
    	  Tensor<1,dim> diff;
    	  for(unsigned int i=0;i<dim;i++)
    		  diff[i]=quadrature_point(i)-point(i);
    	  return std::sqrt(lambda*2*3.14159265359)*std::exp(-diff*diff*lambda);
      }
      double viskosity(double T)
      {
//    	  return viskosity_nu;
    	  return viskosity_nu*std::exp(E_A/(R*T));
      }

      double DTviskosity(double T)
      {
//    	  return 0;
    	  return -E_A/R*viskosity_nu*std::exp(E_A/(R*T))/(T*T);
      }

      template<typename VAR>
      Tensor<1, dim> get_u(VAR & u, bool face = false)
      {
         Tensor < 1, dim > var_u;
         for (unsigned int j = 0; j < dim; j++)
         {
            if (face)
               var_u[j] = u.face_U.Val[j];
            else
               var_u[j] = u.U.Val[j];
         }
         return var_u;
      }
      Tensor<1, dim> get_rhs()
      {
         Tensor < 1, dim > rhs;
         for (unsigned int j = 0; j < dim; j++)
         {
            rhs[j] = 0;
         }
         return rhs;
      }
      template<typename VAR>
      double get_p(VAR & u, bool face = false)
      {
         double var_p;

         {
            if (face)
               var_p = u.face_U.Val[dim];
            else
               var_p = u.U.Val[dim];
         }
         return var_p;
      }

      template<typename VAR>
          double get_T(VAR & u, bool face = false)
          {
             double var_T;

             {
                if (face)
                   var_T = u.face_U.Val[dim+1];
                else
                   var_T = u.U.Val[dim+1];
             }
             return var_T;
          }

      template<typename VAR>
      Tensor<2, dim> get_grad_u(VAR & u, bool face = false)
      {
         Tensor < 2, dim > grad_u;
         for (unsigned int j = 0; j < dim; j++)
            for (unsigned int i = 0; i < dim; i++)
            {
               if (face)
                  grad_u[i][j] = u.face_U.Grad[i][j];
               else
                  grad_u[i][j] = u.U.Grad[i][j];
            }
         return grad_u;
      }
      template<typename VAR>
      Tensor<1, dim> get_grad_p(VAR & u, bool face = false)
      {
         Tensor < 1, dim > grad_u;
         for (unsigned int j = 0; j < dim; j++)
         {
            if (face)
               grad_u[j] = u.face_U.Grad[dim][j];
            else
               grad_u[j] = u.U.Grad[dim][j];
         }
         return grad_u;
      }
      template<typename VAR>
      Tensor<1, dim> get_grad_T(VAR & u, bool face = false)
      {
         Tensor < 1, dim > grad_T;
         for (unsigned int j = 0; j < dim; j++)
         {
            if (face)
               grad_T[j] = u.face_U.Grad[dim+1][j];
            else
               grad_T[j] = u.U.Grad[dim+1][j];
         }
         return grad_T;
      }
      void set_BC()
      {
      }
      virtual double eval_local_remainder(Local_Container<dim>& U_diff, Local_Container<dim>& Z_diff, bool face = false)
      {
         if(face)
            return 0;
         Tensor < 2, dim > grad_e = get_grad_u(U_diff);
                  Tensor < 1, dim > e = get_u(U_diff);
                  Tensor < 1, dim > e_z = get_u(Z_diff);
                  double Te_z=get_T(Z_diff);
                  Tensor < 1, dim > grad_T_e=get_grad_T(U_diff);
                  Tensor < 2, dim > grad_e_z = get_grad_u(Z_diff);
         return 1./4.*rho * take_nonlinear_part * (2.0*(grad_e * e) * e_z)+1./4.*grad_T_e*e*Te_z; //TODO add additional terms for Temperature
      }

      virtual double eval_local_billinearform(Local_Container<dim>& Trialfunction, Local_Container<dim>& Testfunction, bool face = false)
      {

         if (face)
         {
            double endface=2.2;
            if(dim==3)
               endface=2.5;

            {
               Point < dim > quadrature_point = this->fe_face_values_adjoint.quadrature_point(this->face_q);
               if (std::abs(quadrature_point(0) - endface) < 1e-10)
               {
                  Tensor < 2, dim > grad_u = get_grad_u(Trialfunction, face);
                                   Tensor < 1, dim > test_u = get_u(Testfunction, face);
                                   double trial_p=get_p(Trialfunction,face);
                                   double T = get_T(U[0],face);
                                   return rho * viskosity(T) * ((transpose(grad_u)+grad_u) * this->normal_vector) * test_u-(trial_p * this->normal_vector) * test_u;
               }
            }
            return 0;

         }

//         Trialfunction :i
//         Testfunction:j
         Tensor < 2, dim > grad_trial_u = get_grad_u(Trialfunction);
         Tensor < 2, dim > grad_test_u = get_grad_u(Testfunction);
         Tensor < 1, dim > trial_u = get_u(Trialfunction);
         Tensor < 1, dim > test_u = get_u(Testfunction);
         double div_tria_u = trace(grad_trial_u);
         double div_test_u = trace(grad_test_u);
         double p_trial = get_p(Trialfunction);
         double p_test = get_p(Testfunction);
         double T_test = get_T(Testfunction);
         double T_trial = get_T(Trialfunction);
         Tensor < 1, dim > grad_T_test=get_grad_T(Testfunction);
         Tensor < 1, dim > grad_T_trial=get_grad_T(Trialfunction);

         //Linearizationpoints
         Tensor < 2, dim > grad_u = get_grad_u(U[0]);
         Tensor < 1, dim > u = get_u(U[0]);
         Tensor < 1, dim > grad_T = get_grad_T(U[0]);
         double T=get_T(U[0]);

         if (this->Newton)
         {

            if (comp_i < dim && comp_j < dim)
            {
               return rho * scalar_product(grad_trial_u + transpose(grad_trial_u), grad_test_u) * viskosity(T)
                     + rho * take_nonlinear_part * ((grad_u * trial_u + grad_trial_u * u) * test_u);
            }
            if (comp_i == dim && comp_j == dim) return 0;
            if (comp_i < dim && comp_j == dim) return -div_tria_u * p_test;
            if (comp_i == dim && comp_j < dim) return -div_test_u * p_trial;
            if (comp_i < dim && comp_j == dim+1) return trial_u*grad_T*T_test;
            if (comp_i == dim+1 && comp_j < dim) return rho * scalar_product(grad_u + transpose(grad_u), grad_test_u) * DTviskosity(T)*T_trial+alpha*T_trial*g*test_u;
            if (comp_i == dim+1 && comp_j == dim+1) return  grad_T_test*grad_T_trial+u*grad_T_trial*T_test;
            return 0;
         }
         else
            return rho * scalar_product(grad_trial_u + transpose(grad_trial_u), grad_test_u) * viskosity(T)
                  + rho * take_nonlinear_part * ((grad_u * trial_u + grad_trial_u * u) * test_u)
				  +rho * scalar_product(grad_u + transpose(grad_u), grad_test_u) * DTviskosity(T)*T_trial
				  +alpha*T_trial*g*test_u;
                  - div_tria_u * p_test
                  - div_test_u * p_trial+
                 trial_u*grad_T*T_test+
                  grad_T_test*grad_T_trial+u*grad_T_trial*T_test;

         return 0;

      }

      virtual double eval_local_residual(Local_Container<dim>& Testfunction, bool face = false)
      {
         if (face)
         {

            double endface=2.2;
                        if(dim==3)
                           endface=2.5;

            {
               Point < dim > quadrature_point = this->fe_face_values_adjoint.quadrature_point(this->face_q);
               if (std::abs(quadrature_point(0) - endface) < 1e-10)
               {

                  Tensor < 2, dim > grad_u = get_grad_u(U[0], face);
                  Tensor < 1, dim > test_u = get_u(Testfunction, face);
                  double p=get_p(U[0],face);
                  double T = get_T(U[0],face);
                  return rho * viskosity(T) * ((transpose(grad_u)+grad_u) * this->normal_vector) * test_u-p*this->normal_vector * test_u;
               }
               else return 0;
            }
            return 0;

         }
         dealii::Point<dim> evalpoint((0.75), (0.75));
         dealii::Point<dim> evalpoint2((0.5), (0.3));
         Tensor < 2, dim > grad_test_u = get_grad_u(Testfunction);
         Tensor < 1, dim > test_u = get_u(Testfunction);
         double div_test_u = trace(grad_test_u);
         double p_test = get_p(Testfunction);
         double T_test = get_T(Testfunction);
         Tensor < 1, dim > grad_T_test = get_grad_T(Testfunction);

         //Linearizationpoints
         Tensor < 2, dim > grad_u = get_grad_u(U[0]);
         Tensor < 1, dim > u = get_u(U[0]);
         double p = get_p(U[0]);
         double T = get_T(U[0]);
         Tensor < 1, dim > grad_T = get_grad_T(U[0]);
         double div_u = trace(grad_u);

         if (this->Newton)
         {

            if (comp_j < dim)
            {

               return rho * scalar_product(grad_u + transpose(grad_u), grad_test_u) * viskosity(T)
                     + take_nonlinear_part * rho * (grad_u * u) * test_u - div_test_u * p+alpha*(T-293.15)*g*test_u;
            }
            if (comp_j == dim) return -div_u * p_test;
//           if (comp_j == dim+1) return -u*grad_T*T_test+grad_T_test*grad_T -heatsource_curve(10000)*T_test;//-50*Gaussianheatsource_point(10000,evalpoint)*T_test-50*Gaussianheatsource_point(10000,evalpoint2)*T_test;
           if (comp_j == dim+1) return -u*grad_T*T_test+grad_T_test*grad_T;
           return 0;
         }
         else
            return rho * scalar_product(grad_u + transpose(grad_u), grad_test_u) * viskosity(T)
                  +take_nonlinear_part * rho * (grad_u * u) * test_u - div_test_u * p - div_u * p_test
                  +u*grad_T*T_test+grad_T_test*grad_T+ alpha*(T-293.15)*g*test_u; //-50*Gaussianheatsource_point(10000,evalpoint)*T_test-50*Gaussianheatsource_point(10000,evalpoint2)*T_test;  //TODOOOOOOO ADD Terms for Temp here!!!!!
         return 0; //-100*heatsource_curve(10000)*T_test;
      }
      virtual double eval_local_Homotopy_corrector_rhs(double s, double old_s, Local_Container<dim>& Testfunction, bool face = false)
      {
         return 0;

      }
};




template<int dim>
using PDE_ChemicalReactor= ChemicalReactorPDE<dim> ;

template <int dim>
class ChemicalReactor: public FE_Problem<PDE_ChemicalReactor<dim>,dim>
{


public:
		struct VectorElementDestroyer
		{
		  const std::vector<const FiniteElement<dim>*> data;

		  VectorElementDestroyer(
		    const std::vector<const FiniteElement<dim>*> &pointers)
		    		  :
		    		  data(pointers)
		    		{}

		   // destructor to delete the pointers
		  ~VectorElementDestroyer (){
			  for (unsigned int i=0; i<data.size(); ++i)
			    delete data[i];
			}

		  const std::vector<const FiniteElement<dim>*> & get_data () const
				{
				  return data;
				}



			};

public:
		ChemicalReactor(int degree):
			FE_Problem<PDE_ChemicalReactor<dim>,dim>(
					VectorElementDestroyer(create_fe_list(degree)).get_data(),
					VectorElementDestroyer(create_adjoint_fe_list(degree)).get_data(),
					create_fe_multiplicities(),
			6, 6,degree)
			{
		     this->solution_names={"u_x","u_y","p","T"};
		     this->solution_names_adjoint=this->solution_names;
		     for (auto & name : this->solution_names_adjoint)
		    	 name+="_adjoint";
		     this->dirichletdata = new BoundaryFunction(this->number_of_components);
		     this->refinementtype=Refinementtype::Refine_Primal_Adjoint;
			}

	Functional<dim>** Functionals;


	virtual std::string get_Problem_name()const {return "ChemicalReactor_test";}

	virtual void set_triangulation(){
		std::string grid_name= "Reactor.inp";
		 dealii::GridIn<dim> grid_in;
		      grid_in.attach_triangulation (this->triangulation);
		      std::ifstream input_file(grid_name.c_str());
		      grid_in.read_ucd (input_file);
		      this->triangulation.refine_global (1);
	}



	//Finite Elements
	  static std::vector<const FiniteElement<dim>*>
		  create_fe_list (const unsigned int polynomial_degree){
		  	  std::vector<const FiniteElement<dim>*> fe_list;
		  	  fe_list.push_back (new FE_Q<dim>(polynomial_degree+1));
		  	  fe_list.push_back (new FE_Q<dim>(polynomial_degree));
		  	  fe_list.push_back (new FE_Q<dim>(polynomial_degree));
		  	  return fe_list;
		}
		  static std::vector<const FiniteElement<dim>*>
		  create_adjoint_fe_list (const unsigned int polynomial_degree){
		  	  std::vector<const FiniteElement<dim>*> fe_list;
		  	  fe_list.push_back (new FE_Q<dim>(2*polynomial_degree+2));
		  	  fe_list.push_back (new FE_Q<dim>(2*polynomial_degree));
		  	  fe_list.push_back (new FE_Q<dim>(2*polynomial_degree));
		  	  return fe_list;
		}

		 static std::vector<unsigned int>create_fe_multiplicities ()
		  {
		    std::vector<unsigned int> multiplicities;
		    multiplicities.push_back (dim);
		    multiplicities.push_back (1);
		    multiplicities.push_back (1);
		    return multiplicities;
		  }





	virtual void set_functionals()
	{
		int size=7;
		Functionals= new Functional<dim>*[size];
		Function<dim>* meantemp_function = new Indicator_Temperature(this->number_of_components);
		//reference values
		//Generation of Functionals
		double mean_T=2.9671423086924773e+02;
		double mean_v=1.8790017032439869e-05;
		int quadratdegree_face=8;
		int quadratdegree_volume=8;
		std::vector<int> components={0,1};
		std::vector<double> Gamma(this->number_of_components,1.0);
		Function<dim>* Onefunction=new ConstantFunction<dim>(Gamma);
		Functional<dim>* Int_Velo = new IntegralMagnitude<dim> (Onefunction,quadratdegree_volume,mean_v  , components);
		Functional<dim>* Int_Temp = new IntegralEvaluation<dim>(meantemp_function,quadratdegree_volume,   mean_T);
		Functional<dim>* Area_Inv = new ConstantFunctional<dim>(1.0/(2.2*0.41-0.05*0.05*Pi));
		Functional<dim>* MeanTemp = new FunctionalProduct<dim>(Area_Inv,Int_Temp);
//		this->Functional_J = MeanTemp;
		Functionals[0]=Int_Velo;
		Functionals[1]=Int_Temp;
		this->Functional_J = Int_Velo;
//		this->Functional_J = Int_Temp;
//		this->Functional_J = new CombinedFunctional<dim>(Functionals, 2, this->results, this->in_Newton);

	}
	void set_boundary_conditions()
	{
		this->dirichletdata =new BoundaryFunction(this->number_of_components);
		this->boundary_ids={1,2,4,5,7,8,9,10,12};
		std::vector<bool> component_mask(this->number_of_components,true);
		component_mask[dim]=false;
		std::vector<std::vector<bool>> componentmasks_for_boundaryids(this->boundary_ids.size(),component_mask);
		this->componentmask_on_boundary=componentmasks_for_boundaryids;
	}
	void set_runtimeparameters() {};


	class BoundaryFunction : public Abstract_Function<dim>
	{
	   public:
		BoundaryFunction(const unsigned int number_of_components=0) :
			Abstract_Function<dim>(number_of_components)
	      {
	      }

	      double value(const Point<dim> &p, const unsigned int component=0) const
	  	{
	  	   Assert(component < this->n_components, ExcIndexRange(component, 0, this->n_components));
	  	   const auto & x = p(0);
	  	   const auto & y = p(1);
	  	      if(component==dim+1)
	  	      {
	  	    	  return 293.15+(x-3)*(y-5);
	  	      }
	  	      return 0;

	  	}
	};



	class Indicator_Temperature : public Abstract_Function<dim>
	{
	   public:
		Indicator_Temperature(unsigned int comp=dim+2) :
	    	  Abstract_Function<dim>(comp)
	      {

	      }

	      double value(const Point<dim> &p, const unsigned int component=0) const
	  	{
	  	   Assert(component < this->n_components, ExcIndexRange(component, 0, this->n_components));
	  	   if (component==dim+1)
	  		   return 1;
	  	   return 0;
	  	}

	};




};



/* SRC_NSE_BENCHMARK_COLD_TO_WARM_H_ */


==> Compdata/Nonlinear-Coercive/src/Chemical_reactor_just_NSE.h <==


#pragma once
/*
 * Chemical_Reaction_same_type.h
 *
 *  Created on: 09.08.2022
 *      Author: endtmayer
 */

#include "fe_problem.h"
#include "variational_formulation_Nav_Stokes.h"



//Here we implement a chemical reaction with
// aplha A + beta B <-> gamma C

template<int dim,int number_of_chemicals=3, typename VECTOR = BlockVector<double>>
class ChemicalReactorPDE_same_NSE : public Local_Problem<dim>
{
   public:
	ChemicalReactorPDE_same_NSE(std::vector<VECTOR> &primal_solutions, std::vector<VECTOR> &adjoint_solutions, const FESystem<dim>&fe_primal,
                            const FESystem<dim>&fe_adjoint, QGauss<dim>& quadrature_formula, QGauss<dim - 1>& face_quadrature_formula,
                            const FESystem<dim> &fe_pou, std::vector<PointHistory<dim> >& quadrature_point_history) :
            Local_Problem<dim>(primal_solutions, adjoint_solutions, fe_primal, fe_adjoint, quadrature_formula, face_quadrature_formula,
                               fe_pou, update_values | update_quadrature_points | update_gradients | update_JxW_values), quadrature_point_history(
                  quadrature_point_history),segmentcurve(MYSPACE::mypoints)
      {
//         AssertDimension(dim, fe_adjoint.n_components());
//         AssertDimension(dim, fe_primal.n_components());
         this->used_faces = use_faces::no_faces;
         this->use_sorcepoint=true;
//         std::cout<<"viskosity 20°" << viskosity(293.15)<<std::endl;
         g[dim-1]=-9.81*1;


      }

      SegmentCurve<dim>  segmentcurve;
      std::vector<PointHistory<dim> >& quadrature_point_history;
      virtual ~ChemicalReactorPDE_same_NSE() = default;
      typedef Local_Problem<dim> Parent;
      using Parent::comp_i;  //Trialfuntion
      using Parent::comp_j;  //Testfunction
      using Parent::U;
      using Parent::homotopy_s;
      using Parent::fe_values_adjoint;
      bool use_heatsorcepoint =false;
      Tensor<1,dim> g;
      double rho = 0.99821;
      double alpha = 1;
      double beta = 2;
      double gamma = 1;
      double viskosity_nu = 0.002216065960663198*1.0E-3;
      double E_A=14906.585117275014; // Aktivierungsenergy
      double take_nonlinear_part = this->homotopy_s;
      double R=8.31446261815324;
      double alpha_T =0.0002064/3.0;


      double viskosity(double T)
      {

    	  return viskosity_nu;
    	  return viskosity_nu*std::exp(E_A/(R*T));
      }

      double DTviskosity(double T)
      {
    	  return 0;
    	  return -E_A/R*viskosity_nu*std::exp(E_A/(R*T))/(T*T);
      }

      template<typename VAR>
      Tensor<1, dim> get_u(VAR & u, bool face = false)
      {
         Tensor < 1, dim > var_u;
         for (unsigned int j = 0; j < dim; j++)
         {
            if (face)
               var_u[j] = u.face_U.Val[j];
            else
               var_u[j] = u.U.Val[j];
         }
         return var_u;
      }
      Tensor<1, dim> get_rhs()
      {
         Tensor < 1, dim > rhs;
         for (unsigned int j = 0; j < dim; j++)
         {
            rhs[j] = 0;
         }
         return rhs;
      }
      template<typename VAR>
      double get_p(VAR & u, bool face = false)
      {
         double var_p;

         {
            if (face)
               var_p = u.face_U.Val[dim];
            else
               var_p = u.U.Val[dim];
         }
         return var_p;
      }

      template<typename VAR>
          double get_T(VAR & u, bool face = false)
          {
             double var_T;

             {
                if (face)
                   var_T = u.face_U.Val[dim+1];
                else
                   var_T = u.U.Val[dim+1];
             }
             return var_T;
          }


      template<typename VAR>
      Tensor<2, dim> get_grad_u(VAR & u, bool face = false)
      {
         Tensor < 2, dim > grad_u;
         for (unsigned int j = 0; j < dim; j++)
            for (unsigned int i = 0; i < dim; i++)
            {
               if (face)
                  grad_u[i][j] = u.face_U.Grad[i][j];
               else
                  grad_u[i][j] = u.U.Grad[i][j];
            }
         return grad_u;
      }
      template<typename VAR>
      Tensor<1, dim> get_grad_p(VAR & u, bool face = false)
      {
         Tensor < 1, dim > grad_u;
         for (unsigned int j = 0; j < dim; j++)
         {
            if (face)
               grad_u[j] = u.face_U.Grad[dim][j];
            else
               grad_u[j] = u.U.Grad[dim][j];
         }
         return grad_u;
      }
      template<typename VAR>
      Tensor<1, dim> get_grad_T(VAR & u, bool face = false)
      {
         Tensor < 1, dim > grad_T;
         for (unsigned int j = 0; j < dim; j++)
         {
            if (face)
               grad_T[j] = u.face_U.Grad[dim+1][j];
            else
               grad_T[j] = u.U.Grad[dim+1][j];
         }
         return grad_T;
      }


      virtual double eval_local_remainder(Local_Container<dim>& U_diff, Local_Container<dim>& Z_diff, bool face = false)
      {
         if(face)
            return 0;
         Tensor < 2, dim > grad_e = get_grad_u(U_diff);
                  Tensor < 1, dim > e = get_u(U_diff);
                  Tensor < 1, dim > e_z = get_u(Z_diff);
                  double Te_z=get_T(Z_diff);
                  Tensor < 1, dim > grad_T_e=get_grad_T(U_diff);
                  Tensor < 2, dim > grad_e_z = get_grad_u(Z_diff);
         return 1./4.*rho * take_nonlinear_part * (2.0*(grad_e * e) * e_z)+1./4.*grad_T_e*e*Te_z; //TODO add additional terms for Temperature
      }

      virtual double eval_local_billinearform(Local_Container<dim>& Trialfunction, Local_Container<dim>& Testfunction, bool face = false)
      {
//    	  std::cout<<"this->" <<this->homotopy_s<<std::endl;
    	  take_nonlinear_part=this->homotopy_s;
         if (face)
         {
            double endface=2.2;
            if(dim==3)
               endface=2.5;

            {
               Point < dim > quadrature_point = this->fe_face_values_adjoint.quadrature_point(this->face_q);
               if (std::abs(quadrature_point(0) - endface) < 1e-10)
               {
                  Tensor < 2, dim > grad_u = get_grad_u(Trialfunction, face);
                                   Tensor < 1, dim > test_u = get_u(Testfunction, face);
                                   double trial_p=get_p(Trialfunction,face);
                                   double T = get_T(U[0],face);
                                   return rho * viskosity(T) * ((transpose(grad_u)+grad_u) * this->normal_vector) * test_u-(trial_p * this->normal_vector) * test_u;
               }
            }
            return 0;

         }

//         Trialfunction :i
//         Testfunction:j

         Tensor < 2, dim > grad_trial_u = get_grad_u(Trialfunction);
         Tensor < 2, dim > grad_test_u = get_grad_u(Testfunction);
         Tensor < 1, dim > trial_u = get_u(Trialfunction);
         Tensor < 1, dim > test_u = get_u(Testfunction);
         double div_tria_u = trace(grad_trial_u);
         double div_test_u = trace(grad_test_u);
         double p_trial = get_p(Trialfunction);
         double p_test = get_p(Testfunction);
         double T_test = get_T(Testfunction);
         double T_trial = get_T(Trialfunction);
         Tensor < 1, dim > grad_T_test=get_grad_T(Testfunction);
         Tensor < 1, dim > grad_T_trial=get_grad_T(Trialfunction);

         //Linearizationpoints
         Tensor < 2, dim > grad_u = get_grad_u(U[0]);
         Tensor < 1, dim > u = get_u(U[0]);
         Tensor < 1, dim > grad_T = get_grad_T(U[0]);
         double T=get_T(U[0]);

         if (this->Newton)
         {
             if (comp_i < dim && comp_j < dim)
             {
                return rho * scalar_product(grad_trial_u + transpose(grad_trial_u), grad_test_u) * viskosity(T)
                      +   take_nonlinear_part * ((grad_u * trial_u + grad_trial_u * u) * test_u);
             }
             if (comp_i == dim && comp_j == dim) return 0;
             if (comp_i < dim && comp_j == dim) return -div_tria_u * p_test;
             if (comp_i == dim && comp_j < dim) return -div_test_u * p_trial;
             if (comp_i < dim && comp_j == dim+1) return 0;
             if (comp_i == dim+1 && comp_j < dim) return 0;
             if (comp_i == dim+1 && comp_j == dim+1) return  grad_T_test*grad_T_trial;
       return 0;

         }
         else
         {

        	 return rho * scalar_product(grad_trial_u + transpose(grad_trial_u), grad_test_u) * viskosity(T)
                  +  take_nonlinear_part * ((grad_u * trial_u + grad_trial_u * u) * test_u)
				  +rho * scalar_product(grad_u + transpose(grad_u), grad_test_u) * DTviskosity(T)*T_trial
				  +alpha_T*T_trial*g*test_u;
                  - div_tria_u * p_test
                  - div_test_u * p_trial+
                 trial_u*grad_T*T_test+
                  grad_T_test*grad_T_trial;
         }

         return 0;

      }

      virtual double eval_local_residual(Local_Container<dim>& Testfunction, bool face = false)
      {
//    	  std::cout<<"this->" <<this->homotopy_s<<std::endl;
    	      	  take_nonlinear_part=this->homotopy_s;
         if (face)
         {

            double endface=2.2;
                        if(dim==3)
                           endface=2.5;

            {
               Point < dim > quadrature_point = this->fe_face_values_adjoint.quadrature_point(this->face_q);
               if (std::abs(quadrature_point(0) - endface) < 1e-10)
               {

                  Tensor < 2, dim > grad_u = get_grad_u(U[0], face);
                  Tensor < 1, dim > test_u = get_u(Testfunction, face);
                  double p=get_p(U[0],face);
                  double T = get_T(U[0],face);
                  return rho * viskosity(T) * ((transpose(grad_u)+grad_u) * this->normal_vector) * test_u-p*this->normal_vector * test_u;
               }
               else return 0;
            }
            return 0;

         }
         Tensor < 2, dim > grad_test_u = get_grad_u(Testfunction);
         Tensor < 1, dim > test_u = get_u(Testfunction);
         double div_test_u = trace(grad_test_u);
         double p_test = get_p(Testfunction);
         double T_test = get_T(Testfunction);
         Tensor < 1, dim > grad_T_test = get_grad_T(Testfunction);

         //Linearizationpoints
         Tensor < 2, dim > grad_u = get_grad_u(U[0]);
         Tensor < 1, dim > u = get_u(U[0]);
         double p = get_p(U[0]);
         double T = get_T(U[0]);
         Tensor < 1, dim > grad_T = get_grad_T(U[0]);
         double div_u = trace(grad_u);

         if (this->Newton)
         {


            if (comp_j < dim)
            {

               return rho * scalar_product(grad_u + transpose(grad_u), grad_test_u) * viskosity(T)
                     + take_nonlinear_part *  (grad_u * u) * test_u - div_test_u * p;
            }
            if (comp_j == dim) return -div_u * p_test;
//           if (comp_j == dim+1) return -u*grad_T*T_test+grad_T_test*grad_T -heatsource_curve(10000)*T_test;//-50*Gaussianheatsource_point(10000,evalpoint)*T_test-50*Gaussianheatsource_point(10000,evalpoint2)*T_test;
           if (comp_j == dim+1) return grad_T_test*grad_T;
           return 0;
         }
         else
         {
            return rho * scalar_product(grad_u + transpose(grad_u), grad_test_u) * viskosity(T)
                  +take_nonlinear_part *  (grad_u * u) * test_u - div_test_u * p - div_u * p_test;
            return 0; //-100*heatsource_curve(10000)*T_test;
         }
      }

      virtual double eval_local_Homotopy_corrector_rhs(double s, double old_s, Local_Container<dim>& Testfunction, bool face = false)
      {
    	  //    	  std::cout<<"this->" <<this->homotopy_s<<std::endl;
    	      	      	  take_nonlinear_part=1.0;

    	           Tensor < 2, dim > grad_test_u = get_grad_u(Testfunction);
    	           Tensor < 1, dim > test_u = get_u(Testfunction);
    	           double div_test_u = trace(grad_test_u);
    	           double p_test = get_p(Testfunction);
    	           double T_test = get_T(Testfunction);
    	           Tensor < 1, dim > grad_T_test = get_grad_T(Testfunction);

    	           //Linearizationpoints
    	           Tensor < 2, dim > grad_u = get_grad_u(U[0]);
    	           Tensor < 1, dim > u = get_u(U[0]);
    	           double p = get_p(U[0]);
    	           double T = get_T(U[0]);
    	           Tensor < 1, dim > grad_T = get_grad_T(U[0]);
    	           double div_u = trace(grad_u);

    	           if (this->Newton)
    	           {


    	              if (comp_j < dim)
    	              {

    	                 return take_nonlinear_part * (grad_u * u) * test_u - div_test_u * p;
    	              }
    	             return 0;
    	           }
    	           else
    	           {
    	              return take_nonlinear_part * (grad_u * u) * test_u - div_test_u * p - div_u * p_test;
    	           }


      }
};




template<int dim,int number_of_chemicals=3>
using PDE_ChemicalReactor_same_NSE= ChemicalReactorPDE_same_NSE<dim,number_of_chemicals> ;

template<int dim,int number_of_chemicals=3>
class ChemicalReactor_same_NSE: public FE_Problem<PDE_ChemicalReactor_same_NSE<dim,number_of_chemicals>,dim>
{


public:
		struct VectorElementDestroyer
		{
		  const std::vector<const FiniteElement<dim>*> data;

		  VectorElementDestroyer(
		    const std::vector<const FiniteElement<dim>*> &pointers)
		    		  :
		    		  data(pointers)
		    		{}

		   // destructor to delete the pointers
		  ~VectorElementDestroyer (){
			  for (unsigned int i=0; i<data.size(); ++i)
			    delete data[i];
			}

		  const std::vector<const FiniteElement<dim>*> & get_data () const
				{
				  return data;
				}



			};

public:
		ChemicalReactor_same_NSE(int degree):
			FE_Problem<PDE_ChemicalReactor_same_NSE<dim,number_of_chemicals>,dim>(
					VectorElementDestroyer(create_fe_list(degree)).get_data(),
					VectorElementDestroyer(create_adjoint_fe_list(degree)).get_data(),
					create_fe_multiplicities(),
			6, 6,degree)
			{
			this->DWR=true;
		     this->solution_names={"v_x","v_y","p","T"};
		     this->solution_names_adjoint=this->solution_names;
		     for (auto & name : this->solution_names_adjoint)
		    	 name+="_adjoint";
		     this->dirichletdata = new BoundaryFunction(this->number_of_components,&this->current_homotopy_s);
		     this->refinementtype=Refinementtype::Refine_Primal_Adjoint;
			}

	Functional<dim>** Functionals;
	virtual std::string get_Problem_name()const {return "ChemicalReactor_test";}

	virtual void set_triangulation(){
		std::string grid_name= "Reactor.inp";
		 dealii::GridIn<dim> grid_in;
		      grid_in.attach_triangulation (this->triangulation);
		      std::ifstream input_file(grid_name.c_str());
		      grid_in.read_ucd (input_file);
		      this->triangulation.refine_global (1);
	}

	//Finite Elements
	  static std::vector<const FiniteElement<dim>*>
		  create_fe_list (const unsigned int polynomial_degree){
		  	  std::vector<const FiniteElement<dim>*> fe_list;
		  	  fe_list.push_back (new FE_Q<dim>(polynomial_degree+1));
		  	  fe_list.push_back (new FE_Q<dim>(polynomial_degree));
		  	  fe_list.push_back (new FE_Q<dim>(polynomial_degree));
		  	  return fe_list;
		}
		  static std::vector<const FiniteElement<dim>*>
		  create_adjoint_fe_list (const unsigned int polynomial_degree){
		  	  std::vector<const FiniteElement<dim>*> fe_list;
		  	  fe_list.push_back (new FE_Q<dim>(2*polynomial_degree+2));
		  	  fe_list.push_back (new FE_Q<dim>(2*polynomial_degree));
		  	  fe_list.push_back (new FE_Q<dim>(2*polynomial_degree));
		  	  return fe_list;
		}

		 static std::vector<unsigned int>create_fe_multiplicities ()
		  {
		    std::vector<unsigned int> multiplicities;
		    multiplicities.push_back (dim);
		    multiplicities.push_back (1);
		    multiplicities.push_back (1);
		    return multiplicities;
		  }





	virtual void set_functionals()
	{
		int size=7;
		Functionals= new Functional<dim>*[size];
		Function<dim>* meantemp_function = new Indicator_Temperature(this->number_of_components);
		//reference values
		//Generation of Functionals
		double mean_T=2.9671423086924773e+02;
		double mean_v=1.8790017032439869e-05;
		int quadratdegree_face=8;
		int quadratdegree_volume=8;
		std::vector<int> components={0,1};
		std::vector<double> Gamma(this->number_of_components,1.0);
		Function<dim>* Onefunction=new ConstantFunction<dim>(Gamma);
		Functional<dim>* Int_Velo = new IntegralMagnitude<dim> (Onefunction,quadratdegree_volume,mean_v  , components);
		Functional<dim>* Int_Temp = new IntegralEvaluation<dim>(meantemp_function,quadratdegree_volume,   mean_T);
		Functional<dim>* Area_Inv = new ConstantFunctional<dim>(1.0/(2.2*0.41-0.05*0.05*Pi));
		Functional<dim>* MeanTemp = new FunctionalProduct<dim>(Area_Inv,Int_Temp);
//		this->Functional_J = MeanTemp;
		Functionals[0]=Int_Velo;
		Functionals[1]=Int_Temp;
		this->Functional_J = Int_Velo;
//		this->Functional_J = Int_Temp;
//		this->Functional_J = new CombinedFunctional<dim>(Functionals, 2, this->results, this->in_Newton);

	}
	void set_boundary_conditions()
	{
		this->dirichletdata =new BoundaryFunction(this->number_of_components, &this->current_homotopy_s);
		this->boundary_ids={1,2,3,4,5,6,7,8,9,10,12};
		std::vector<bool> component_mask(this->number_of_components,true);
		for(int i=0;i<number_of_chemicals;i++)
		component_mask[dim+2+i]=false;
		component_mask[dim]=false;
		std::vector<std::vector<bool>> componentmasks_for_boundaryids(this->boundary_ids.size(),component_mask);
		this->componentmask_on_boundary=componentmasks_for_boundaryids;
	}
	void set_runtimeparameters() {};


	class BoundaryFunction : public Abstract_Function<dim>
	{
	   public:
		BoundaryFunction(const unsigned int number_of_components, double* current_homotopy_s) :
			Abstract_Function<dim>(number_of_components)
	      {
			homotopy_s=current_homotopy_s;
	      }
		double* homotopy_s;
	      double value(const Point<dim> &p, const unsigned int component=0) const
	  	{
	  	   Assert(component < this->n_components, ExcIndexRange(component, 0, this->n_components));
	  	   const auto & x = p(0);
	  	   const auto & y = p(1);

	  	   if(component==dim+2)
	  	   {
	  		   return 0.1;
	  	   }
	  	   if(component==dim+3)
	  	   {
	  	 	   return 0.1;
	  	   }
	  	   if(component==dim+4)
	  	   {
	  	 	   return 0.0;
	  	   }
	  	   if(component==0)
	  	   {
	  		   if(x<1e-10-1)
	  			   return 0.3*std::sin((2*y-19)*Pi)*(*homotopy_s);
	  		   return 0;
	  	   }
	  	   if(component==1)
	  	   {
	  		   if(y>-1e-10+11)
	  			   return -1.1*std::sin((2*x-8)*Pi)*(*homotopy_s);
	  		   return 0;
	  	   }
	  	      if(component==dim+1)
	  	      {
	  	    	  return 293.15;
	  	      }
	  	      return 0;

	  	}
	};



	class Indicator_Temperature : public Abstract_Function<dim>
	{
	   public:
		Indicator_Temperature(unsigned int comp=dim+2) :
	    	  Abstract_Function<dim>(comp)
	      {

	      }

	      double value(const Point<dim> &p, const unsigned int component=0) const
	  	{
	  	   Assert(component < this->n_components, ExcIndexRange(component, 0, this->n_components));
	  	   if (component==dim+1)
	  		   return 1;
	  	   return 0;
	  	}

	};

	template <typename VECTOR>
	void set_defaultvalues (VECTOR solution)
	{
		solution= 0;
		solution.block(dim+1)=300;

	}



};







==> Compdata/Nonlinear-Coercive/src/Chemical_test_1.h <==

/*
 * Chemicaltest_1.h
 *
 *  Created on: 23.08.2023
 *      Author: endtmayer

 */

#include "fe_problem.h"
#include "variational_formulation_Nav_Stokes.h"
#include "mdefs.h"
#pragma once

//Here we implement a chemical reaction with
// aplha A + beta B <-> gamma C

template<int dim,int number_of_chemicals=3, typename VECTOR = BlockVector<double>>
class ChemicalReactorjustPDE : public Local_Problem<dim>
{
   public:
	ChemicalReactorjustPDE(std::vector<VECTOR> &primal_solutions, std::vector<VECTOR> &adjoint_solutions, const FESystem<dim>&fe_primal,
                            const FESystem<dim>&fe_adjoint, QGauss<dim>& quadrature_formula, QGauss<dim - 1>& face_quadrature_formula,
                            const FESystem<dim> &fe_pou, std::vector<PointHistory<dim> >& quadrature_point_history) :
            Local_Problem<dim>(primal_solutions, adjoint_solutions, fe_primal, fe_adjoint, quadrature_formula, face_quadrature_formula,
                               fe_pou, update_values | update_quadrature_points | update_gradients | update_JxW_values), quadrature_point_history(
                  quadrature_point_history),segmentcurve(MYSPACE::mypoints)
      {
//         AssertDimension(dim, fe_adjoint.n_components());
//         AssertDimension(dim, fe_primal.n_components());
         this->used_faces = use_faces::no_faces;
         this->use_sorcepoint=true;
//         std::cout<<"viskosity 20°" << viskosity(293.15)<<std::endl;
         g[dim-1]=-9.81*1;



      }

      SegmentCurve<dim>  segmentcurve;
      std::vector<PointHistory<dim> >& quadrature_point_history;
      virtual ~ChemicalReactorjustPDE() = default;
      typedef Local_Problem<dim> Parent;
      using Parent::comp_i;  //Trialfuntion
      using Parent::comp_j;  //Testfunction
      using Parent::U;
      using Parent::homotopy_s;
      using Parent::fe_values_adjoint;
      bool use_heatsorcepoint =false;
      Tensor<1,dim> g;
      double rho = 998.21;
      double alpha = 1;
      double beta = 1;
      double gamma = 1;
      double viskosity_nu = 0.002216065960663198*1.0E-3;
      double E_A=14906.585117275014; // Aktivierungsenergy
      double take_nonlinear_part = 0.0;
      double R=8.31446261815324;
      double alpha_T =0.0002064/3.0;
      double signpower(double x, double p)
      {
    	  return Sign(x)*std::pow(Sign(x)*x,p);
      }
      double signpowerprime(double x, double p)
      {
    	  return p*std::pow(Sign(x)*x,p-1);
      }

      double heatsource_point(Point<dim> & point)
      {
    	  return this->get_pointrhs(point,this->fe_values_adjoint.get_cell(),dim+1);
      }

      double heatsource_curve(double lambda)
      {
    	  Point<dim> quadrature_point=this->fe_values_adjoint.quadrature_point(this->q);
    	  double diff=segmentcurve.distance(quadrature_point);
    	    	  return std::sqrt(lambda*2*3.14159265359)*std::exp(-diff*diff*lambda)/segmentcurve.get_length();
      }

      double Gaussianheatsource_point(double lambda,Point<dim> & point)
      {
    	  Point<dim> quadrature_point=this->fe_values_adjoint.quadrature_point(this->q);
    	  Tensor<1,dim> diff;
    	  for(unsigned int i=0;i<dim;i++)
    		  diff[i]=quadrature_point(i)-point(i);
    	  return std::sqrt(lambda*2*3.14159265359)*std::exp(-diff*diff*lambda);
      }
      double viskosity(double T)
      {
    	  return 1;
    	  return viskosity_nu;
    	  return viskosity_nu*std::exp(E_A/(R*T));
      }

      double DTviskosity(double T)
      {
    	  return 0;
    	  return -E_A/R*viskosity_nu*std::exp(E_A/(R*T))/(T*T);
      }
      Tensor<1, number_of_chemicals> f_chem(double T,Tensor<1, number_of_chemicals> & concentration)
      {
    	  double k1=1*1e+0*viskosity(T);
    	  double k2=-0.1;
    	  double k3=k2;
    	  double part_right=signpower(concentration[2],gamma);
    	  double part_left=signpower(concentration[0],alpha)*signpower(concentration[1],beta);
    	  Tensor<1,number_of_chemicals> f;
    	  f[0]=alpha*k2*part_right - alpha*k1*part_left;
    	  f[1]= beta*k2*part_right - beta*k1*part_left;
    	  f[2]= -gamma*k2*part_right +gamma*k1*part_left;
    	  return f;
      }

      Tensor<1, number_of_chemicals> DT_f_chem(double T,Tensor<1, number_of_chemicals> & concentration)
      {
    	  double k1=1*1e+0*DTviskosity(T);
    	  double k2=-0.1;
    	  double k3=0;
    	  double part_right=signpower(concentration[2],gamma);
    	  double part_left=signpower(concentration[0],alpha)*signpower(concentration[1],beta);
    	  Tensor<1,number_of_chemicals> f;
    	  f[0]=alpha*k2*part_right - alpha*k1*part_left;
    	  f[1]= beta*k2*part_right - beta*k1*part_left;
    	  f[2]=-gamma*k2*part_right + gamma*k1*part_left;
    	  return f;
      }
      Tensor<2, number_of_chemicals> Dc_f_chem(double T,Tensor<1, number_of_chemicals> & concentration)
      {
    	  double k1=1*1e+0*viskosity(T);
    	  double k2=-0.1;
    	  double k3=k2;
//    	  double part_right=std::pow(concentration[2],gamma);
    	  double Dc3_part_right=signpowerprime(concentration[2],gamma);
//    	  double part_left=std::pow(concentration[0],alpha)*std::pow(concentration[1],beta);
    	  double Dc1_part_left=signpowerprime(concentration[0],alpha)*signpower(concentration[1],beta);
    	  double Dc2_part_left=signpower(concentration[0],alpha)*signpowerprime(concentration[1],beta);
    	  if(concentration[0]*concentration[1]==0)
    	     	  {
    	     		  Dc1_part_left=0;
    	     		  Dc2_part_left=0;
    	     	  }
    	  if(concentration[2]==0)
    	  {
    		  Dc3_part_right=0;
    	  }
    	  Tensor<2,number_of_chemicals> Dc_f;
    	  Dc_f[0][0]=-alpha*k1*Dc1_part_left;
    	  Dc_f[0][1]=-alpha*k1*Dc2_part_left;
    	  Dc_f[0][2]=alpha*k2*Dc3_part_right;
    	  Dc_f[1][0]=-beta*k1*Dc1_part_left;
    	  Dc_f[1][1]=-beta*k1*Dc2_part_left;
    	  Dc_f[1][2]=beta*k2*Dc3_part_right;
    	  Dc_f[2][0]=gamma*k1*Dc1_part_left;
    	  Dc_f[2][1]=gamma*k1*Dc2_part_left;
    	  Dc_f[2][2]=-gamma*k2*Dc3_part_right;

//    	  for(int i=0;i<number_of_chemicals;i++)
//    	  {
//    		  Dc_f[2][i]=-Dc_f[1][i]-Dc_f[0][i];
//    	  }
    	  return Dc_f;
      }
      template<typename VAR>
          Tensor<1, number_of_chemicals> get_concentration(VAR & u, bool face = false)
          {
             Tensor < 1, number_of_chemicals > var_u;
             for (unsigned int j = 0; j < number_of_chemicals; j++)
             {
                if (face)
                   var_u[j] = u.face_U.Val[dim+2+j];
                else
                   var_u[j] = u.U.Val[dim+2+j];
             }
             return var_u;
          }
      template<typename VAR>
      Tensor<1, dim> get_u(VAR & u, bool face = false)
      {
         Tensor < 1, dim > var_u;
         for (unsigned int j = 0; j < dim; j++)
         {
            if (face)
               var_u[j] = u.face_U.Val[j];
            else
               var_u[j] = u.U.Val[j];
         }
         return var_u;
      }
      Tensor<1, dim> get_rhs()
      {
         Tensor < 1, dim > rhs;
         for (unsigned int j = 0; j < dim; j++)
         {
            rhs[j] = 0;
         }
         return rhs;
      }
      template<typename VAR>
      double get_p(VAR & u, bool face = false)
      {
         double var_p;

         {
            if (face)
               var_p = u.face_U.Val[dim];
            else
               var_p = u.U.Val[dim];
         }
         return var_p;
      }

      template<typename VAR>
          double get_T(VAR & u, bool face = false)
          {
             double var_T;

             {
                if (face)
                   var_T = u.face_U.Val[dim+1];
                else
                   var_T = u.U.Val[dim+1];
             }
             return var_T;
          }


      template<typename VAR>
      Tensor<2, dim> get_grad_u(VAR & u, bool face = false)
      {
         Tensor < 2, dim > grad_u;
         for (unsigned int j = 0; j < dim; j++)
            for (unsigned int i = 0; i < dim; i++)
            {
               if (face)
                  grad_u[i][j] = u.face_U.Grad[i][j];
               else
                  grad_u[i][j] = u.U.Grad[i][j];
            }
         return grad_u;
      }
      template<typename VAR>
      Tensor<1, dim> get_grad_p(VAR & u, bool face = false)
      {
         Tensor < 1, dim > grad_u;
         for (unsigned int j = 0; j < dim; j++)
         {
            if (face)
               grad_u[j] = u.face_U.Grad[dim][j];
            else
               grad_u[j] = u.U.Grad[dim][j];
         }
         return grad_u;
      }
      template<typename VAR>
      Tensor<1, dim> get_grad_T(VAR & u, bool face = false)
      {
         Tensor < 1, dim > grad_T;
         for (unsigned int j = 0; j < dim; j++)
         {
            if (face)
               grad_T[j] = u.face_U.Grad[dim+1][j];
            else
               grad_T[j] = u.U.Grad[dim+1][j];
         }
         return grad_T;
      }

      template<typename VAR>
        std::vector<Tensor<1, dim>> get_grad_concentration(VAR & u, bool face = false)
        {
           std::vector<Tensor < 1, dim >> grad_u(number_of_chemicals);
           for (unsigned int j = 0; j < dim; j++)
              for (unsigned int i = 0; i < number_of_chemicals; i++)
              {
                 if (face)
                    grad_u[i][j] = u.face_U.Grad[dim+2+i][j];
                 else
                    grad_u[i][j] = u.U.Grad[dim+2+i][j];
              }
           return grad_u;
        }
      void set_BC()
      {
      }
      double vector_of_inner_products(std::vector<Tensor<1, dim>> c_test,std::vector<Tensor<1, dim>> c_trial)
      {
    	  double sum=0;
    	  for(unsigned int i=0;i<number_of_chemicals;i++)
    	  {
    		  sum+=c_test[i]*c_trial[i];
    	  }
    	  return sum;
      }

      virtual double eval_local_remainder(Local_Container<dim>& U_diff, Local_Container<dim>& Z_diff, bool face = false)
      {
         if(face)
            return 0;
         Tensor < 2, dim > grad_e = get_grad_u(U_diff);
                  Tensor < 1, dim > e = get_u(U_diff);
                  Tensor < 1, dim > e_z = get_u(Z_diff);
                  double Te_z=get_T(Z_diff);
                  Tensor < 1, dim > grad_T_e=get_grad_T(U_diff);
                  Tensor < 2, dim > grad_e_z = get_grad_u(Z_diff);
         return 1./4.*rho * take_nonlinear_part * (2.0*(grad_e * e) * e_z)+1./4.*grad_T_e*e*Te_z; //TODO add additional terms for Temperature
      }

      virtual double eval_local_billinearform(Local_Container<dim>& Trialfunction, Local_Container<dim>& Testfunction, bool face = false)
      {

         if (face)
         {
            double endface=2.2;
            if(dim==3)
               endface=2.5;

            {
               Point < dim > quadrature_point = this->fe_face_values_adjoint.quadrature_point(this->face_q);
               if (std::abs(quadrature_point(0) - endface) < 1e-10)
               {
                  Tensor < 2, dim > grad_u = get_grad_u(Trialfunction, face);
                                   Tensor < 1, dim > test_u = get_u(Testfunction, face);
                                   double trial_p=get_p(Trialfunction,face);
                                   double T = get_T(U[0],face);
                                   return rho * viskosity(T) * ((transpose(grad_u)+grad_u) * this->normal_vector) * test_u-(trial_p * this->normal_vector) * test_u;
               }
            }
            return 0;

         }

//         Trialfunction :i
//         Testfunction:j
         std::vector<Tensor<1,dim>> grad_test_c= get_grad_concentration(Testfunction);
         Tensor<1,number_of_chemicals> test_c=get_concentration(Testfunction);
         std::vector<Tensor<1,dim>> grad_trial_c= get_grad_concentration(Trialfunction);
         Tensor<1,number_of_chemicals> trial_c=get_concentration(Trialfunction);
         Tensor < 2, dim > grad_trial_u = get_grad_u(Trialfunction);
         Tensor < 2, dim > grad_test_u = get_grad_u(Testfunction);
         Tensor < 1, dim > trial_u = get_u(Trialfunction);
         Tensor < 1, dim > test_u = get_u(Testfunction);
         double div_tria_u = trace(grad_trial_u);
         double div_test_u = trace(grad_test_u);
         double p_trial = get_p(Trialfunction);
         double p_test = get_p(Testfunction);
         double T_test = get_T(Testfunction);
         double T_trial = get_T(Trialfunction);
         Tensor < 1, dim > grad_T_test=get_grad_T(Testfunction);
         Tensor < 1, dim > grad_T_trial=get_grad_T(Trialfunction);

         //Linearizationpoints
         std::vector<Tensor<1,dim>> grad_c= get_grad_concentration(U[0]);
         Tensor<1,number_of_chemicals> c=get_concentration(U[0]);
         Tensor < 2, dim > grad_u = get_grad_u(U[0]);
         Tensor < 1, dim > u = get_u(U[0]);
         Tensor < 1, dim > grad_T = get_grad_T(U[0]);
         double T=get_T(U[0]);

         if (this->Newton)
         {
             if (comp_i < dim && comp_j < dim)
             {
                return rho * scalar_product(grad_trial_u + transpose(grad_trial_u), grad_test_u) * viskosity(T)
                      + rho * take_nonlinear_part * ((grad_u * trial_u + grad_trial_u * u) * test_u);
             }
             if (comp_i == dim && comp_j == dim) return 0;
             if (comp_i < dim && comp_j == dim) return -div_tria_u * p_test;
             if (comp_i == dim && comp_j < dim) return -div_test_u * p_trial;
             if (comp_i < dim && comp_j == dim+1) return trial_u*grad_T*T_test;
             if (comp_i == dim+1 && comp_j < dim) return rho * scalar_product(grad_u + transpose(grad_u), grad_test_u) * DTviskosity(T)*T_trial+alpha*T_trial*g*test_u;
             if (comp_i == dim+1 && comp_j == dim+1) return  grad_T_test*grad_T_trial+u*grad_T_trial*T_test;
             if (comp_i < dim && comp_j >dim+1) return trial_u*grad_c[comp_j-(dim+2)]*test_c[comp_j-(dim+2)];
             if (comp_i == dim && comp_j >dim+1) return 0;
             if (comp_i == dim+1 && comp_j  >dim+1)
                    {
                      		 Tensor<1,number_of_chemicals> DTf=DT_f_chem(T, c);
                      		 return DTf*test_c*T_trial;
                     }
             if (comp_i  >dim+1 && comp_j <=dim+1) return 0;
             if (comp_i > dim+1 && comp_j >dim+1)
                             {
//            	 std::cout<<"testo"<<trial_c*trial_c<<std::endl;
//            	 std::cout<<"testi"<<test_c*test_c<<std::endl;
//            	 std::cout<<"test"<<grad_test_c[comp_j-(dim+2)]*grad_test_c[comp_j-(dim+2)]<<std::endl;
//            	 std::cout<<"tria"<<grad_trial_c[comp_j-(dim+2)]*grad_trial_c[comp_j-(dim+2)]<<std::endl;
//            	 std::cout<<"tria"<<grad_trial_c[comp_j-(dim+2)]*grad_test_c[comp_j-(dim+2)]<<std::endl;

//            	 return grad_test_c[comp_j-(dim+2)]*grad_trial_c[comp_j-(dim+2)];
                                  		        		 	Tensor<2,number_of_chemicals> Dcf=Dc_f_chem(T, c);
//                                  		        		 	std::cout<<"Dcf="<<Dcf<<std::endl;
//                                  		        		  std::cout<<"addterm"<<u*grad_trial_c[comp_j-(dim+2)]*test_c[comp_i-(dim+2)]<<std::endl;
//                                  		        		 	double lap=vector_of_inner_products(grad_trial_c, grad_test_c);
                                  		        		 	if(comp_i==comp_j)
                                  		        		 	return grad_trial_c[comp_j-(dim+2)]*grad_test_c[comp_i-(dim+2)]+u*grad_trial_c[comp_j-(dim+2)]*test_c[comp_i-(dim+2)]+1*((Dcf*trial_c)*test_c);
                                 		        		 	else
                                  		        		 	return ((Dcf*trial_c)*test_c);

                            }


       return 0;

         }
         else
         {
        	 Tensor<2,number_of_chemicals> Dcf=Dc_f_chem(T, c);
        	 double lap=vector_of_inner_products(grad_trial_c, grad_test_c);
        	 Tensor<1,number_of_chemicals> DTf=DT_f_chem(T, c);
        	 double sum_convection=0;
        	 for(unsigned int i; i< number_of_chemicals;i++)
        	        		 sum_convection+=u*grad_trial_c[comp_j-(dim+2)]*test_c[comp_j-(dim+2)]+trial_u*grad_c[comp_j-(dim+2)]*test_c[comp_j-(dim+2)];
        	 return rho * scalar_product(grad_trial_u + transpose(grad_trial_u), grad_test_u) * viskosity(T)
                  + rho * take_nonlinear_part * ((grad_u * trial_u + grad_trial_u * u) * test_u)
				  +rho * scalar_product(grad_u + transpose(grad_u), grad_test_u) * DTviskosity(T)*T_trial
				  +alpha_T*T_trial*g*test_u;
                  - div_tria_u * p_test
                  - div_test_u * p_trial+
                 trial_u*grad_T*T_test+
                  grad_T_test*grad_T_trial+u*grad_T_trial*T_test
				  +lap+sum_convection+1*((Dcf*trial_c)*test_c)
				  +DTf*test_c*T_trial;
         }

         return 0;

      }

      virtual double eval_local_residual(Local_Container<dim>& Testfunction, bool face = false)
      {
         if (face)
         {

            double endface=2.2;
                        if(dim==3)
                           endface=2.5;

            {
               Point < dim > quadrature_point = this->fe_face_values_adjoint.quadrature_point(this->face_q);
               if (std::abs(quadrature_point(0) - endface) < 1e-10)
               {

                  Tensor < 2, dim > grad_u = get_grad_u(U[0], face);
                  Tensor < 1, dim > test_u = get_u(Testfunction, face);
                  double p=get_p(U[0],face);
                  double T = get_T(U[0],face);
                  return rho * viskosity(T) * ((transpose(grad_u)+grad_u) * this->normal_vector) * test_u-p*this->normal_vector * test_u;
               }
               else return 0;
            }
            return 0;

         }
         std::vector<Tensor<1,dim>> grad_test_c= get_grad_concentration(Testfunction);
         Tensor<1,number_of_chemicals> test_c=get_concentration(Testfunction);
         Tensor < 2, dim > grad_test_u = get_grad_u(Testfunction);
         Tensor < 1, dim > test_u = get_u(Testfunction);
         double div_test_u = trace(grad_test_u);
         double p_test = get_p(Testfunction);
         double T_test = get_T(Testfunction);
         Tensor < 1, dim > grad_T_test = get_grad_T(Testfunction);

         //Linearizationpoints
         std::vector<Tensor<1,dim>> grad_c= get_grad_concentration(U[0]);
         Tensor<1,number_of_chemicals> c=get_concentration(U[0]);
         Tensor < 2, dim > grad_u = get_grad_u(U[0]);
         Tensor < 1, dim > u = get_u(U[0]);
         double p = get_p(U[0]);
         double T = get_T(U[0]);
         Tensor < 1, dim > grad_T = get_grad_T(U[0]);
         double div_u = trace(grad_u);

         if (this->Newton)
         {


            if (comp_j < dim)
            {

               return rho * scalar_product(grad_u + transpose(grad_u), grad_test_u) * viskosity(T)
                     + take_nonlinear_part * rho * (grad_u * u) * test_u - div_test_u * p+alpha*(T-293.15)*g*test_u;
            }
            if (comp_j == dim) return -div_u * p_test;
//           if (comp_j == dim+1) return -u*grad_T*T_test+grad_T_test*grad_T -heatsource_curve(10000)*T_test;//-50*Gaussianheatsource_point(10000,evalpoint)*T_test-50*Gaussianheatsource_point(10000,evalpoint2)*T_test;
           if (comp_j == dim+1) return -u*grad_T*T_test+grad_T_test*grad_T;
           if (comp_j < dim+1+number_of_chemicals)
                   	 {
                   		 	 double grad_c_grad_test_c=vector_of_inner_products(grad_c, grad_test_c);
                   		 	Tensor<1,number_of_chemicals> f=f_chem(T, c);
                   		 	return grad_c[comp_j-(dim+2)]*grad_test_c[comp_j-(dim+2)]+u*grad_c[comp_j-(dim+2)]*test_c[comp_j-(dim+2)]+f*test_c;
                   	  }
           return 0;
         }
         else
         {
        	 double grad_c_grad_test_c=vector_of_inner_products(grad_c, grad_test_c);
        	 Tensor<1,number_of_chemicals> f=f_chem(T, c);
        	 double sum_convection=0;
        	 for(unsigned int i=0; i< number_of_chemicals;i++)
        		 sum_convection+=u*grad_c[i]*test_c[i];
            return rho * scalar_product(grad_u + transpose(grad_u), grad_test_u) * viskosity(T)
                  +take_nonlinear_part * rho * (grad_u * u) * test_u - div_test_u * p - div_u * p_test
                  +u*grad_T*T_test+grad_T_test*grad_T+ alpha_T*(T-293.15)*g*test_u
				  +grad_c_grad_test_c+sum_convection+f*test_c;//; //-50*Gaussianheatsource_point(10000,evalpoint)*T_test-50*Gaussianheatsource_point(10000,evalpoint2)*T_test;  //TODOOOOOOO ADD Terms for Temp here!!!!!
         return 0; //-100*heatsource_curve(10000)*T_test;
         }
      }
      virtual double eval_local_Homotopy_corrector_rhs(double s, double old_s, Local_Container<dim>& Testfunction, bool face = false)
      {
         return 0;

      }
};




template<int dim,int number_of_chemicals=3>
using PDE_ChemicalReactor_justPDE= ChemicalReactorjustPDE<dim,number_of_chemicals> ;

template<int dim,int number_of_chemicals=3>
class ChemicalReactor_Problem: public FE_Problem<PDE_ChemicalReactor_justPDE<dim,number_of_chemicals>,dim>
{


public:
		struct VectorElementDestroyer
		{
		  const std::vector<const FiniteElement<dim>*> data;

		  VectorElementDestroyer(
		    const std::vector<const FiniteElement<dim>*> &pointers)
		    		  :
		    		  data(pointers)
		    		{}

		   // destructor to delete the pointers
		  ~VectorElementDestroyer (){
			  for (unsigned int i=0; i<data.size(); ++i)
			    delete data[i];
			}

		  const std::vector<const FiniteElement<dim>*> & get_data () const
				{
				  return data;
				}



			};

public:
		ChemicalReactor_Problem(int degree):
			FE_Problem<PDE_ChemicalReactor_justPDE<dim,number_of_chemicals>,dim>(
					VectorElementDestroyer(create_fe_list(degree)).get_data(),
					VectorElementDestroyer(create_adjoint_fe_list(degree)).get_data(),
					create_fe_multiplicities(),
			6, 6,degree)
			{
			 this->DWR=false;
		     this->solution_names={"v_x","v_y","p","T","c(A)","c(B)","c(C)"};
		     this->solution_names_adjoint=this->solution_names;
		     for (auto & name : this->solution_names_adjoint)
		    	 name+="_adjoint";
		     this->dirichletdata = new BoundaryFunction(this->number_of_components);
		     this->refinementtype=Refinementtype::Refine_Primal_Adjoint;
			}

	Functional<dim>** Functionals;
	virtual std::string get_Problem_name()const {return "ChemicalReactor_test";}

	virtual void set_triangulation(){
		std::string grid_name= "Reactor.inp";
		 dealii::GridIn<dim> grid_in;
		      grid_in.attach_triangulation (this->triangulation);
		      std::ifstream input_file(grid_name.c_str());
		      grid_in.read_ucd (input_file);
		      this->triangulation.refine_global (2);
	}



	//Finite Elements
	  static std::vector<const FiniteElement<dim>*>
		  create_fe_list (const unsigned int polynomial_degree){
		  	  std::vector<const FiniteElement<dim>*> fe_list;
		  	  fe_list.push_back (new FE_Q<dim>(polynomial_degree+1));
		  	  fe_list.push_back (new FE_Q<dim>(polynomial_degree));
		  	  fe_list.push_back (new FE_Q<dim>(polynomial_degree));
		  	  for(int i=0; i< number_of_chemicals;i++)
		  		  fe_list.push_back (new FE_Q<dim>(polynomial_degree));
		  	  return fe_list;
		}
		  static std::vector<const FiniteElement<dim>*>
		  create_adjoint_fe_list (const unsigned int polynomial_degree){
		  	  std::vector<const FiniteElement<dim>*> fe_list;
		  	  fe_list.push_back (new FE_Q<dim>(2*polynomial_degree+2));
		  	  fe_list.push_back (new FE_Q<dim>(2*polynomial_degree));
		  	  fe_list.push_back (new FE_Q<dim>(2*polynomial_degree));
		  	 for(int i=0; i< number_of_chemicals;i++)
		  			  		  fe_list.push_back (new FE_Q<dim>(2*polynomial_degree));
		  	  return fe_list;
		}

		 static std::vector<unsigned int>create_fe_multiplicities ()
		  {
		    std::vector<unsigned int> multiplicities;
		    multiplicities.push_back (dim);
		    multiplicities.push_back (1);
		    multiplicities.push_back (1);
		    for(int i=0; i< number_of_chemicals;i++)
		    	multiplicities.push_back (1);
		    return multiplicities;
		  }





	virtual void set_functionals()
	{
		int size=7;
		Functionals= new Functional<dim>*[size];
		Function<dim>* meantemp_function = new Indicator_Temperature(this->number_of_components);
		Function<dim>* C_C_function = new Indicator_C_C(this->number_of_components);
		//reference values
		//Generation of Functionals
		double mean_T=2.9671423086924773e+02;
		double mean_v=1.8790017032439869e-05;
		int quadratdegree_face=8;
		int quadratdegree_volume=8;
		std::vector<int> components={0,1};
		std::vector<double> Gamma(this->number_of_components,1.0);
		Function<dim>* Onefunction=new ConstantFunction<dim>(Gamma);
		Functional<dim>* Int_Velo = new IntegralMagnitude<dim> (Onefunction,quadratdegree_volume,mean_v  , components);
		Functional<dim>* Int_Temp = new IntegralEvaluation<dim>(meantemp_function,quadratdegree_volume,   mean_T);
		Functional<dim>* Int_C_C = new IntegralEvaluation<dim>(C_C_function,quadratdegree_volume,   0);
		Functional<dim>* Area_Inv = new ConstantFunctional<dim>(1.0/(2.2*0.41-0.05*0.05*Pi));
		Functional<dim>* MeanTemp = new FunctionalProduct<dim>(Area_Inv,Int_Temp);
//		this->Functional_J = MeanTemp;
		Functionals[0]=Int_Velo;
		Functionals[1]=Int_Temp;
		this->Functional_J = Int_Velo;
//		this->Functional_J = Int_Temp;
//		this->Functional_J = new CombinedFunctional<dim>(Functionals, 2, this->results, this->in_Newton);

	}
	void set_boundary_conditions()
	{
		this->dirichletdata =new BoundaryFunction(this->number_of_components);
		this->boundary_ids={1,2,3,4,5,6,7,8,9,10,12};
		std::vector<bool> component_mask(this->number_of_components,true);
		for(int i=0;i<number_of_chemicals;i++)
		component_mask[dim+2+i]=false;
		component_mask[dim]=false;
		std::vector<std::vector<bool>> componentmasks_for_boundaryids(this->boundary_ids.size(),component_mask);
		componentmasks_for_boundaryids[2][dim+2]=true;
		componentmasks_for_boundaryids[5][dim+3]=true;
		componentmasks_for_boundaryids[2][dim+4]=true;
		componentmasks_for_boundaryids[5][dim+4]=true;
		componentmasks_for_boundaryids[5][dim+4]=true;
		this->componentmask_on_boundary=componentmasks_for_boundaryids;
	}
	void set_runtimeparameters() {};


	class BoundaryFunction : public Abstract_Function<dim>
	{
	   public:
		BoundaryFunction(const unsigned int number_of_components=0) :
			Abstract_Function<dim>(number_of_components)
	      {
	      }

	      double value(const Point<dim> &p, const unsigned int component=0) const
	  	{
	  	   Assert(component < this->n_components, ExcIndexRange(component, 0, this->n_components));
	  	   const auto & x = p(0);
	  	   const auto & y = p(1);

	  	   if(component==dim+2)
	  	   {
	  		   return 0.0001;
	  	   }
	  	   if(component==dim+3)
	  	   {
	  	 	   return 0.00001;
	  	   }
	  	   if(component==dim+4)
	  	   {
	  	 	   return 0.0;
	  	   }
	  	   if(component==0)
	  	   {
	  		   if(x<1e-10-1)
	  			   return 0.50*std::sin((2*y-19)*Pi);
	  		   return 0;
	  	   }
	  	   if(component==1)
	  	   {
	  		   if(y>-1e-10+11)
	  			   return -8.50*std::sin((2*x-8)*Pi);
	  		   return 0;
	  	   }
	  	      if(component==dim+1)
	  	      {
	  	    	  return 1;
	  	      }
	  	      return 0;

	  	}
	};



	class Indicator_Temperature : public Abstract_Function<dim>
	{
	   public:
		Indicator_Temperature(unsigned int comp=number_of_chemicals+dim+2) :
	    	  Abstract_Function<dim>(comp)
	      {

	      }

	      double value(const Point<dim> &p, const unsigned int component=0) const
	  	{
	  	   Assert(component < this->n_components, ExcIndexRange(component, 0, this->n_components));
	  	   if (component==dim+1)
	  		   return 1;
	  	   return 0;
	  	}

	};

	class Indicator_C_C : public Abstract_Function<dim>
		{
		   public:
		Indicator_C_C(unsigned int comp=number_of_chemicals+dim+2) :
		    	  Abstract_Function<dim>(comp)
		      {

		      }

		      double value(const Point<dim> &p, const unsigned int component=0) const
		  	{
		  	   Assert(component < this->n_components, ExcIndexRange(component, 0, this->n_components));
		  	   if (component==dim+4)
		  		   return 1;
		  	   return 0;
		  	}

		};

	template <typename VECTOR>
	void set_defaultvalues (VECTOR & solution)
	{
		solution= 0;
		solution.block(dim+1)=0.1;
		for (unsigned int i=0;i<number_of_chemicals;i++)
			solution.block(dim+2+i)=0.0;
	}

	virtual void project_on_space_in_Newton(BlockVector<double> & solution)
		         {
		for (unsigned int i=0;i<number_of_chemicals;i++)
			for(unsigned int k=0; k<solution.block(dim+2+i).size();k++)
			{
				solution.block(dim+2+i)[k]=std::max(solution.block(dim+2+i)[k], 0.0);
			}
		         }



};





==> Compdata/Nonlinear-Coercive/src/Chemicaltest_1.h <==
/*
 * Chemicaltest_1.h
 *
 *  Created on: 23.08.2023
 *      Author: endtmayer
 */

#ifndef CHEMICALTEST_1_H_
#define CHEMICALTEST_1_H_
/*
 * Chemical_Reaction_same_type.h
 *
 *  Created on: 09.08.2022
 *      Author: endtmayer
 */

#include "fe_problem.h"
#include "variational_formulation_Nav_Stokes.h"
#pragma once


//Here we implement a chemical reaction with
// aplha A + beta B <-> gamma C

template<int dim,int number_of_chemicals=3, typename VECTOR = BlockVector<double>>
class ChemicalReactorjustPDE : public Local_Problem<dim>
{
   public:
	ChemicalReactorjustPDE(std::vector<VECTOR> &primal_solutions, std::vector<VECTOR> &adjoint_solutions, const FESystem<dim>&fe_primal,
                            const FESystem<dim>&fe_adjoint, QGauss<dim>& quadrature_formula, QGauss<dim - 1>& face_quadrature_formula,
                            const FESystem<dim> &fe_pou, std::vector<PointHistory<dim> >& quadrature_point_history) :
            Local_Problem<dim>(primal_solutions, adjoint_solutions, fe_primal, fe_adjoint, quadrature_formula, face_quadrature_formula,
                               fe_pou, update_values | update_quadrature_points | update_gradients | update_JxW_values), quadrature_point_history(
                  quadrature_point_history),segmentcurve(MYSPACE::mypoints)
      {
//         AssertDimension(dim, fe_adjoint.n_components());
//         AssertDimension(dim, fe_primal.n_components());
         this->used_faces = use_faces::no_faces;
         this->use_sorcepoint=true;
//         std::cout<<"viskosity 20°" << viskosity(293.15)<<std::endl;
         g[dim-1]=-9.81*1;



      }

      SegmentCurve<dim>  segmentcurve;
      std::vector<PointHistory<dim> >& quadrature_point_history;
      virtual ~ChemicalReactorjustPDE() = default;
      typedef Local_Problem<dim> Parent;
      using Parent::comp_i;  //Trialfuntion
      using Parent::comp_j;  //Testfunction
      using Parent::U;
      using Parent::homotopy_s;
      using Parent::fe_values_adjoint;
      bool use_heatsorcepoint =false;
      Tensor<1,dim> g;
      double rho = 998.21;
      double alpha = 1;
      double beta = 2;
      double gamma = 1;
      double viskosity_nu = 0.002216065960663198*1.0E-3;
      double E_A=14906.585117275014; // Aktivierungsenergy
      double take_nonlinear_part = 0.0;
      double R=8.31446261815324;
      double alpha_T =0.0002064/3.0;

      double heatsource_point(Point<dim> & point)
      {
    	  return this->get_pointrhs(point,this->fe_values_adjoint.get_cell(),dim+1);
      }

      double heatsource_curve(double lambda)
      {
    	  Point<dim> quadrature_point=this->fe_values_adjoint.quadrature_point(this->q);
    	  double diff=segmentcurve.distance(quadrature_point);
    	    	  return std::sqrt(lambda*2*3.14159265359)*std::exp(-diff*diff*lambda)/segmentcurve.get_length();
      }

      double Gaussianheatsource_point(double lambda,Point<dim> & point)
      {
    	  Point<dim> quadrature_point=this->fe_values_adjoint.quadrature_point(this->q);
    	  Tensor<1,dim> diff;
    	  for(unsigned int i=0;i<dim;i++)
    		  diff[i]=quadrature_point(i)-point(i);
    	  return std::sqrt(lambda*2*3.14159265359)*std::exp(-diff*diff*lambda);
      }
      double viskosity(double T)
      {
    	  return viskosity_nu;
    	  return viskosity_nu*std::exp(E_A/(R*T));
      }

      double DTviskosity(double T)
      {
    	  return 0;
    	  return -E_A/R*viskosity_nu*std::exp(E_A/(R*T))/(T*T);
      }
      Tensor<1, number_of_chemicals> f_chem(double T,Tensor<1, number_of_chemicals> & concentration)
      {
    	  double k1=viskosity(T);
    	  double k2=k1;
    	  double k3=k2;
    	  double part_right=std::pow(concentration[2],gamma);
    	  double part_left=std::pow(concentration[0],alpha)*std::pow(concentration[1],beta);
    	  Tensor<1,number_of_chemicals> f;
    	  f[0]=alpha*k2*part_right - gamma*k1*part_left;
    	  f[1]= beta*k2*part_right - gamma*k1*part_left;
    	  f[2]=-f[1]-f[0];
    	  return 0*f;
      }

      Tensor<1, number_of_chemicals> DT_f_chem(double T,Tensor<1, number_of_chemicals> & concentration)
      {
    	  double k1=DTviskosity(T);
    	  double k2=0;
    	  double k3=0;
    	  double part_right=std::pow(concentration[2],gamma);
    	  double part_left=std::pow(concentration[0],alpha)*std::pow(concentration[1],beta);
    	  Tensor<1,number_of_chemicals> f;
    	  f[0]=alpha*k2*part_right - gamma*k1*part_left;
    	  f[1]= beta*k2*part_right - gamma*k1*part_left;
    	  f[2]=-f[1]-f[0];
    	  return f;
      }
      Tensor<2, number_of_chemicals> Dc_f_chem(double T,Tensor<1, number_of_chemicals> & concentration)
      {
    	  double k1=viskosity(T);
    	  double k2=k1;
    	  double k3=k2;
//    	  double part_right=std::pow(concentration[2],gamma);
    	  double Dc3_part_right=gamma*std::pow(concentration[2],gamma-1);
//    	  double part_left=std::pow(concentration[0],alpha)*std::pow(concentration[1],beta);
    	  double Dc1_part_left=alpha*std::pow(concentration[0],alpha-1)*std::pow(concentration[1],beta);
    	  double Dc2_part_left=beta*std::pow(concentration[0],alpha)*std::pow(concentration[1],beta-1);
    	  Tensor<2,number_of_chemicals> Dc_f;
    	  Dc_f[0][0]=-gamma*Dc1_part_left;
    	  Dc_f[0][1]=-gamma*Dc2_part_left;
    	  Dc_f[0][2]=alpha*Dc3_part_right;
    	  Dc_f[1][0]=-gamma*Dc1_part_left;
    	  Dc_f[1][1]=-gamma*Dc2_part_left;
    	  Dc_f[1][2]=beta*Dc3_part_right;

    	  for(int i=0;i<number_of_chemicals;i++)
    	  {
    		  Dc_f[2][i]=-Dc_f[1][i]-Dc_f[0][i];
    	  }
    	  return 0*Dc_f;
      }
      template<typename VAR>
          Tensor<1, number_of_chemicals> get_concentration(VAR & u, bool face = false)
          {
             Tensor < 1, number_of_chemicals > var_u;
             for (unsigned int j = 0; j < number_of_chemicals; j++)
             {
                if (face)
                   var_u[j] = u.face_U.Val[dim+2+j];
                else
                   var_u[j] = u.U.Val[dim+2+j];
             }
             return var_u;
          }
      template<typename VAR>
      Tensor<1, dim> get_u(VAR & u, bool face = false)
      {
         Tensor < 1, dim > var_u;
         for (unsigned int j = 0; j < dim; j++)
         {
            if (face)
               var_u[j] = u.face_U.Val[j];
            else
               var_u[j] = u.U.Val[j];
         }
         return var_u;
      }
      Tensor<1, dim> get_rhs()
      {
         Tensor < 1, dim > rhs;
         for (unsigned int j = 0; j < dim; j++)
         {
            rhs[j] = 0;
         }
         return rhs;
      }
      template<typename VAR>
      double get_p(VAR & u, bool face = false)
      {
         double var_p;

         {
            if (face)
               var_p = u.face_U.Val[dim];
            else
               var_p = u.U.Val[dim];
         }
         return var_p;
      }

      template<typename VAR>
          double get_T(VAR & u, bool face = false)
          {
             double var_T;

             {
                if (face)
                   var_T = u.face_U.Val[dim+1];
                else
                   var_T = u.U.Val[dim+1];
             }
             return var_T;
          }


      template<typename VAR>
      Tensor<2, dim> get_grad_u(VAR & u, bool face = false)
      {
         Tensor < 2, dim > grad_u;
         for (unsigned int j = 0; j < dim; j++)
            for (unsigned int i = 0; i < dim; i++)
            {
               if (face)
                  grad_u[i][j] = u.face_U.Grad[i][j];
               else
                  grad_u[i][j] = u.U.Grad[i][j];
            }
         return grad_u;
      }
      template<typename VAR>
      Tensor<1, dim> get_grad_p(VAR & u, bool face = false)
      {
         Tensor < 1, dim > grad_u;
         for (unsigned int j = 0; j < dim; j++)
         {
            if (face)
               grad_u[j] = u.face_U.Grad[dim][j];
            else
               grad_u[j] = u.U.Grad[dim][j];
         }
         return grad_u;
      }
      template<typename VAR>
      Tensor<1, dim> get_grad_T(VAR & u, bool face = false)
      {
         Tensor < 1, dim > grad_T;
         for (unsigned int j = 0; j < dim; j++)
         {
            if (face)
               grad_T[j] = u.face_U.Grad[dim+1][j];
            else
               grad_T[j] = u.U.Grad[dim+1][j];
         }
         return grad_T;
      }

      template<typename VAR>
        std::vector<Tensor<1, dim>> get_grad_concentration(VAR & u, bool face = false)
        {
           std::vector<Tensor < 1, dim >> grad_u(number_of_chemicals);
           for (unsigned int j = 0; j < dim; j++)
              for (unsigned int i = 0; i < number_of_chemicals; i++)
              {
                 if (face)
                    grad_u[i][j] = u.face_U.Grad[dim+2+i][j];
                 else
                    grad_u[i][j] = u.U.Grad[dim+2+i][j];
              }
           return grad_u;
        }
      void set_BC()
      {
      }
      double vector_of_inner_products(std::vector<Tensor<1, dim>> c_test,std::vector<Tensor<1, dim>> c_trial)
      {
    	  double sum=0;
    	  for(unsigned int i=0;i<number_of_chemicals;i++)
    	  {
    		  sum+=c_test[i]*c_trial[i];
    	  }
    	  return sum;
      }

      virtual double eval_local_remainder(Local_Container<dim>& U_diff, Local_Container<dim>& Z_diff, bool face = false)
      {
         if(face)
            return 0;
         Tensor < 2, dim > grad_e = get_grad_u(U_diff);
                  Tensor < 1, dim > e = get_u(U_diff);
                  Tensor < 1, dim > e_z = get_u(Z_diff);
                  double Te_z=get_T(Z_diff);
                  Tensor < 1, dim > grad_T_e=get_grad_T(U_diff);
                  Tensor < 2, dim > grad_e_z = get_grad_u(Z_diff);
         return 1./4.*rho * take_nonlinear_part * (2.0*(grad_e * e) * e_z)+1./4.*grad_T_e*e*Te_z; //TODO add additional terms for Temperature
      }

      virtual double eval_local_billinearform(Local_Container<dim>& Trialfunction, Local_Container<dim>& Testfunction, bool face = false)
      {

         if (face)
         {
            double endface=2.2;
            if(dim==3)
               endface=2.5;

            {
               Point < dim > quadrature_point = this->fe_face_values_adjoint.quadrature_point(this->face_q);
               if (std::abs(quadrature_point(0) - endface) < 1e-10)
               {
                  Tensor < 2, dim > grad_u = get_grad_u(Trialfunction, face);
                                   Tensor < 1, dim > test_u = get_u(Testfunction, face);
                                   double trial_p=get_p(Trialfunction,face);
                                   double T = get_T(U[0],face);
                                   return rho * viskosity(T) * ((transpose(grad_u)+grad_u) * this->normal_vector) * test_u-(trial_p * this->normal_vector) * test_u;
               }
            }
            return 0;

         }

//         Trialfunction :i
//         Testfunction:j
         std::vector<Tensor<1,dim>> grad_test_c= get_grad_concentration(Testfunction);
         Tensor<1,number_of_chemicals> test_c=get_concentration(Testfunction);
         std::vector<Tensor<1,dim>> grad_trial_c= get_grad_concentration(Trialfunction);
         Tensor<1,number_of_chemicals> trial_c=get_concentration(Trialfunction);
         Tensor < 2, dim > grad_trial_u = get_grad_u(Trialfunction);
         Tensor < 2, dim > grad_test_u = get_grad_u(Testfunction);
         Tensor < 1, dim > trial_u = get_u(Trialfunction);
         Tensor < 1, dim > test_u = get_u(Testfunction);
         double div_tria_u = trace(grad_trial_u);
         double div_test_u = trace(grad_test_u);
         double p_trial = get_p(Trialfunction);
         double p_test = get_p(Testfunction);
         double T_test = get_T(Testfunction);
         double T_trial = get_T(Trialfunction);
         Tensor < 1, dim > grad_T_test=get_grad_T(Testfunction);
         Tensor < 1, dim > grad_T_trial=get_grad_T(Trialfunction);

         //Linearizationpoints
         std::vector<Tensor<1,dim>> grad_c= get_grad_concentration(U[0]);
         Tensor<1,number_of_chemicals> c=get_concentration(U[0]);
         Tensor < 2, dim > grad_u = get_grad_u(U[0]);
         Tensor < 1, dim > u = get_u(U[0]);
         Tensor < 1, dim > grad_T = get_grad_T(U[0]);
         double T=get_T(U[0]);

         if (this->Newton)
         {
             if (comp_i < dim && comp_j < dim)
             {
                return rho * scalar_product(grad_trial_u + transpose(grad_trial_u), grad_test_u) * viskosity(T)
                      + rho * take_nonlinear_part * ((grad_u * trial_u + grad_trial_u * u) * test_u);
             }
             if (comp_i == dim && comp_j == dim) return 0;
             if (comp_i < dim && comp_j == dim) return -div_tria_u * p_test;
             if (comp_i == dim && comp_j < dim) return -div_test_u * p_trial;
             if (comp_i < dim && comp_j == dim+1) return trial_u*grad_T*T_test;
             if (comp_i == dim+1 && comp_j < dim) return rho * scalar_product(grad_u + transpose(grad_u), grad_test_u) * DTviskosity(T)*T_trial+alpha*T_trial*g*test_u;
             if (comp_i == dim+1 && comp_j == dim+1) return  grad_T_test*grad_T_trial+u*grad_T_trial*T_test;
             if (comp_i > dim+1 && comp_j >dim+1)
                             {
                                  		        		 	Tensor<2,number_of_chemicals> Dcf=Dc_f_chem(T, c);
                                  		        		 	double lap=vector_of_inner_products(grad_trial_c, grad_test_c);
                                  		        		 	if(comp_i==comp_j)
                                  		        		 	return lap+u*grad_trial_c[comp_j-(dim+2)]*test_c[comp_j-(dim+2)]+1*((Dcf*trial_c)*test_c);
                                  		        		 	else
                                  		        		 	return ((Dcf*trial_c)*test_c);

                            }
             if (comp_i < dim && comp_j >dim+1) return trial_u*grad_c[comp_j-(dim+2)]*test_c[comp_j-(dim+2)];
                    	 if (comp_i == dim && comp_j >dim+1) return 0;
                    	 if (comp_i == dim+1 && comp_j  >dim+1)
                    	 {
                    		 Tensor<1,number_of_chemicals> DTf=DT_f_chem(T, c);
                    		 return DTf*test_c*T_trial;
                    	 }
                    	if (comp_i  >dim+1 && comp_j <=dim+1) return 0;

       return 0;

         }
         else
         {
        	 Tensor<2,number_of_chemicals> Dcf=Dc_f_chem(T, c);
        	 double lap=vector_of_inner_products(grad_trial_c, grad_test_c);
        	 Tensor<1,number_of_chemicals> DTf=DT_f_chem(T, c);
        	 double sum_convection=0;
        	 for(unsigned int i; i< number_of_chemicals;i++)
        	        		 sum_convection+=u*grad_trial_c[comp_j-(dim+2)]*test_c[comp_j-(dim+2)]+trial_u*grad_c[comp_j-(dim+2)]*test_c[comp_j-(dim+2)];
        	 return rho * scalar_product(grad_trial_u + transpose(grad_trial_u), grad_test_u) * viskosity(T)
                  + rho * take_nonlinear_part * ((grad_u * trial_u + grad_trial_u * u) * test_u)
				  +rho * scalar_product(grad_u + transpose(grad_u), grad_test_u) * DTviskosity(T)*T_trial
				  +alpha_T*T_trial*g*test_u;
                  - div_tria_u * p_test
                  - div_test_u * p_trial+
                 trial_u*grad_T*T_test+
                  grad_T_test*grad_T_trial+u*grad_T_trial*T_test
				  +lap+sum_convection+1*((Dcf*trial_c)*test_c)
				  +DTf*test_c*T_trial;
         }

         return 0;

      }

      virtual double eval_local_residual(Local_Container<dim>& Testfunction, bool face = false)
      {
         if (face)
         {

            double endface=2.2;
                        if(dim==3)
                           endface=2.5;

            {
               Point < dim > quadrature_point = this->fe_face_values_adjoint.quadrature_point(this->face_q);
               if (std::abs(quadrature_point(0) - endface) < 1e-10)
               {

                  Tensor < 2, dim > grad_u = get_grad_u(U[0], face);
                  Tensor < 1, dim > test_u = get_u(Testfunction, face);
                  double p=get_p(U[0],face);
                  double T = get_T(U[0],face);
                  return rho * viskosity(T) * ((transpose(grad_u)+grad_u) * this->normal_vector) * test_u-p*this->normal_vector * test_u;
               }
               else return 0;
            }
            return 0;

         }
         std::vector<Tensor<1,dim>> grad_test_c= get_grad_concentration(Testfunction);
         Tensor<1,number_of_chemicals> test_c=get_concentration(Testfunction);
         Tensor < 2, dim > grad_test_u = get_grad_u(Testfunction);
         Tensor < 1, dim > test_u = get_u(Testfunction);
         double div_test_u = trace(grad_test_u);
         double p_test = get_p(Testfunction);
         double T_test = get_T(Testfunction);
         Tensor < 1, dim > grad_T_test = get_grad_T(Testfunction);

         //Linearizationpoints
         std::vector<Tensor<1,dim>> grad_c= get_grad_concentration(U[0]);
         Tensor<1,number_of_chemicals> c=get_concentration(U[0]);
         Tensor < 2, dim > grad_u = get_grad_u(U[0]);
         Tensor < 1, dim > u = get_u(U[0]);
         double p = get_p(U[0]);
         double T = get_T(U[0]);
         Tensor < 1, dim > grad_T = get_grad_T(U[0]);
         double div_u = trace(grad_u);

         if (this->Newton)
         {


            if (comp_j < dim)
            {

               return rho * scalar_product(grad_u + transpose(grad_u), grad_test_u) * viskosity(T)
                     + take_nonlinear_part * rho * (grad_u * u) * test_u - div_test_u * p+alpha*(T-293.15)*g*test_u;
            }
            if (comp_j == dim) return -div_u * p_test;
//           if (comp_j == dim+1) return -u*grad_T*T_test+grad_T_test*grad_T -heatsource_curve(10000)*T_test;//-50*Gaussianheatsource_point(10000,evalpoint)*T_test-50*Gaussianheatsource_point(10000,evalpoint2)*T_test;
           if (comp_j == dim+1) return -u*grad_T*T_test+grad_T_test*grad_T;
           if (comp_j < dim+1+number_of_chemicals)
                   	 {
                   		 	 double grad_c_grad_test_c=vector_of_inner_products(grad_c, grad_test_c);
                   		 	Tensor<1,number_of_chemicals> f=f_chem(T, c);
                   		 	return grad_c_grad_test_c+u*grad_c[comp_j-(dim+2)]*test_c[comp_j-(dim+2)]+f*test_c;
                   	  }
           return 0;
         }
         else
         {
        	 double grad_c_grad_test_c=vector_of_inner_products(grad_c, grad_test_c);
        	 Tensor<1,number_of_chemicals> f=f_chem(T, c);
        	 double sum_convection=0;
        	 for(unsigned int i=0; i< number_of_chemicals;i++)
        		 sum_convection+=u*grad_c[i]*test_c[i];
            return rho * scalar_product(grad_u + transpose(grad_u), grad_test_u) * viskosity(T)
                  +take_nonlinear_part * rho * (grad_u * u) * test_u - div_test_u * p - div_u * p_test
                  +u*grad_T*T_test+grad_T_test*grad_T+ alpha_T*(T-293.15)*g*test_u
				  +grad_c_grad_test_c+sum_convection+f*test_c;//; //-50*Gaussianheatsource_point(10000,evalpoint)*T_test-50*Gaussianheatsource_point(10000,evalpoint2)*T_test;  //TODOOOOOOO ADD Terms for Temp here!!!!!
         return 0; //-100*heatsource_curve(10000)*T_test;
         }
      }
      virtual double eval_local_Homotopy_corrector_rhs(double s, double old_s, Local_Container<dim>& Testfunction, bool face = false)
      {
         return 0;

      }
};




template<int dim,int number_of_chemicals=3>
using PDE_ChemicalReactor_justPDE= ChemicalReactorjustPDE<dim,number_of_chemicals> ;

template<int dim,int number_of_chemicals=3>
class ChemicalReactor_justPDE: public FE_Problem<ChemicalReactorjustPDE<dim,number_of_chemicals>,dim>
{


public:
		struct VectorElementDestroyer
		{
		  const std::vector<const FiniteElement<dim>*> data;

		  VectorElementDestroyer(
		    const std::vector<const FiniteElement<dim>*> &pointers)
		    		  :
		    		  data(pointers)
		    		{}

		   // destructor to delete the pointers
		  ~VectorElementDestroyer (){
			  for (unsigned int i=0; i<data.size(); ++i)
			    delete data[i];
			}

		  const std::vector<const FiniteElement<dim>*> & get_data () const
				{
				  return data;
				}



			};

public:
		ChemicalReactor_justPDE(int degree):
			FE_Problem<ChemicalReactorPDE_same<dim,number_of_chemicals>,dim>(
					VectorElementDestroyer(create_fe_list(degree)).get_data(),
					VectorElementDestroyer(create_adjoint_fe_list(degree)).get_data(),
					create_fe_multiplicities(),
			6, 6,degree)
			{
		     this->solution_names={"v_x","v_y","p","T","c(A)","c(B)","c(C)"};
		     this->solution_names_adjoint=this->solution_names;
		     for (auto & name : this->solution_names_adjoint)
		    	 name+="_adjoint";
		     this->dirichletdata = new BoundaryFunction(this->number_of_components);
		     this->refinementtype=Refinementtype::Refine_Primal_Adjoint;
			}

	Functional<dim>** Functionals;
	virtual std::string get_Problem_name()const {return "ChemicalReactor_test";}

	virtual void set_triangulation(){
		std::string grid_name= "Reactor.inp";
		 dealii::GridIn<dim> grid_in;
		      grid_in.attach_triangulation (this->triangulation);
		      std::ifstream input_file(grid_name.c_str());
		      grid_in.read_ucd (input_file);
		      this->triangulation.refine_global (0);
	}



	//Finite Elements
	  static std::vector<const FiniteElement<dim>*>
		  create_fe_list (const unsigned int polynomial_degree){
		  	  std::vector<const FiniteElement<dim>*> fe_list;
		  	  fe_list.push_back (new FE_Q<dim>(polynomial_degree+1));
		  	  fe_list.push_back (new FE_Q<dim>(polynomial_degree));
		  	  fe_list.push_back (new FE_Q<dim>(polynomial_degree));
		  	  for(int i=0; i< number_of_chemicals;i++)
		  		  fe_list.push_back (new FE_Q<dim>(polynomial_degree));
		  	  return fe_list;
		}
		  static std::vector<const FiniteElement<dim>*>
		  create_adjoint_fe_list (const unsigned int polynomial_degree){
		  	  std::vector<const FiniteElement<dim>*> fe_list;
		  	  fe_list.push_back (new FE_Q<dim>(2*polynomial_degree+2));
		  	  fe_list.push_back (new FE_Q<dim>(2*polynomial_degree));
		  	  fe_list.push_back (new FE_Q<dim>(2*polynomial_degree));
		  	 for(int i=0; i< number_of_chemicals;i++)
		  			  		  fe_list.push_back (new FE_Q<dim>(2*polynomial_degree));
		  	  return fe_list;
		}

		 static std::vector<unsigned int>create_fe_multiplicities ()
		  {
		    std::vector<unsigned int> multiplicities;
		    multiplicities.push_back (dim);
		    multiplicities.push_back (1);
		    multiplicities.push_back (1);
		    for(int i=0; i< number_of_chemicals;i++)
		    	multiplicities.push_back (1);
		    return multiplicities;
		  }





	virtual void set_functionals()
	{
		int size=7;
		Functionals= new Functional<dim>*[size];
		Function<dim>* meantemp_function = new Indicator_Temperature(this->number_of_components);
		//reference values
		//Generation of Functionals
		double mean_T=2.9671423086924773e+02;
		double mean_v=1.8790017032439869e-05;
		int quadratdegree_face=8;
		int quadratdegree_volume=8;
		std::vector<int> components={0,1};
		std::vector<double> Gamma(this->number_of_components,1.0);
		Function<dim>* Onefunction=new ConstantFunction<dim>(Gamma);
		Functional<dim>* Int_Velo = new IntegralMagnitude<dim> (Onefunction,quadratdegree_volume,mean_v  , components);
		Functional<dim>* Int_Temp = new IntegralEvaluation<dim>(meantemp_function,quadratdegree_volume,   mean_T);
		Functional<dim>* Area_Inv = new ConstantFunctional<dim>(1.0/(2.2*0.41-0.05*0.05*Pi));
		Functional<dim>* MeanTemp = new FunctionalProduct<dim>(Area_Inv,Int_Temp);
//		this->Functional_J = MeanTemp;
		Functionals[0]=Int_Velo;
		Functionals[1]=Int_Temp;
		this->Functional_J = Int_Velo;
//		this->Functional_J = Int_Temp;
//		this->Functional_J = new CombinedFunctional<dim>(Functionals, 2, this->results, this->in_Newton);

	}
	void set_boundary_conditions()
	{
		this->dirichletdata =new BoundaryFunction(this->number_of_components);
		this->boundary_ids={1,2,3,4,5,6,7,8,9,10,12};
		std::vector<bool> component_mask(this->number_of_components,true);
		for(int i=0;i<number_of_chemicals;i++)
		component_mask[dim+2+i]=false;
		component_mask[dim]=false;
		std::vector<std::vector<bool>> componentmasks_for_boundaryids(this->boundary_ids.size(),component_mask);
		componentmasks_for_boundaryids[2][dim+2]=true;
		componentmasks_for_boundaryids[5][dim+3]=true;
		componentmasks_for_boundaryids[2][dim+4]=true;
		componentmasks_for_boundaryids[5][dim+4]=true;
		componentmasks_for_boundaryids[5][dim+4]=true;
		this->componentmask_on_boundary=componentmasks_for_boundaryids;
	}
	void set_runtimeparameters() {};


	class BoundaryFunction : public Abstract_Function<dim>
	{
	   public:
		BoundaryFunction(const unsigned int number_of_components=0) :
			Abstract_Function<dim>(number_of_components)
	      {
	      }

	      double value(const Point<dim> &p, const unsigned int component=0) const
	  	{
	  	   Assert(component < this->n_components, ExcIndexRange(component, 0, this->n_components));
	  	   const auto & x = p(0);
	  	   const auto & y = p(1);

	  	   if(component==dim+2)
	  	   {
	  		   return 0.1;
	  	   }
	  	   if(component==dim+3)
	  	   {
	  	 	   return 0.1;
	  	   }
	  	   if(component==dim+4)
	  	   {
	  	 	   return 0.0;
	  	   }
	  	   if(component==0)
	  	   {
	  		   if(x<1e-10-1)
	  			   return 0.0*std::sin((2*y-19)*Pi);
	  		   return 0;
	  	   }
	  	   if(component==1)
	  	   {
	  		   if(y>-1e-10+11)
	  			   return -0.0*std::sin((2*x-8)*Pi);
	  		   return 0;
	  	   }
	  	      if(component==dim+1)
	  	      {
	  	    	  return 293.15;
	  	      }
	  	      return 0;

	  	}
	};



	class Indicator_Temperature : public Abstract_Function<dim>
	{
	   public:
		Indicator_Temperature(unsigned int comp=number_of_chemicals+dim+2) :
	    	  Abstract_Function<dim>(comp)
	      {

	      }

	      double value(const Point<dim> &p, const unsigned int component=0) const
	  	{
	  	   Assert(component < this->n_components, ExcIndexRange(component, 0, this->n_components));
	  	   if (component==dim+1)
	  		   return 1;
	  	   return 0;
	  	}

	};

	template <typename VECTOR>
	void set_defaultvalues (VECTOR solution)
	{
		solution= 0;
		solution.block(dim+1)=300;
		for (unsigned int i=0;i<number_of_chemicals;i++)
			solution.block(dim+2+i)=0.1;

	}



};







#endif /* CHEMICALTEST_1_H_ */


==> Compdata/Nonlinear-Coercive/src/Component_Index.h <==
/*
 * Component_Index.h
 *
 *  Created on: Jul 28, 2017
 *      Author: bendtmayer
 */

#ifndef COMPONENT_INDEX_H_
#define COMPONENT_INDEX_H_
#include <assert.h>
unsigned int IndexToFirstComp(const unsigned int index,
		const vector<unsigned int> & dimensions)
{
	unsigned int tmp = 0;
	for (unsigned int i = 0; i < index; i++)
		tmp += dimensions[i];

	return tmp;
}

unsigned int ComponentToIndex(const unsigned int comp,
		const vector<unsigned int> & dimensions)
{
	unsigned int c = 0;
	for (unsigned int i = 0; i < dimensions.size(); i++)
	{
		c += dimensions[i];
		if (c > comp)
		{
			return i;
		}
	}
	assert(false);
	return -1;

}

#endif /* COMPONENT_INDEX_H_ */


==> Compdata/Nonlinear-Coercive/src/Dirichletdata.h <==
//#pragma once
//
//
//
///*
// * Bonnet_Guy_Functions.h
// *
// *  Created on: Jul 25, 2017
// *      Author: bendtmayer
// */
//
//#ifndef BONNET_GUY_FUNCTIONS_H_
//#define BONNET_GUY_FUNCTIONS_H_
//#include <deal.II/base/quadrature_lib.h>
//#include <deal.II/base/logstream.h>
//#include <deal.II/base/function.h>
//#include <deal.II/base/utilities.h>
//#include <deal.II/base/timer.h>
//
//#include <deal.II/lac/block_vector.h>
//#include <deal.II/lac/full_matrix.h>
//#include <deal.II/lac/block_sparse_matrix.h>
//#include <deal.II/lac/sparse_direct.h>
//#include <deal.II/lac/solver.h>
//#include <deal.II/lac/linear_operator.h>
//#include <deal.II/lac/linear_operator_tools.h>
//#include <deal.II/lac/solver_bicgstab.h>
//
//#include <deal.II/grid/tria.h>
//#include <deal.II/grid/grid_generator.h>
//#include <deal.II/grid/tria_accessor.h>
//#include <deal.II/grid/tria_iterator.h>
//#include <deal.II/grid/tria_boundary_lib.h>
//#include <deal.II/grid/grid_tools.h>
//#include <deal.II/grid/grid_in.h>
//
//#include <deal.II/dofs/dof_handler.h>
//#include <deal.II/dofs/dof_renumbering.h>
//#include <deal.II/dofs/dof_accessor.h>
//#include <deal.II/dofs/dof_tools.h>
//#include <boost/serialization/serialization.hpp>
//#include <boost/archive/binary_iarchive.hpp>
//#include <boost/archive/binary_oarchive.hpp>
//
//#include <deal.II/lac/constraint_matrix.h>
//#include <deal.II/lac/solver_cg.h>
//#include <deal.II/lac/precondition.h>
//
//#include <deal.II/fe/fe_q.h>
//#include <deal.II/fe/fe_dgq.h>
//#include <deal.II/fe/fe_dgp.h>
//#include <deal.II/fe/fe_system.h>
//#include <deal.II/fe/fe_values.h>
//#include <deal.II/fe/mapping_q1.h>
//#include <deal.II/fe/fe_tools.h>
//#include <deal.II/base/work_stream.h>
//#include <deal.II/numerics/vector_tools.h>
//#include <deal.II/numerics/matrix_tools.h>
//
//#include <deal.II/numerics/data_out.h>
//#include <deal.II/numerics/solution_transfer.h>
//
//#include <deal.II/base/quadrature_lib.h>
//#include <deal.II/base/function.h>
//#include <deal.II/base/logstream.h>
//#include <deal.II/base/thread_management.h>
//#include <deal.II/base/parameter_handler.h>
//
//#include <deal.II/lac/vector.h>
//#include <deal.II/lac/full_matrix.h>
//#include <deal.II/lac/sparse_matrix.h>
//#include <deal.II/lac/solver_cg.h>
//#include <deal.II/lac/solver_control.h>
//#include <deal.II/lac/solver_gmres.h>
//#include <deal.II/lac/trilinos_precondition.h>
//#include <deal.II/lac/sparse_direct.h>
//#include <deal.II/lac/precondition.h>
//#include <deal.II/lac/constraint_matrix.h>
//#include <deal.II/grid/tria.h>
//#include <deal.II/grid/grid_generator.h>
//#include <deal.II/grid/grid_out.h>
//#include <deal.II/grid/tria_accessor.h>
//#include <deal.II/grid/tria_iterator.h>
//#include <deal.II/grid/grid_refinement.h>
//#include <deal.II/grid/grid_in.h>
//#include <deal.II/grid/tria_boundary_lib.h>
//#include <deal.II/dofs/dof_handler.h>
//#include <deal.II/dofs/dof_accessor.h>
//#include <deal.II/dofs/dof_tools.h>
//#include <deal.II/fe/fe_q.h>
//#include <deal.II/fe/fe_values.h>
//#include <deal.II/fe/fe_tools.h>
//#include <deal.II/numerics/vector_tools.h>
//#include <deal.II/numerics/matrix_tools.h>
//#include <deal.II/numerics/data_out.h>
//#include <deal.II/numerics/error_estimator.h>
//#include <deal.II/base/utilities.h>
//#include <deal.II/base/mpi.h>
//#include <deal.II/lac/block_matrix_array.h>
//#include "mdefs.h"
//using namespace dealii;
//
//
//enum Dirichlet_Boundary
//     {
//        strong, weak  // see Viharev Rannacher 2012
//     };
//template<int dim>
//class InitialData: public Function<dim>
//{
//public:
//      InitialData(const double min_dia) :
//                        Function<dim>(dim + 1)
//        {
//                _min_dia = min_dia;
//        }
//        virtual ~InitialValuesBonnetGuy()=default;
//
//        virtual double value(const Point<dim> &p,
//                        const unsigned int component = 0) const;
//
//        virtual void vector_value(const Point<dim> &p, Vector<double> &value) const;
//
//private:
//        double _min_dia;
//
//};
//
//template<int dim>
//double InitialData<dim>::value(const Point<dim> &p,
//                const unsigned int component) const
//{
//   const auto & x = p(0);
//                           const auto & y = p(1);
//        // Describe initial cracks
//        if (component == 2)
//        {
//                //return 1.0;
//                if (((p(0) >= -1.0 - _min_dia) && (p(0) <= 0.0 + _min_dia))
//                                && ((p(1) >= 0.0 - _min_dia) && (p(1) <= 0.0 + _min_dia)))
//                {
//                        return 1e-8;
//                }
//                else
//                        return 1.0;
//        }
//
//        if(component==1) return 0;
//                return Sign(y)*1/sqrt(2.0)*Sqrt(-x + Sqrt(Power(x,2) + Power(y,2)));
//}
//
//template<int dim>
//void InitialData<dim>::vector_value(const Point<dim> &p,
//                Vector<double> &values) const
//{
//        for (unsigned int comp = 0; comp < this->n_components; ++comp)
//                values(comp) = InitialValuesBonnetGuy<dim>::value(p, comp);
//}
//
//template<typename T>
//int sign(T val)
//{
//        return (T(0) < val) - (val < T(0));
//}
//
//// In this class, we define a function
//// that deals with the boundary values.
//// For our configuration,
//// we impose of parabolic inflow profile for the
//// velocity at the left hand side of the channel.
//template<int dim>
//class Dirichletdata: public Function<dim>
//{
//public:
//      Dirichletdata(const double time, unsigned int number_of_components) :
//                        Function<dim>(number_of_components)
//        {
//                _time = time;
//        }
//
//        virtual double value(const Point<dim> &p,
//                        const unsigned int component = 0) const;
//        virtual ~BoundaryParabel()=default;
//        virtual void vector_value(const Point<dim> &p, Vector<double> &value) const;
//        virtual Tensor<1, dim> gradient(const Point<dim> &p,
//                        const unsigned int component = 0) const
//        {
//                if (component == 0)
//                {
//                        const auto & x = p(0);
//                        const auto & y = p(1);
//
//                        const double CC = lambda / std::sqrt(2);
//
//                        const double dx = -((CC * std::sqrt(-x + std::sqrt(x * x + y * y))
//                                        * sign(y)) / (2 * std::sqrt(x * x + y * y)));
//                        const double dy = (CC * y * sign(y))
//                                        / (2 * std::sqrt(x * x + y * y)
//                                                        * std::sqrt(-x + std::sqrt(x * x + y * y)));
//
//                        Tensor<1, dim> d;
//                        d[0] = dx;
//                        d[1] = dy;
//
//                        return d;
//                }
//                else
//                {
//                        return Tensor<1, dim>();
//                }
//        }
//
//private:
//        double _time;
//        double lambda = 1.0;
//};
//
//// The boundary values are given to component
//// with number 0 (namely the x-velocity)
//template<int dim>
//double Dirichletdata<dim>::value(const Point<dim> &p,
//                const unsigned int component) const
//{
//        Assert(component < this->n_components,
//                        ExcIndexRange(component, 0, this->n_components));
//
////   if (component == 0)
////   {
//        const auto & x = p(0);
//        const auto & y = p(1);
//        double z=0;
//        if(dim==3)
//           z=p(2);
//        if(component==1) return 0;
//        return 0;
//        return (1+_time/100)*Sign(y)*1/sqrt(2.0)*Sqrt(-x + Sqrt(Power(x,2) + Power(y,2)));
//
////      if(component==0)
////      return 3*y*(x-0.5);
////      if(component==dim)
////      return Power(Power(x,2) + Power(y,2) + Power(z,2),1/7.);
////return        Power(-Log(Power(x,2) + Power(y,2) + Power(z,2)),0.25);
////      return Sin(6*x + 6*y);
////      return 0;
//        if(component==dim)
//        return Sqrt(-x + Sqrt(Power(x,2) + Power(y,2)))*Sign(y);
//        if(component==0)
//        return Sqrt(-x + Sqrt(Power(x,2) + Power(y,2)))*Sign(y);
//        if(component==1)
//        return 1-Sqrt(-x + Sqrt(Power(x,2) + Power(y,2)))*Sign(y);
////return 0;
////      if (x <= 0.0)
////      {
////         if (y > 0.0)
////            return lambda / std::sqrt(2) * std::sqrt(std::sqrt(x * x + y * y) - x);
////         else
////            if (y < 0.0) return -lambda / std::sqrt(2) * std::sqrt(std::sqrt(x * x + y * y) - x);
////      }
////      else
////      {
////         if (y >= 0.0)
////            return lambda / std::sqrt(2) * std::sqrt(std::sqrt(x * x + y * y) - x);
////         else
////            if (y < 0.0) return -lambda / std::sqrt(2) * std::sqrt(std::sqrt(x * x + y * y) - x);
////      }
////   }
//        if (component == dim)
//
//           return Sqrt(-2*x + Sqrt(4*Power(x,2) + Power(y,2)))*Sign(y) +
//                              Sin(1 - 8*(Power(x,2) + Power(y,3)));
//                return -Sin(4 * Sqrt(Power(x, 2) + Power(y, 2))); //sqrt(p(0)*p(0)+p(1)*p(1));//1.0-p(0)*p(0)-p(1)*p(1);//sin(p(0));//0*std::exp(std::pow(std::abs(p(1)*p(1)+p(0)*p(0)),1.0/3.0)*4);//exp(2*(p(1)+p(0)));//sin(p(0));//sqrt(p(1)*p(1)+p(0)*p(0));//std::exp(std::pow(std::abs(p(1)*p(1)+p(0)*p(0)),1.0/3.0)*4);
//        return 0;
//}
//
//template<int dim>
//void Dirichletdata<dim>::vector_value(const Point<dim> &p,
//                Vector<double> &values) const
//{
//        for (unsigned int c = 0; c < this->n_components; ++c)
//                values(c) = BoundaryParabel<dim>::value(p, c);
//}
//
////template<int dim>
////class BoundaryParabel_u: public Function<dim>
////{
////public:
////        BoundaryParabel_u(const double time) :
////                        Function<dim>(dim + 1)
////        {
////                _time = time;
////        }
////      virtual ~BoundaryParabel_u() = default;
////        virtual double value(const Point<dim> &p,
////                        const unsigned int component = 0) const;
////
////        virtual void vector_value(const Point<dim> &p, Vector<double> &value) const;
////        virtual Tensor<1, dim> gradient(const Point<dim> &p,
////                        const unsigned int component = 0) const
////        {
////                const auto & x = p(0);
////                const auto & y = p(1);
////                if (component == 0)
////                {
////
////                        return Tensor<1, dim>();
////
////                        const double CC = lambda / std::sqrt(2);
////
////                        const double dx = -((CC * std::sqrt(-x + std::sqrt(x * x + y * y))
////                                        * sign(y)) / (2 * std::sqrt(x * x + y * y)));
////                        const double dy = (CC * y * sign(y))
////                                        / (2 * std::sqrt(x * x + y * y)
////                                                        * std::sqrt(-x + std::sqrt(x * x + y * y)));
////
////                        Tensor<1, dim> d;
////                        d[0] = dx;
////                        d[1] = dy;
////
////                        return d;
////                }
////                else
////                {
////                        Tensor<1, dim> d;
////                        d[0] = 2 * x;
////                        d[1] = 2 * y;
////
////                        return d;
////                }
////        }
////
////private:
////        double _time;
////        double lambda = 1.0;
////};
//
//// The boundary values are given to component
//// with number 0 (namely the x-velocity)
////template<int dim>
////double BoundaryParabel_u<dim>::value(const Point<dim> &p,
////                const unsigned int component) const
////{
////        Assert(component < this->n_components,
////                        ExcIndexRange(component, 0, this->n_components));
////        const auto & x = p(0);
////        const auto & y = p(1);
////        if (component == 0)
////        {
////
////                return 0;
////                if (x <= 0.0)
////                {
////                        if (y > 0.0)
////                                return lambda / std::sqrt(2)
////                                                * std::sqrt(std::sqrt(x * x + y * y) - x);
////                        else if (y < 0.0)
////                                return -lambda / std::sqrt(2)
////                                                * std::sqrt(std::sqrt(x * x + y * y) - x);
////                }
////                else
////                {
////                        if (y >= 0.0)
////                                return lambda / std::sqrt(2)
////                                                * std::sqrt(std::sqrt(x * x + y * y) - x);
////                        else if (y < 0.0)
////                                return -lambda / std::sqrt(2)
////                                                * std::sqrt(std::sqrt(x * x + y * y) - x);
////                }
////        }
////        if (component == dim)
////                return 1.0 - x * x - y * y; //(x*x-1)*(y*y-1);
////        return 0;
////}
////
////template<int dim>
////void BoundaryParabel_u<dim>::vector_value(const Point<dim> &p,
////                Vector<double> &values) const
////{
////        for (unsigned int c = 0; c < this->n_components; ++c)
////                values(c) = BoundaryParabel_u<dim>::value(p, c);
////}
////template<int dim>
////class BoundaryParabel_pf: public Function<dim>
////{
////public:
////        BoundaryParabel_pf() :
////                        Function<dim>(dim + 1)
////        {
////
////        }
////        virtual ~BoundaryParabel_pf()=default;
////        virtual double value(const Point<dim> &p,
////                        const unsigned int component = 0) const;
////
////        virtual void vector_value(const Point<dim> &p, Vector<double> &value) const;
////
////};
////
////// The boundary values are given to component
////// with number 0 (namely the x-velocity)
////template<int dim>
////double BoundaryParabel_pf<dim>::value(const Point<dim> &p,
////                const unsigned int component) const
////{
////        Assert(component < this->n_components,
////                        ExcIndexRange(component, 0, this->n_components));
////
////        if (component == dim)
////        {
////                return 1;
////        }
////
////        return 0;
////}
////
////template<int dim>
////void BoundaryParabel_pf<dim>::vector_value(const Point<dim> &p,
////                Vector<double> &values) const
////{
////        for (unsigned int c = 0; c < this->n_components; ++c)
////                values(c) = BoundaryParabel_pf<dim>::value(p, c);
////}
//
//template<int dim>
//void set_newton_bc(DoFHandler<dim>& dof_handler, ConstraintMatrix & constraints, Dirichlet_Boundary dirichlet_doundary_enforcement=Dirichlet_Boundary::strong)
//{
//
//   std::vector<bool> component_mask(dof_handler.get_fe(0).n_components(), true);
//   // (Scalar) pressure
//   if (dirichlet_doundary_enforcement == Dirichlet_Boundary::weak) component_mask[dof_handler.get_fe(0).n_components()-1] = false;
//   if (dirichlet_doundary_enforcement == Dirichlet_Boundary::strong) component_mask[dof_handler.get_fe(0).n_components()-1] = true;
////
////   component_mask[0]=false;
////   component_mask[1]=true;
//   VectorTools::interpolate_boundary_values(dof_handler, 0, ZeroFunction<dim>(dof_handler.get_fe(0).n_components()), constraints, component_mask);
////   component_mask[0]=true;
////   component_mask[1]=false;
//   VectorTools::interpolate_boundary_values(dof_handler, 2, ZeroFunction<dim>(dof_handler.get_fe(0).n_components()), constraints, component_mask);
//
//   VectorTools::interpolate_boundary_values(dof_handler, 2, ZeroFunction<dim>(dof_handler.get_fe(0).n_components()), constraints, component_mask);
//
//   VectorTools::interpolate_boundary_values(dof_handler, 2, ZeroFunction<dim>(dof_handler.get_fe(0).n_components()), constraints, component_mask);
//
//}
//
//template<int dim,typename VECTOR =BlockVector<double>>
//void set_init_bc_on_solution(const DoFHandler<dim> & dof_handler, VECTOR & solution, double time =0,Dirichlet_Boundary dirichlet_doundary_enforcement=Dirichlet_Boundary::strong)
//{
//   // Only place holder since no time-dependent problem is considered here.
//
//   std::map<unsigned int, double> boundary_values;
//
//   std::vector<bool> component_mask(dof_handler.get_fe(0).n_components(), true);
//   // (Scalar) pressure
//   if (dirichlet_doundary_enforcement == Dirichlet_Boundary::weak) component_mask[dof_handler.get_fe(0).n_components()-1] = false;
//   if (dirichlet_doundary_enforcement == Dirichlet_Boundary::strong) component_mask[dof_handler.get_fe(0).n_components()-1] = true;
////   component_mask[0]=false;
////   component_mask[1]=true;
//   VectorTools::interpolate_boundary_values(dof_handler, 0, Dirichletdata<dim>(time,dof_handler.get_fe(0).n_components()), boundary_values, component_mask);
////   component_mask[0]=true;
////    component_mask[1]=false;
//   VectorTools::interpolate_boundary_values(dof_handler, 2, Dirichletdata<dim>(time,dof_handler.get_fe(0).n_components()), boundary_values, component_mask);
//
//   VectorTools::interpolate_boundary_values(dof_handler, 2, Dirichletdata<dim>(time,dof_handler.get_fe(0).n_components()), boundary_values, component_mask);
//
//   VectorTools::interpolate_boundary_values(dof_handler, 2, Dirichletdata<dim>(time,dof_handler.get_fe(0).n_components()), boundary_values, component_mask);
//
//   for (typename std::map<unsigned int, double>::const_iterator i = boundary_values.begin(); i != boundary_values.end(); ++i)
//      solution(i->first) = i->second;
//   ConstraintMatrix hangingnode_constraints;
//   DoFTools::make_hanging_node_constraints(dof_handler, hangingnode_constraints);
//   hangingnode_constraints.close();
//   hangingnode_constraints.distribute(solution);
//
//}
//
//#endif /* BONNET_GUY_FUNCTIONS_H_ */
//


==> Compdata/Nonlinear-Coercive/src/ExampleInterface.h <==
/*
 * ExampleInterface.h
 *
 *  Created on: Feb 26, 2018
 *      Author: bendtmayer
 */

#ifndef EXAMPLEINTERFACE_H_
#define EXAMPLEINTERFACE_H_
#include "test_interface.h"
#include "variational_formulation.h"

template<int dim, typename VECTOR = TrilinosWrappers::MPI::BlockVector,
                typename DOFHANDLER = DoFHandler<dim>, int n_comps = dim + 1>
class ExampleInterface
{
public:
        DOFHANDLER & dof_handler;
        ParameterHandler prm;
        TestInterface<dim,VECTOR,DOFHANDLER,n_comps> *Testinterface;
        Local_Problem<dim,n_comps,VECTOR> *LocalProblem;



public:
        ExampleInterface(DOFHANDLER & dof_handler) :
                        dof_handler(dof_handler)
        {
        }

        virtual ~ExampleInterface()
        {
        }

        // Load parameters
        virtual void initialize(const string prm_file) = 0;

        // Load / Create mesh
        virtual void create_triangulation(Triangulation<dim> & tria) = 0;

        // Initial values at time t = 0 in the whole domain
        virtual void set_initial_values(VECTOR & solution) = 0;

        // Boundary conditions at time t
        virtual std::map<unsigned int, double> get_boundary_values(
                        const double t) = 0;

        // Homogeneous version of the above boundary conditions for the Newton solver
        virtual void set_homogeneous_bc(ConstraintMatrix & C) = 0;

        // Source term f(t,x)
        virtual Tensor<1, n_comps> source_term(const double t,
                        const Tensor<1, dim> & x) = 0;
};





#endif /* EXAMPLEINTERFACE_H_ */


==> Compdata/Nonlinear-Coercive/src/Functionals.h <==
/*
 * Functional
 *
 *  Created on: Nov 11, 2016
 *      Author: Endtmayer Bernhard
 */

#ifndef FUNCTIONAL_H_
#define FUNCTIONAL_H_
#define LINE_NUMBER std::cout<< __PRETTY_FUNCTION__<<" Line: "<< __LINE__<<std::endl;

#include <deal.II/base/quadrature_lib.h>
#include <deal.II/base/function.h>
#include <deal.II/base/logstream.h>
#include <deal.II/base/thread_management.h>
#include <deal.II/lac/vector.h>
#include <deal.II/lac/full_matrix.h>
#include <deal.II/lac/sparse_matrix.h>
#include <deal.II/lac/solver_cg.h>
#include <deal.II/lac/solver_control.h>
#include <deal.II/lac/solver_gmres.h>
#include <deal.II/lac/trilinos_precondition.h>
#include <deal.II/lac/sparse_direct.h>
#include <deal.II/lac/precondition.h>
#include <deal.II/lac/constraint_matrix.h>
#include <deal.II/grid/tria.h>
#include <deal.II/grid/grid_generator.h>
#include <deal.II/grid/grid_out.h>
#include <deal.II/grid/tria_accessor.h>
#include <deal.II/grid/tria_iterator.h>
#include <deal.II/grid/grid_refinement.h>
#include <deal.II/grid/grid_in.h>
#include <deal.II/dofs/dof_handler.h>
#include <deal.II/dofs/dof_accessor.h>
#include <deal.II/dofs/dof_tools.h>
#include <deal.II/fe/fe_q.h>
#include <deal.II/fe/fe_values.h>
#include <deal.II/fe/fe_tools.h>
#include <deal.II/numerics/vector_tools.h>
#include <deal.II/numerics/matrix_tools.h>
#include <deal.II/numerics/data_out.h>
#include <deal.II/numerics/error_estimator.h>
#include <deal.II/base/utilities.h>
#include <deal.II/base/mpi.h>
#include <iostream>
#include <fstream>
#include <list>
#include <algorithm>
#include <numeric>
#include <sstream>
#include <vector>
#include "csv.h"
#include "fe_values_container.h"
#include "functionalfunctions.h"

using namespace dealii;


//typedef  TrilinosWrappers::MPI::BlockVector<double> BLOCKVECTOR;
typedef  BlockVector<double> BLOCKVECTOR;
typedef double (*f_ptr)(double);
//usual sign function
double sign_Je(double x)
{
   if (x < 0)
      return -1.0;
   else
	  if(x>0)
      return 1.0;
	  else return 0;
}

//Base class for all functional evaluations

template<int dim>
class Functional : public Subscriptor
{

   public:
      UpdateFlags update_flags;
      UpdateFlags face_update_flags;
      double exact_value;
      unsigned int refinement_cycle;
      bool nonlinear = false;
      void set_refinement_cycle(const unsigned int refinement_cycle);
      virtual void operator ()(const DoFHandler<dim> &dof_handler, const BLOCKVECTOR &solution, double &functional) const = 0;
      virtual void compute_approxvalue(const DoFHandler<dim> &dof_handler, const BLOCKVECTOR &solution)=0;
      virtual void update(const DoFHandler<dim> &dof_handler, const BLOCKVECTOR &solution)=0;
      virtual void assemble_rhs(const DoFHandler<dim> &dof_handler, BLOCKVECTOR &rhs) const = 0;
      virtual void assemble_rhs(const DoFHandler<dim> &dof_handler, BLOCKVECTOR &rhs,
                                const BLOCKVECTOR & solution) const = 0;
      virtual void compute_J_u_h_2(const DoFHandler<dim> &dof_handler, const BLOCKVECTOR &solution)=0;
      virtual double get_cellwise_value_u_psi(const DoFHandler<dim>& dof_handler, const DoFHandler<dim>& dof_handler_pou,
                                              FEValues_Container<dim>& fe_values_container, BLOCKVECTOR & solution_diff,
                                              BLOCKVECTOR & solution, const typename DoFHandler<dim>::active_cell_iterator &cell,
                                              const typename DoFHandler<dim>::active_cell_iterator &cell_pou, unsigned int basis_i)=0;

      virtual ~Functional() = default;
      virtual bool is_nonlinear()
      {
         return nonlinear;
      }
      void set_exact_value(double exactValue)
      {
    	  exact_value=exactValue;
      }

      double getJ_u()
      {
         return exact_value;
      }
      void construct_functional(const DoFHandler<dim> &dof_handler, const BLOCKVECTOR &solution,
                                const DoFHandler<dim> &dof_handler2, const BLOCKVECTOR &solution2)
      {

         compute_approxvalue(dof_handler, solution);
         compute_J_u_h_2(dof_handler2, solution2);
         update(dof_handler, solution);

      }
      void get_functional_value(const DoFHandler<dim> &dof_handler, const BLOCKVECTOR &solution, double &functional)
      {

         ( *this)(dof_handler, solution, functional);

      }

};

template<int dim>
void Functional<dim>::set_refinement_cycle(const unsigned int step)
{
   refinement_cycle = step;
}

//_____________________________________________________________________
//PointValueevaluation
//_____________________________________________________________________
template<int dim>
class PointValueEvaluation : public Functional<dim>
{
   public:
      PointValueEvaluation(const Point<dim> &evaluation_point, unsigned int comp, double exact_value) :
            evaluation_point(evaluation_point), comp(comp)
      {
         this->exact_value = exact_value;
         this->update_flags = update_default;
         this->update_flags = update_default;

      }
      virtual ~PointValueEvaluation() = default;
      virtual void operator ()(const DoFHandler<dim> &dof_handler, const BLOCKVECTOR &solution, double &functional_value) const
      {
         Vector<double> c;
         c.reinit(dof_handler.get_fe().n_components());
         VectorTools::point_value(dof_handler, solution, evaluation_point, c);
         functional_value = c(comp);
      }

      virtual void compute_approxvalue(const DoFHandler<dim> &/*dof_handler*/, const BLOCKVECTOR &/*solution*/)
      {
      }
      DeclException1 (ExcEvaluationPointNotFound,
            Point<dim>,
            << "The evaluation point " << arg1
            << " was not found among the vertices of the present grid.")
         ;
         virtual
         void update(const DoFHandler<dim> &/*dof_handler*/, const BLOCKVECTOR &/*solution*/)
         {

         }

         virtual void compute_J_u_h_2(const DoFHandler<dim> &/*dof_handler*/, const BLOCKVECTOR &/*solution*/)
         {
         }

         virtual void assemble_rhs(const DoFHandler<dim> &dof_handler, BLOCKVECTOR &rhs) const;

         virtual void assemble_rhs(const DoFHandler<dim> &dof_handler, BLOCKVECTOR &rhs, const BLOCKVECTOR & solution) const
         {
            assemble_rhs(dof_handler, rhs);
         }

         virtual double get_cellwise_value_u_psi(const DoFHandler<dim>& dof_handler, const DoFHandler<dim>& dof_handler_pou,
                                                 FEValues_Container<dim>& fe_values_container, BLOCKVECTOR & solution_diff,
                                                 BLOCKVECTOR & solution, const typename DoFHandler<dim>::active_cell_iterator &cell,
                                                 const typename DoFHandler<dim>::active_cell_iterator &cell_pou, unsigned int basis_i)
         {
            double sum = 0;
            if (cell->point_inside(evaluation_point))
            {
               //TODO find a better solution for cells with a common node
               double divisor = 0;
               typedef typename DoFHandler<dim>::active_cell_iterator active_cell_iterator;
               active_cell_iterator cell_a = dof_handler.begin_active(), endc = dof_handler.end();
               for (; cell_a != endc; cell_a++)
                  if (cell_a->point_inside(evaluation_point)) divisor++;

               Quadrature<dim> q(
                     GeometryInfo<dim>::project_to_unit_cell(
                           StaticMappingQ1<dim>::mapping.transform_real_to_unit_cell(cell, evaluation_point)));
               Quadrature<dim> q_pou(
                     GeometryInfo<dim>::project_to_unit_cell(
                           StaticMappingQ1<dim>::mapping.transform_real_to_unit_cell(cell_pou, evaluation_point)));
               FEValues<dim> fe_values_pou(StaticMappingQ1<dim>::mapping, dof_handler_pou.get_fe(), q_pou, UpdateFlags(update_values));
               FEValues<dim> fe_values(StaticMappingQ1<dim>::mapping, dof_handler.get_fe(), q, UpdateFlags(update_values));
               fe_values_pou.reinit(cell_pou);
               fe_values.reinit(cell);
               std::vector<Vector<double>> function_values(q.size(), Vector<double>(cell->get_fe().n_components()));
               fe_values.get_function_values(solution_diff, function_values);

               sum = function_values[0][comp] * fe_values_pou.shape_value(basis_i, 0) / divisor;
               return sum;
            }
            else
               return sum;
         }
      private:
         const Point<dim> evaluation_point;
         const unsigned int comp;
   };

   template<int dim>
   void PointValueEvaluation<dim>::assemble_rhs(const DoFHandler<dim> &dof_handler, BLOCKVECTOR &rhs) const
   {
      //TODO this might not work properly for DG methods

      rhs = 0;

      std::pair<typename DoFHandler<dim>::active_cell_iterator, Point<dim> > cell_point = GridTools::find_active_cell_around_point(
            StaticMappingQ1<dim>::mapping, dof_handler, evaluation_point);
      Quadrature<dim> q(GeometryInfo<dim>::project_to_unit_cell(cell_point.second));

      FEValues<dim> fe_values(StaticMappingQ1<dim>::mapping, dof_handler.get_fe(), q, UpdateFlags(update_values));
      fe_values.reinit(cell_point.first);

      const unsigned int dofs_per_cell = dof_handler.get_fe().dofs_per_cell;

      std::vector<types::global_dof_index> local_dof_indices(dofs_per_cell);
      cell_point.first->get_dof_indices(local_dof_indices);

      for (unsigned int i = 0; i < dofs_per_cell; i++)
         if (dof_handler.get_fe().system_to_component_index(i).first == comp) rhs(local_dof_indices[i]) = fe_values.shape_value(i, 0);

   }

//_____________________________________________________________________
//Domainclass
//_____________________________________________________________________
   template<int dim>
   class Domain
   {
         Function<dim> parameter_Domain;
      public:
         //takes function which is zero for all points in the desired domain and else not zero;
         Domain(Function<dim> parameter_Domain);

         bool in_Domain(Point<dim> p)  //takes a point p and if parameter_Domain(p)==1 it considers that the point is contained in the domain;
         {
            if (parameter_Domain(p) == 1) return true;
            return false;

         }

   };
   template<int dim>
   Domain<dim>::Domain(Function<dim> parameter_Domain) :
         parameter_Domain(parameter_Domain)
   {
   }

/////////////////////////////////////////////////////////////////////
//Fluxevaluation
//_____________________________________________________________________
//Gamma should indicate where to evaluate the flux Gamma(center(face))==1 =>
//this face counts to region of evaluation
   template<int dim>
   class FluxEvaluation : public Functional<dim>
   {
      public:
         Function<dim> * Gamma;
         FluxEvaluation(Function<dim> * Gamma, const unsigned int quadrature_degree, double exact_value);
         virtual ~FluxEvaluation() = default;
         virtual
         void update(const DoFHandler<dim> &/*dof_handler*/, const BLOCKVECTOR &/*solution*/)
         {

         }
         ;
         virtual void compute_J_u_h_2(const DoFHandler<dim> &/*dof_handler*/, const BLOCKVECTOR &/*solution*/)
         {
         }
         ;

         virtual void assemble_rhs(const DoFHandler<dim> &dof_handler, BLOCKVECTOR &rhs) const;
         virtual void assemble_rhs(const DoFHandler<dim> &dof_handler, BLOCKVECTOR &rhs, const BLOCKVECTOR & solution) const
         {
            assemble_rhs(dof_handler, rhs);
         }
         virtual void operator ()(const DoFHandler<dim> &dof_handler, const BLOCKVECTOR &solution, double &functional_value) const;
         virtual void compute_approxvalue(const DoFHandler<dim> &/*dof_handler*/, const BLOCKVECTOR &/*solution*/)
         {
         }
         ;
         virtual double get_cellwise_value_u_psi(const DoFHandler<dim>& dof_handler, const DoFHandler<dim>& dof_handler_pou,
                                                 FEValues_Container<dim>& fe_values_container, BLOCKVECTOR & solution_diff,
                                                 BLOCKVECTOR & solution, const typename DoFHandler<dim>::active_cell_iterator &cell,
                                                 const typename DoFHandler<dim>::active_cell_iterator &cell_pou, unsigned int basis_i)
         {

            const unsigned int n_q_points = fe_values_container.fe_face_values->n_quadrature_points;
            std::vector<std::vector<Tensor<1, dim>>>function_grads(n_q_points, std::vector<Tensor<1,dim>>(Gamma->n_components));
            std::vector<Vector<double>> function_values(n_q_points, Vector<double>(Gamma->n_components));
            double sum = 0;
            for (unsigned int f = 0; f < GeometryInfo<dim>::faces_per_cell; ++f)
               for (unsigned int comp = 0; comp < Gamma->n_components; comp++)
                  if (cell->at_boundary(f))
                  {

                     fe_values_container.fe_face_values->reinit(cell, f);
                     fe_values_container.fe_face_values_pou->reinit(cell_pou, f);
                     fe_values_container.fe_face_values->get_function_values(solution_diff, function_values);
                     fe_values_container.fe_face_values->get_function_gradients(solution_diff, function_grads);
                     for (unsigned int q = 0; q < n_q_points; ++q)
                        sum += Gamma->value(fe_values_container.fe_face_values->quadrature_point(q), comp)
                              * (function_grads[q][comp] * fe_values_container.fe_face_values_pou->shape_value(basis_i, q)
                                    + function_values[q][comp] * fe_values_container.fe_face_values_pou->shape_grad(basis_i, q))
                              * fe_values_container.fe_face_values->normal_vector(q) * fe_values_container.fe_face_values->JxW(q);

                  };

            return sum;
         }
      protected:
         const unsigned int quadrature_degree;
   };

   template<int dim>
   FluxEvaluation<dim>::FluxEvaluation(Function<dim> * Gamma, const unsigned int quadrature_degree, double exact_value) :
         Gamma(Gamma), quadrature_degree(quadrature_degree)
   {
      this->exact_value = exact_value;
      this->face_update_flags = update_q_points | update_values | update_gradients | update_normal_vectors | update_JxW_values;
      this->update_flags = update_default;
   }

   template<int dim>
   void FluxEvaluation<dim>::assemble_rhs(const DoFHandler<dim> &dof_handler, BLOCKVECTOR &rhs) const
   {
      //rhs.reinit(dof_handler.n_dofs());
      rhs = 0;

      QGauss<dim - 1> quadrature(quadrature_degree);
      FEFaceValues<dim> fe_face_values(dof_handler.get_fe(), quadrature, this->face_update_flags);

      const unsigned int n_q_points = fe_face_values.n_quadrature_points;
      const unsigned int dofs_per_cell = dof_handler.get_fe().dofs_per_cell;

      Vector<double> cell_rhs(dofs_per_cell);
      std::vector<unsigned int> local_dof_indices(dofs_per_cell);

      typedef typename DoFHandler<dim>::active_cell_iterator active_cell_iterator;
      active_cell_iterator cell = dof_handler.begin_active(), endc = dof_handler.end();

      // Running over all cells
      for (; cell != endc; ++cell)
      {

         // Running over all faces per cell
         for (unsigned int f = 0; f < GeometryInfo<dim>::faces_per_cell; ++f)
         {
            // Detect the faces that are
            // located at the boundary
            for (unsigned int comp = 0; comp < Gamma->n_components; comp++)
               if (cell->at_boundary(f))
               {
                  fe_face_values.reinit(cell, f);
                  cell_rhs = 0;
                  for (unsigned int i = 0; i < dofs_per_cell; ++i)
                     for (unsigned int q = 0; q < n_q_points; ++q)
                        cell_rhs(i) += Gamma->value(fe_face_values.quadrature_point(q), comp)
                              * fe_face_values.shape_grad_component(i, q, comp) * fe_face_values.normal_vector(q) * fe_face_values.JxW(q);
                  cell->get_dof_indices(local_dof_indices);
                  for (unsigned int i = 0; i < dofs_per_cell; ++i)
                     rhs(local_dof_indices[i]) += cell_rhs(i);
               }
         }
      }
   }

   template<int dim>
   void FluxEvaluation<dim>::operator ()(const DoFHandler<dim> &dof_handler, const BLOCKVECTOR &solution,
                                         double &functional_value) const
   {
      QGauss<dim - 1> quadrature(quadrature_degree);
      FEFaceValues<dim> fe_face_values(dof_handler.get_fe(), quadrature, this->face_update_flags);
      const unsigned int n_q_points = fe_face_values.n_quadrature_points;
      std::vector<std::vector<Tensor<1, dim>>>function_grads(n_q_points, std::vector<Tensor<1,dim>>(Gamma->n_components));
      typedef typename DoFHandler<dim>::active_cell_iterator active_cell_iterator;
      active_cell_iterator cell = dof_handler.begin_active(), endc = dof_handler.end();
      double sum = 0;
      for (; cell != endc; ++cell)
         for (unsigned int f = 0; f < GeometryInfo<dim>::faces_per_cell; ++f)
         {

            if (cell->at_boundary(f))
            {
               //  cout<<cell<<endl;
               fe_face_values.reinit(cell, f);
               fe_face_values.get_function_gradients(solution, function_grads);
               for (unsigned int comp = 0; comp < Gamma->n_components; comp++)
               {

                  for (unsigned int q = 0; q < n_q_points; ++q)
                     sum += Gamma->value(fe_face_values.quadrature_point(q), comp) * function_grads[q][comp]
                           * fe_face_values.normal_vector(q) * fe_face_values.JxW(q);
               }
            };
         }
      functional_value = sum;

   }
//_______________________________________________________________________
//IntegralEvaluation
//_______________________________________________________________________
   template<int dim>
   class IntegralEvaluation : public Functional<dim>
   {

      public:
         Function<dim> * Omega;
         const unsigned int quadrature_degree;

         IntegralEvaluation(Function<dim> *Omega, const unsigned int quadrature_degree, double exact_value) :
               Omega(Omega), quadrature_degree(quadrature_degree)
         {
            this->exact_value = exact_value;
            this->update_flags = update_q_points | update_values | update_JxW_values;
            this->face_update_flags = update_default;
         }
         virtual ~IntegralEvaluation() = default;
         virtual void operator ()(const DoFHandler<dim> &dof_handler, const BLOCKVECTOR &solution, double &functional_value) const;
         virtual void compute_approxvalue(const DoFHandler<dim> &/*dof_handler*/, const BLOCKVECTOR &/*solution*/)
         {
         }

         virtual
         void update(const DoFHandler<dim> &/*dof_handler*/, const BLOCKVECTOR &/*solution*/)
         {

         }

         virtual void compute_J_u_h_2(const DoFHandler<dim> &/*dof_handler*/, const BLOCKVECTOR &/*solution*/)
         {
         }

         void operator ()(const DoFHandler<dim> &dof_handler, const Function<dim> *solution, double &functional);
         virtual void assemble_rhs(const DoFHandler<dim> &dof_handler, BLOCKVECTOR &rhs) const
         {
            Vector<double> rhs_vector;
            rhs_vector = rhs;
            VectorTools::create_right_hand_side(dof_handler, QGauss<dim>(quadrature_degree), *Omega, rhs_vector);
            rhs = rhs_vector;
         }
         virtual double get_cellwise_value_u_psi(const DoFHandler<dim>& dof_handler, const DoFHandler<dim>& dof_handler_pou,
                                                 FEValues_Container<dim>& fe_values_container, BLOCKVECTOR & solution_diff,
                                                 BLOCKVECTOR & solution, const typename DoFHandler<dim>::active_cell_iterator &cell,
                                                 const typename DoFHandler<dim>::active_cell_iterator &cell_pou, unsigned int basis_i)
         {

            const unsigned int n_q_points = fe_values_container.fe_values->n_quadrature_points;
            std::vector<Vector<double>> function_values(n_q_points, Vector<double>(Omega->n_components));
            double sum = 0;
            fe_values_container.fe_values->reinit(cell);
            fe_values_container.fe_values_pou->reinit(cell_pou);
            fe_values_container.fe_values->get_function_values(solution_diff, function_values);
            for (unsigned int q = 0; q < n_q_points; ++q)
            {
               for (unsigned int comp = 0; comp < Omega->n_components; comp++)
                  sum += Omega->value(fe_values_container.fe_values->quadrature_point(q), comp) * function_values[q][comp]
                        * fe_values_container.fe_values_pou->shape_value(basis_i, q) * fe_values_container.fe_values->JxW(q);
               //          area += fe_values_container.fe_values->JxW(q);

            }

            return sum;
         }
         virtual void assemble_rhs(const DoFHandler<dim> &dof_handler, BLOCKVECTOR &rhs, const BLOCKVECTOR & solution) const
         {
            assemble_rhs(dof_handler, rhs);
         }
         ;

   };
   template<int dim>
   void IntegralEvaluation<dim>::operator ()(const DoFHandler<dim> &dof_handler, const BLOCKVECTOR &solution,
                                             double &functional_value) const
   {
      QGauss<dim> quadrature(quadrature_degree);
      FEValues<dim> fe_values(dof_handler.get_fe(), quadrature, this->update_flags);
      const unsigned int n_q_points = fe_values.n_quadrature_points;
      std::vector<Vector<double>> function_values(n_q_points, Vector<double>(Omega->n_components));

      typedef typename DoFHandler<dim>::active_cell_iterator active_cell_iterator;
      active_cell_iterator cell = dof_handler.begin_active(), endc = dof_handler.end();
      double sum = 0;
      //double area = 0;
      for (; cell != endc; ++cell)
      {
         fe_values.reinit(cell);
         fe_values.get_function_values(solution, function_values);
         for (unsigned int q = 0; q < n_q_points; ++q)
         {
            for (unsigned int comp = 0; comp < Omega->n_components; comp++)
               sum += Omega->value(fe_values.quadrature_point(q), comp) * function_values[q][comp] * fe_values.JxW(q);
            //		area += fe_values.JxW(q);

         }
      }
      functional_value = sum;
   }

//_______________________________________________________________________
//IntegralEvaluation
//_______________________________________________________________________
   template<int dim>
   class CombinedFunctional : public Functional<dim>
   {

      public:
         //TODO use Vector instead of *
         Functional<dim>** Functionals;
         double * functionalweigths;

         double * exact_functionalweights;
         double *J_u_h;
         double *J_u_h_2;
         double* exact_values;
         double* old_values;
         double old_error;
         double est_old_error;
         unsigned int number_of_functionals;
         CSV &results;
         bool & in_Newtonstep;
         std::vector<BLOCKVECTOR> Functional_rhs;
//         std::vector<double> user_functional_weights;
         virtual ~CombinedFunctional() = default;
         virtual void operator ()(const DoFHandler<dim> &dof_handler, const BLOCKVECTOR &solution, double &functional_value) const;
         virtual void compute_approxvalue(const DoFHandler<dim> &dof_handler, const BLOCKVECTOR &solution)
         {
            for (unsigned int i = 0; i < number_of_functionals; i++)
            {
               ( *Functionals[i])(dof_handler, solution, J_u_h[i]);
            }

         }
         virtual
         void update(const DoFHandler<dim> &dof_handler, const BLOCKVECTOR &solution)
         {
            compute_weigths(dof_handler, solution);
         }

         CombinedFunctional(Functional<dim>** Functionals, unsigned int number_of_functionals, CSV&results, bool & in_Newtonstep);
         CombinedFunctional(Functional<dim>** Functionals, unsigned int number_of_functionals, CSV &results, bool & in_Newtonstep,
                            std::vector<double> user_functional_weights_);

         void compute_weigths(const DoFHandler<dim> &dof_handler, const BLOCKVECTOR &solution);

         virtual void compute_J_u_h_2(const DoFHandler<dim> &dof_handler, const BLOCKVECTOR &solution);  // compute values of the more accurate solution (for J(u_h_2) -J(u_h) (here J(u_h_2)))

         virtual
         void
         assemble_rhs(const DoFHandler<dim> &dof_handler, BLOCKVECTOR &rhs) const;
         virtual void assemble_rhs(const DoFHandler<dim> &dof_handler, BLOCKVECTOR &rhs,
                                   const BLOCKVECTOR & solution) const;

         virtual double get_cellwise_value_u_psi(const DoFHandler<dim>& dof_handler, const DoFHandler<dim>& dof_handler_pou,
                                                 FEValues_Container<dim>& fe_values_container, BLOCKVECTOR & solution_diff,
                                                 BLOCKVECTOR & solution, const typename DoFHandler<dim>::active_cell_iterator &cell,
                                                 const typename DoFHandler<dim>::active_cell_iterator &cell_pou, unsigned int basis_i)
         {
            double sum = 0;

            for (unsigned int i = 0; i < number_of_functionals; i++)
            {

               sum += functionalweigths[i]
                     * Functionals[i]->get_cellwise_value_u_psi(dof_handler, dof_handler_pou, fe_values_container, solution_diff, solution,
                                                                cell, cell_pou, basis_i);
            }
            return sum;
         }
   };

   template<int dim>
   CombinedFunctional<dim>::CombinedFunctional(Functional<dim>** Functionals, unsigned int number_of_functionals, CSV &results,
                                               bool & in_Newtonstep) :
         Functionals(Functionals), number_of_functionals(number_of_functionals), results(results), in_Newtonstep(in_Newtonstep), Functional_rhs(
               number_of_functionals, BLOCKVECTOR(0))
//               ,user_functional_weights(number_of_functionals,1.0)
   {
      functionalweigths = new double[number_of_functionals];
      exact_functionalweights = new double[number_of_functionals];
      old_values = new double[number_of_functionals];
      J_u_h = new double[number_of_functionals];
      J_u_h_2 = new double[number_of_functionals];
      exact_values = new double[number_of_functionals];
      this->exact_value = 0;
      this->update_flags = update_default;
      this->face_update_flags = update_default;
      for (unsigned int i = 0; i < number_of_functionals; i++)
      {

         this->update_flags = this->update_flags | Functionals[i]->update_flags;
         this->face_update_flags = this->face_update_flags | Functionals[i]->face_update_flags;
         exact_values[i] = Functionals[i]->getJ_u();
         J_u_h[i] = 1;
         J_u_h_2[i] = 1;
         functionalweigths[i] = 1;
         exact_functionalweights[i] = 1;
         old_values[i] = 1;
         old_error = 1;
         est_old_error = 1;

      }
   }

//   template<int dim>
//     CombinedFunctional<dim>::CombinedFunctional(Functional<dim>** Functionals, unsigned int number_of_functionals, CSV &results,
//                                                 bool & in_Newtonstep, std::vector<double> user_functional_weights_) :
//           Functionals(Functionals), number_of_functionals(number_of_functionals), results(results), in_Newtonstep(in_Newtonstep), Functional_rhs(
//                 number_of_functionals, BLOCKVECTOR(0))
//     {
//        user_functional_weights=user_functional_weights_;
//        functionalweigths = new double[number_of_functionals];
//        exact_functionalweights = new double[number_of_functionals];
//        old_values = new double[number_of_functionals];
//        J_u_h = new double[number_of_functionals];
//        J_u_h_2 = new double[number_of_functionals];
//        exact_values = new double[number_of_functionals];
//        this->exact_value = 0;
//        this->update_flags=update_default;
//        this->face_update_flags=update_default;
//        for (unsigned int i = 0; i < number_of_functionals; i++)
//        {
//
//           this->update_flags=this->update_flags|Functionals[i]->update_flags;
//           this->face_update_flags=this->face_update_flags|Functionals[i]->face_update_flags;
//           exact_values[i] = Functionals[i]->getJ_u();
//           J_u_h[i] = 1;
//           J_u_h_2[i] = 1;
//           functionalweigths[i] = 1;
//           exact_functionalweights[i] = 1;
//           old_values[i] = 1;
//           old_error = 1;
//           est_old_error = 1;
//
//
//        }
//     }

   template<int dim>
   void CombinedFunctional<dim>::operator ()(const DoFHandler<dim> &dof_handler, const BLOCKVECTOR &solution,
                                             double &functional_value) const
   {
      functional_value = 0;
      double functional_value_2;
      //     double exactfunctional_value = 0;

      double x;
      double real_weights;
      for (unsigned int i = 0; i < number_of_functionals; i++)
      {
         ( *Functionals[i])(dof_handler, solution, functional_value_2);
//         x = J_u_h_2[i] - functional_value_2;  //J_u_h[i];//
//         real_weights = (sign_Je(x)) / abs(J_u_h[i]);
         functional_value = functional_value + functional_value_2 * functionalweigths[i];

      }

   }

   template<int dim>
   void CombinedFunctional<dim>::compute_weigths(const DoFHandler<dim> &dof_handler, const BLOCKVECTOR &solution)
   {
//      functionalweigths = new double[number_of_functionals];
      int numberof_dofs = dof_handler.n_dofs();
      J_u_h = new double[number_of_functionals];
      double exact_error;
      double J_e;
      double est_error = 0;
      this->exact_value = 0;
      for (unsigned int i = 0; i < number_of_functionals; i++)
      {
         std::string string_i = std::to_string(i);

         ( *Functionals[i])(dof_handler, solution, J_u_h[i]);
         exact_error = J_u_h[i] - Functionals[i]->getJ_u();
         J_e = J_u_h_2[i] - J_u_h[i];
         std::string sign_correkt = "Sign";
         sign_correkt += string_i;
         sign_correkt += "Correct";
         if ( !in_Newtonstep)
         {
            if (sign_Je(J_e) == sign_Je(exact_error))
            {
               cout << "Sign of Weight is WRONG for J_" << i << endl;
               results[sign_correkt] = 0;
            }
            else
               results[sign_correkt] = 1;
         }
         std::string weights = "weights";
         std::string uweights = "Userweights";
         weights += string_i;
         uweights += string_i;
         if (abs(J_u_h[i]) > 1e-12)
         {
//            functionalweigths[i] = user_functional_weights[i]*sign_Je(J_e) / abs(J_u_h[i]);
            functionalweigths[i] = sign_Je(J_e) / abs(J_u_h[i]);
            if ( !in_Newtonstep)
            {
               results[weights] = functionalweigths[i];
//            results[uweights] = user_functional_weights[i];
            };
         }
         else
         {
            functionalweigths[i] = 1e03 * sign_Je(J_e);
            if (in_Newtonstep) functionalweigths[i] = sign_Je(J_e);
            if ( !in_Newtonstep) results[weights] = functionalweigths[i];
            cout << std::setprecision(15) << "Warning: Functionalvalue of Functional " << i << " is close to zero" << endl;

         }
         if ( !in_Newtonstep)
         {
            std::string bhi = "bh" + string_i;
            std::string bhisign = "bh" + string_i + "sign";
            std::string absError = "absoulteError";
            std::string relError = "relativeError";
            std::string enrichedabsError = "enrichedabsoulteError";
            std::string enrichedrelError = "enrichedrelativeError";
            std::string Jiu = "J" + string_i + "u";
            std::string Jiuh = "J" + string_i + "uh";
            std::string Jiuh2 = "J" + string_i + "uh2$";
            std::string saturation = "saturation" + string_i;
            absError += string_i;
            relError += string_i;
            enrichedabsError += string_i;
            enrichedrelError += string_i;
            std::string factorError = "FactorReduction";
            factorError += string_i;

            double fun_error;
            //est_error = est_error + functionalweigths[i] * J_e;
            std::cout << "    J_" << i << "(e)/J_" << i << "(u_h)= " << J_e / J_u_h[i] << endl;
            results["strJu"+std::to_string(i)]=string("J"+std::to_string(i)+"(u)=");
            results[Jiu] =Functionals[i]->getJ_u();
            results["strJuh"+std::to_string(i)]=string("J"+std::to_string(i)+"(uh)=");
            results[Jiuh] = J_u_h[i];
            results["strJu2h"+std::to_string(i)]=string("J"+std::to_string(i)+"(uh2)=");
            results[Jiuh2] = J_u_h_2[i];
            std::cout << "    J_" << i << "(u)= " << Functionals[i]->getJ_u() << endl;
            std::cout << "    J_" << i << "(u_h)= " << J_u_h[i] << endl;
            std::cout << "    J_" << i << "(u_h`2)= " << J_u_h_2[i] << endl;
            fun_error = exact_error / Functionals[i]->getJ_u();
            results[saturation] = (abs(exact_error) > abs(J_e + exact_error));
            results[absError] = abs(exact_error);
            results[relError] = abs(fun_error);
            results[enrichedabsError] = abs(J_e + exact_error);
            results[enrichedrelError] = abs(J_e + exact_error / Functionals[i]->getJ_u());
            results[bhisign] = (J_e + exact_error) / (exact_error);
            results[bhi] = abs((J_e + exact_error) / (exact_error));
            std::cout << "    " << bhi << " :  " << (J_e + exact_error) / (exact_error) << std::endl;
            est_error = est_error + functionalweigths[i] * J_e;
            std::cout << "   Error of Functional " << i << "  :  " << abs(fun_error) << " NDOFs: " << numberof_dofs << std::endl;
            if (old_values[i] != 1)
            {
               results[factorError] = abs(old_values[i] / fun_error);
               std::cout << "   Factor of Error in " << i << "   :  " << abs(old_values[i] / fun_error) << endl;
            }
            old_values[i] = fun_error;
            this->exact_value += Functionals[i]->getJ_u() * functionalweigths[i];
         }
      }
      if ( !in_Newtonstep)
      {
         double error_val;
         cout << "   Estimated_Combined_Error          :  " << est_error << " NDOFs: " << numberof_dofs << endl;
         if (est_old_error != 1)
         {

            cout << "   Factor_Estimated_Error           :  " << abs(est_old_error / est_error) << endl;
            results["Estimated Combined Error"] = abs(est_error);
            results["Factor Estimated Combined Error"] = abs(est_old_error / est_error);

         }
         est_old_error = est_error;

         ( *this)(dof_handler, solution, error_val);
         error_val -= this->exact_value;
         cout << "   Combined Error          :  " << error_val / this->exact_value << " NDOFs: " << numberof_dofs << endl;
         if (old_error != 1) cout << "   Factor Error           :  " << abs(old_error / error_val) << endl;
         results["Combined Error absolut"] = abs(error_val);
         results["Combined Error relativ"] = abs(error_val / this->exact_value);
         results["Factor Combined Error"] = abs(est_old_error / est_error);
         old_error = error_val;
      }
   }


//This function just works in the case of linear functionals (for nonlinear functionals use definition below)
   template<int dim>
   void CombinedFunctional<dim>::assemble_rhs(const DoFHandler<dim> &dof_handler, BLOCKVECTOR &rhs) const
   {

      rhs = 0;
      for (unsigned int i = 0; i < number_of_functionals; i++)
      {
         auto* thisptr = const_cast<CombinedFunctional<dim>*>(this);
         thisptr->Functional_rhs[i] = rhs;
         Functionals[i]->assemble_rhs(dof_handler, thisptr->Functional_rhs[i]);
         for (unsigned int j = 0; j < rhs.size(); j++)
         {
            rhs[j] = rhs[j] + Functional_rhs[i][j] * functionalweigths[i];
         }

      }

   }
   ;

   template<int dim>
   void CombinedFunctional<dim>::assemble_rhs(const DoFHandler<dim> &dof_handler, BLOCKVECTOR &rhs,
                                              const BLOCKVECTOR & solution) const
   {

      rhs = 0;
      for (unsigned int i = 0; i < number_of_functionals; i++)
      {
         auto* thisptr = const_cast<CombinedFunctional<dim>*>(this);
         thisptr->Functional_rhs[i] = rhs;
         Functionals[i]->assemble_rhs(dof_handler, thisptr->Functional_rhs[i], solution);
         rhs = rhs + functionalweigths[i] * thisptr->Functional_rhs[i];

      }

   }


   template<int dim>
   void CombinedFunctional<dim>::compute_J_u_h_2(const DoFHandler<dim> &dof_handler, const BLOCKVECTOR &solution)
   {
      for (unsigned int i = 0; i < number_of_functionals; i++)
      {
         ( *Functionals[i])(dof_handler, solution, J_u_h_2[i]);

      }

   }

   /************************************************************************/

   template<int dim>
   class FunctionalProduct : public Functional<dim>
   {

      public:
         Functional<dim>** Functionals;
         std::vector<double> functional_values = { 0, 0 };
         virtual ~FunctionalProduct() = default;
         virtual void operator ()(const DoFHandler<dim> &dof_handler, const BLOCKVECTOR &solution, double &functional_value) const
         {
            std::vector<double> functional_values(2);
            for (unsigned int i = 0; i < 2; i++)
               ( *Functionals[i])(dof_handler, solution, functional_values[i]);
            functional_value = functional_values[0] * functional_values[1];

         }
         virtual void compute_approxvalue(const DoFHandler<dim> &dof_handler, const BLOCKVECTOR &solution)
         {
         }
         virtual
         void update(const DoFHandler<dim> &dof_handler, const BLOCKVECTOR &solution)
         {

         }
         ;

         FunctionalProduct(Functional<dim>* J1, Functional<dim>* J2)
         {

            Functionals = new Functional<dim>*[2];
            Functionals[0] = J1;
            Functionals[1] = J2;
            this->exact_value = J1->getJ_u() * J2->getJ_u();
            this->nonlinear = true;
            this->update_flags = Functionals[0]->update_flags | Functionals[1]->update_flags;
            this->face_update_flags = Functionals[0]->face_update_flags | Functionals[1]->face_update_flags;
         }
         virtual void compute_J_u_h_2(const DoFHandler<dim> &dof_handler, const BLOCKVECTOR &solution)
         {
         }  // compute values of the more accurate solution (for J(u_h_2) -J(u_h) (here J(u_h_2)))

         virtual
         void assemble_rhs(const DoFHandler<dim> &dof_handler, BLOCKVECTOR &rhs) const
         {
         }
         virtual void assemble_rhs(const DoFHandler<dim> &dof_handler, BLOCKVECTOR &rhs, const BLOCKVECTOR & solution) const
         {
            rhs = 0;
            std::vector<double> functional_values(2);
            BLOCKVECTOR buff_rhs(rhs);

            for (unsigned int i = 0; i < 2; i++)
            {
               ( *Functionals[i])(dof_handler, solution, functional_values[i]);
            }
            Functionals[0]->assemble_rhs(dof_handler, buff_rhs, solution);
            for (unsigned int j = 0; j < rhs.size(); j++)
            {
               rhs[j] = functional_values[1] * buff_rhs[j];
            }
            Functionals[1]->assemble_rhs(dof_handler, buff_rhs, solution);

            for (unsigned int j = 0; j < rhs.size(); j++)
            {
               rhs[j] += functional_values[0] * buff_rhs[j];
            }

         }
         //TODO fix this
         virtual double get_cellwise_value_u_psi(const DoFHandler<dim>& dof_handler, const DoFHandler<dim>& dof_handler_pou,
                                                 FEValues_Container<dim>& fe_values_container, BLOCKVECTOR & solution_diff,
                                                 BLOCKVECTOR & solution, const typename DoFHandler<dim>::active_cell_iterator &cell,
                                                 const typename DoFHandler<dim>::active_cell_iterator &cell_pou, unsigned int basis_i)
         {
            double sum = 0;
            if (cell_pou == dof_handler_pou.begin_active()) for (unsigned int i = 0; i < 2; i++)
               ( *Functionals[i])(dof_handler, solution, functional_values[i]);

            sum = functional_values[0]
                  * Functionals[1]->get_cellwise_value_u_psi(dof_handler, dof_handler_pou, fe_values_container, solution_diff, solution,
                                                             cell, cell_pou, basis_i)
                  + functional_values[1]
                        * Functionals[0]->get_cellwise_value_u_psi(dof_handler, dof_handler_pou, fe_values_container, solution_diff,
                                                                   solution, cell, cell_pou, basis_i);

            return sum;
         }
   };

   template<int dim, int number_of_functionals = 1>
   class FunctionalFromFuction : public Functional<dim>
   {

      public:
         Functional<dim>** Functionals;
         Point<number_of_functionals> J_point;
         const Function<number_of_functionals> & f_J;
         virtual ~FunctionalFromFuction() = default;
         virtual void operator ()(const DoFHandler<dim> &dof_handler, const BLOCKVECTOR &solution, double &functional_value) const
         {
            Point<number_of_functionals> J_point;
            for (unsigned int i = 0; i < number_of_functionals; i++)
               ( *Functionals[i])(dof_handler, solution, J_point[i]);
            functional_value = f_J.value(J_point);

         }
         virtual void compute_approxvalue(const DoFHandler<dim> &dof_handler, const BLOCKVECTOR &solution)
         {
         }
         virtual
         void update(const DoFHandler<dim> &dof_handler, const BLOCKVECTOR &solution)
         {

         }
         ;

         FunctionalFromFuction(Functional<dim>** Functionals, const Function<number_of_functionals> & f_J) :
               Functionals(Functionals), f_J(f_J)
         {
            for (unsigned int i = 0; i < number_of_functionals; i++)
               J_point[i] = ( *Functionals[i]).getJ_u();
            this->nonlinear = true;
         }
         virtual void compute_J_u_h_2(const DoFHandler<dim> &dof_handler, const BLOCKVECTOR &solution)
         {
         }  // compute values of the more accurate solution (for J(u_h_2) -J(u_h) (here J(u_h_2)))

         virtual
         void assemble_rhs(const DoFHandler<dim> &dof_handler, BLOCKVECTOR &rhs) const
         {
         }
         virtual void assemble_rhs(const DoFHandler<dim> &dof_handler, BLOCKVECTOR &rhs, const BLOCKVECTOR & solution) const
         {
            rhs = 0;
            BLOCKVECTOR buff_rhs(rhs);
            Point<number_of_functionals> J_point;
            for (unsigned int i = 0; i < number_of_functionals; i++)
            {
               ( *Functionals[i])(dof_handler, solution, J_point[i]);
            }
            for (unsigned int i = 0; i < number_of_functionals; i++)
            {
               Functionals[i]->assemble_rhs(dof_handler, buff_rhs, solution);
               double fJi = f_J.gradient(J_point)[i];
               for (unsigned int j = 0; j < rhs.size(); j++)
               {
                  rhs[j] += fJi * buff_rhs[j];
               }
            }
         }
         //TODO fix this
         virtual double get_cellwise_value_u_psi(const DoFHandler<dim>& dof_handler, const DoFHandler<dim>& dof_handler_pou,
                                                 FEValues_Container<dim>& fe_values_container, BLOCKVECTOR & solution_diff,
                                                 BLOCKVECTOR & solution, const typename DoFHandler<dim>::active_cell_iterator &cell,
                                                 const typename DoFHandler<dim>::active_cell_iterator &cell_pou, unsigned int basis_i)
         {
            double sum = 0;
            if (cell_pou == dof_handler_pou.begin_active()) for (unsigned int i = 0; i < number_of_functionals; i++)
               ( *Functionals[i])(dof_handler, solution_diff, J_point[i]);
            for (unsigned int i = 0; i < number_of_functionals; i++)
               sum += f_J.gradient(J_point)[i]
                     * Functionals[i]->get_cellwise_value_u_psi(dof_handler, dof_handler_pou, fe_values_container, solution_diff, solution,
                                                                cell, cell_pou, basis_i);

            return sum;
         }
   };

   template<int dim, int number_of_functionals = 1>
   class SinofFunctional : public Functional<dim>
   {

      public:
         Functional<dim>* Functionals;
         double J_point = 0;
         virtual ~SinofFunctional() = default;
         virtual void operator ()(const DoFHandler<dim> &dof_handler, const BLOCKVECTOR &solution, double &functional_value) const
         {
            double J_point;
            ( *Functionals)(dof_handler, solution, J_point);
            functional_value = std::sin(J_point);

         }
         virtual void compute_approxvalue(const DoFHandler<dim> &dof_handler, const BLOCKVECTOR &solution)
         {
         }
         virtual
         void update(const DoFHandler<dim> &dof_handler, const BLOCKVECTOR &solution)
         {

         }
         ;

         SinofFunctional(Functional<dim>* Functionals) :
               Functionals(Functionals)
         {
            this->exact_value = std::sin(Functionals->getJ_u());
            this->nonlinear = true;
            this->update_flags = Functionals->update_flags;
            this->face_update_flags = Functionals->face_update_flags;
         }
         virtual void compute_J_u_h_2(const DoFHandler<dim> &dof_handler, const BLOCKVECTOR &solution)
         {
         }  // compute values of the more accurate solution (for J(u_h_2) -J(u_h) (here J(u_h_2)))

         virtual
         void assemble_rhs(const DoFHandler<dim> &dof_handler, BLOCKVECTOR &rhs) const
         {
         }
         virtual void assemble_rhs(const DoFHandler<dim> &dof_handler, BLOCKVECTOR &rhs, const BLOCKVECTOR & solution) const
         {
            rhs = 0;
            BLOCKVECTOR buff_rhs(rhs);
            double J_point = 0;
            ( *Functionals)(dof_handler, solution, J_point);

            Functionals->assemble_rhs(dof_handler, buff_rhs, solution);
            double fJi = Cos(J_point);
            for (unsigned int j = 0; j < rhs.size(); j++)
            {
               rhs[j] += fJi * buff_rhs[j];
            }

         }
         //TODO fix this
         virtual double get_cellwise_value_u_psi(const DoFHandler<dim>& dof_handler, const DoFHandler<dim>& dof_handler_pou,
                                                 FEValues_Container<dim>& fe_values_container, BLOCKVECTOR & solution_diff,
                                                 BLOCKVECTOR & solution, const typename DoFHandler<dim>::active_cell_iterator &cell,
                                                 const typename DoFHandler<dim>::active_cell_iterator &cell_pou, unsigned int basis_i)
         {
            double sum = 0;
            if (cell_pou == dof_handler_pou.begin_active()) ( *Functionals)(dof_handler, solution, J_point);
            sum += Cos(J_point)
                  * Functionals->get_cellwise_value_u_psi(dof_handler, dof_handler_pou, fe_values_container, solution_diff, solution, cell,
                                                          cell_pou, basis_i);

            return sum;
         }
   };

   template<int dim>
   class FunctionalAddMinus : public Functional<dim>
   {

      public:
         bool add = true;
         Functional<dim>** Functionals;
         std::vector<double> functional_values = { 0, 0 };
         virtual ~FunctionalAddMinus() = default;
         virtual void operator ()(const DoFHandler<dim> &dof_handler, const BLOCKVECTOR &solution, double &functional_value) const
         {
            std::vector<double> functional_values(2);
            for (unsigned int i = 0; i < 2; i++)
               ( *Functionals[i])(dof_handler, solution, functional_values[i]);
            if (add)
               functional_value = functional_values[0] + functional_values[1];
            else
               functional_value = functional_values[0] - functional_values[1];

         }
         virtual void compute_approxvalue(const DoFHandler<dim> &dof_handler, const BLOCKVECTOR &solution)
         {
         }
         virtual
         void update(const DoFHandler<dim> &dof_handler, const BLOCKVECTOR &solution)
         {

         }
         ;

         FunctionalAddMinus(Functional<dim>* J1, Functional<dim>* J2, bool add = true)  //J1+J2  & J1-J2
         {
            this->add = add;
            Functionals = new Functional<dim>*[2];
            Functionals[0] = J1;
            Functionals[1] = J2;
            if (add)
               this->exact_value = J1->getJ_u() + J2->getJ_u();
            else
               this->exact_value = J1->getJ_u() - J2->getJ_u();
            this->nonlinear = true;
            this->update_flags = Functionals[0]->update_flags | Functionals[1]->update_flags;
            this->face_update_flags = Functionals[0]->face_update_flags | Functionals[1]->face_update_flags;
         }
         virtual void compute_J_u_h_2(const DoFHandler<dim> &dof_handler, const BLOCKVECTOR &solution)
         {
         }  // compute values of the more accurate solution (for J(u_h_2) -J(u_h) (here J(u_h_2)))

         virtual
         void assemble_rhs(const DoFHandler<dim> &dof_handler, BLOCKVECTOR &rhs) const
         {
         }
         virtual void assemble_rhs(const DoFHandler<dim> &dof_handler, BLOCKVECTOR &rhs, const BLOCKVECTOR & solution) const
         {
            rhs = 0;
            BLOCKVECTOR buff_rhs(rhs);

            Functionals[1]->assemble_rhs(dof_handler, buff_rhs, solution);
            for (unsigned int j = 0; j < rhs.size(); j++)
            {
               if (add)
                  rhs[j] = buff_rhs[j];
               else
                  rhs[j] = -buff_rhs[j];
            }
            Functionals[0]->assemble_rhs(dof_handler, buff_rhs, solution);

            for (unsigned int j = 0; j < rhs.size(); j++)
            {
               rhs[j] += buff_rhs[j];
            }

         }
         //TODO fix this
         virtual double get_cellwise_value_u_psi(const DoFHandler<dim>& dof_handler, const DoFHandler<dim>& dof_handler_pou,
                                                 FEValues_Container<dim>& fe_values_container, BLOCKVECTOR & solution_diff,
                                                 BLOCKVECTOR & solution, const typename DoFHandler<dim>::active_cell_iterator &cell,
                                                 const typename DoFHandler<dim>::active_cell_iterator &cell_pou, unsigned int basis_i)
         {
            double sum = 0;
            if (cell_pou == dof_handler_pou.begin_active()) for (unsigned int i = 0; i < 2; i++)
               ( *Functionals[i])(dof_handler, solution, functional_values[i]);

            if (add)
               sum = Functionals[1]->get_cellwise_value_u_psi(dof_handler, dof_handler_pou, fe_values_container, solution_diff, solution,
                                                              cell, cell_pou, basis_i)
                     + Functionals[0]->get_cellwise_value_u_psi(dof_handler, dof_handler_pou, fe_values_container, solution_diff, solution,
                                                                cell, cell_pou, basis_i);
            else
               sum = Functionals[0]->get_cellwise_value_u_psi(dof_handler, dof_handler_pou, fe_values_container, solution_diff, solution,
                                                              cell, cell_pou, basis_i)
                     - Functionals[1]->get_cellwise_value_u_psi(dof_handler, dof_handler_pou, fe_values_container, solution_diff, solution,
                                                                cell, cell_pou, basis_i);

            return sum;
         }
   };

   template<int dim>
   class ConstantFunctional : public Functional<dim>
   {

      public:
         double constant;
         virtual ~ConstantFunctional() = default;
         virtual void operator ()(const DoFHandler<dim> &dof_handler, const BLOCKVECTOR &solution, double &functional_value) const
         {

            functional_value = constant;

         }
         virtual void compute_approxvalue(const DoFHandler<dim> &dof_handler, const BLOCKVECTOR &solution)
         {
         }
         virtual
         void update(const DoFHandler<dim> &dof_handler, const BLOCKVECTOR &solution)
         {

         }
         ;

         ConstantFunctional(double constant)
         {
            this->constant = constant;
            this->exact_value = constant;

            this->nonlinear = true;
            this->update_flags = update_default;
            this->face_update_flags = update_default;
         }
         virtual void compute_J_u_h_2(const DoFHandler<dim> &dof_handler, const BLOCKVECTOR &solution)
         {
         }  // compute values of the more accurate solution (for J(u_h_2) -J(u_h) (here J(u_h_2)))

         virtual
         void assemble_rhs(const DoFHandler<dim> &dof_handler, BLOCKVECTOR &rhs) const
         {
         }
         virtual void assemble_rhs(const DoFHandler<dim> &dof_handler, BLOCKVECTOR &rhs, const BLOCKVECTOR & solution) const
         {
            rhs = 0;
         }
         //TODO fix this
         virtual double get_cellwise_value_u_psi(const DoFHandler<dim>& dof_handler, const DoFHandler<dim>& dof_handler_pou,
                                                 FEValues_Container<dim>& fe_values_container, BLOCKVECTOR & solution_diff,
                                                 BLOCKVECTOR & solution, const typename DoFHandler<dim>::active_cell_iterator &cell,
                                                 const typename DoFHandler<dim>::active_cell_iterator &cell_pou, unsigned int basis_i)
         {
            double sum = 0;
            return sum;
         }
   };

   template<int dim>
   class DragEvaluation : public Functional<dim>
   {
      public:
         Function<dim> * Gamma;
         Vector<double> cartesian_vector;
         virtual ~DragEvaluation() = default;
         DragEvaluation(Function<dim> * Gamma, const unsigned int quadrature_degree, double exact_value);
         virtual
         void update(const DoFHandler<dim> &/*dof_handler*/, const BLOCKVECTOR &/*solution*/)
         {

         }
         ;
         virtual void compute_J_u_h_2(const DoFHandler<dim> &/*dof_handler*/, const BLOCKVECTOR &/*solution*/)
         {
         }
         ;

         virtual void assemble_rhs(const DoFHandler<dim> &dof_handler, BLOCKVECTOR &rhs) const;
         virtual void assemble_rhs(const DoFHandler<dim> &dof_handler, BLOCKVECTOR &rhs, const BLOCKVECTOR & solution) const
         {
            assemble_rhs(dof_handler, rhs);
         }
         virtual void operator ()(const DoFHandler<dim> &dof_handler, const BLOCKVECTOR &solution, double &functional_value) const;
         virtual void compute_approxvalue(const DoFHandler<dim> &/*dof_handler*/, const BLOCKVECTOR &/*solution*/)
         {
         }
         ;
         //TODO Check if this is correct!
         virtual double get_cellwise_value_u_psi(const DoFHandler<dim>& dof_handler, const DoFHandler<dim>& dof_handler_pou,
                                                 FEValues_Container<dim>& fe_values_container, BLOCKVECTOR & solution_diff,
                                                 BLOCKVECTOR & solution, const typename DoFHandler<dim>::active_cell_iterator &cell,
                                                 const typename DoFHandler<dim>::active_cell_iterator &cell_pou, unsigned int basis_i)
         {

            const unsigned int n_q_points = fe_values_container.fe_face_values->n_quadrature_points;
            std::vector<std::vector<Tensor<1, dim>>>function_grads(n_q_points, std::vector<Tensor<1,dim>>(Gamma->n_components));
            std::vector<Vector<double>> function_values(n_q_points, Vector<double>(Gamma->n_components));
            double sum = 0;
            for (unsigned int f = 0; f < GeometryInfo<dim>::faces_per_cell; ++f)
               if (cell->at_boundary(f))
               {

                  fe_values_container.fe_face_values->reinit(cell, f);
                  fe_values_container.fe_face_values_pou->reinit(cell_pou, f);
                  fe_values_container.fe_face_values->get_function_values(solution_diff, function_values);
                  fe_values_container.fe_face_values->get_function_gradients(solution_diff, function_grads);

                  Tensor<2, dim> sigma;
                  sigma.clear();
                  for (unsigned int comp = 0; comp < dim; comp++)
                  {
                     for (unsigned int q = 0; q < n_q_points; ++q)
                     {
                        for (int d1 = 0; d1 < dim; d1++)
                           for (int d2 = 0; d2 < dim; d2++)
                           {  //implementation of sigma
                              sigma[d1][d2] = 1.e-3
                                    * (function_grads[q][d2][d1] * fe_values_container.fe_face_values_pou->shape_value(basis_i, q)
                                          + function_values[q][d2] * fe_values_container.fe_face_values_pou->shape_grad(basis_i, q)[d1]
                                          //
                                          + function_grads[q][d1][d2] * fe_values_container.fe_face_values_pou->shape_value(basis_i, q)
                                          + function_values[q][d1] * fe_values_container.fe_face_values_pou->shape_grad(basis_i, q)[d2]);
                              if (d1 == d2)  //pressure
                                 sigma[d1][d2] -= function_values[q][dim] * fe_values_container.fe_face_values_pou->shape_value(basis_i, q);
                           }

                        sum -= cartesian_vector[comp]
                              * (Gamma->value(fe_values_container.fe_face_values->quadrature_point(q), comp)
                                    * (sigma * fe_values_container.fe_face_values->normal_vector(q))[comp])
                              * fe_values_container.fe_face_values->JxW(q);

                     }
                  }
               }
            return sum;
         }
      protected:
         const unsigned int quadrature_degree;
   }
   ;

   template<int dim>
   DragEvaluation<dim>::DragEvaluation(Function<dim>* Gamma, const unsigned int quadrature_degree, double exact_value) :
         Gamma(Gamma), quadrature_degree(quadrature_degree)
   {
      this->exact_value = exact_value;
      cartesian_vector.reinit(dim);
      cartesian_vector = 0;
      cartesian_vector[0] = 1;
      this->update_flags = update_default;
      this->face_update_flags = update_q_points | update_values | update_gradients | update_normal_vectors | update_JxW_values;
   }

   template<int dim>
   void DragEvaluation<dim>::assemble_rhs(const DoFHandler<dim> &dof_handler, BLOCKVECTOR &rhs) const
   {
      rhs = 0;

      QGauss<dim - 1> quadrature(quadrature_degree);
      FEFaceValues<dim> fe_face_values(dof_handler.get_fe(), quadrature, this->face_update_flags);

      const unsigned int n_q_points = fe_face_values.n_quadrature_points;
      const unsigned int dofs_per_cell = dof_handler.get_fe().dofs_per_cell;

      Vector<double> cell_rhs(dofs_per_cell);
      std::vector<unsigned int> local_dof_indices(dofs_per_cell);

      typedef typename DoFHandler<dim>::active_cell_iterator active_cell_iterator;
      active_cell_iterator cell = dof_handler.begin_active(), endc = dof_handler.end();

      // Running over all cells
      for (; cell != endc; ++cell)
      {

         // Running over all faces per cell
         for (unsigned int f = 0; f < GeometryInfo<dim>::faces_per_cell; ++f)
         {
            // Detect the faces that are
            // located at the boundary

            if (cell->at_boundary(f))
            {

               fe_face_values.reinit(cell, f);
               cell_rhs = 0;
               Tensor<2, dim> sigma;
               sigma.clear();
               for (unsigned int comp = 0; comp < dim; comp++)
               {
                  for (unsigned int i = 0; i < dofs_per_cell; ++i)
                     for (unsigned int q = 0; q < n_q_points; ++q)
                     {
                        for (int d1 = 0; d1 < dim; d1++)
                           for (int d2 = 0; d2 < dim; d2++)
                           {  //implementation of sigma
                              sigma[d1][d2] =
                                    1.e-3
                                          * (fe_face_values.shape_grad_component(i, q, d2)[d1]
                                                + fe_face_values.shape_grad_component(i, q, d1)[d2]);
                              if (d1 == d2)  //pressure
                                 sigma[d1][d2] -= fe_face_values.shape_value_component(i, q, dim);
                           }

                        cell_rhs(i) -= cartesian_vector[comp]
                              * (Gamma->value(fe_face_values.quadrature_point(q), comp) * (sigma * fe_face_values.normal_vector(q))[comp])
                              * fe_face_values.JxW(q);
                        cell->get_dof_indices(local_dof_indices);
                     }
               }
               for (unsigned int i = 0; i < dofs_per_cell; ++i)
                  rhs(local_dof_indices[i]) += cell_rhs(i);
            }
         }
      }
   }

   template<int dim>
   void DragEvaluation<dim>::operator ()(const DoFHandler<dim> &dof_handler, const BLOCKVECTOR &solution,
                                         double &functional_value) const
   {
      int i = 0;
      QGauss<dim - 1> quadrature(quadrature_degree);
      FEFaceValues<dim> fe_face_values(dof_handler.get_fe(), quadrature, this->face_update_flags);
      const unsigned int n_q_points = fe_face_values.n_quadrature_points;
      std::vector<std::vector<Tensor<1, dim>>>function_grads(n_q_points, std::vector<Tensor<1,dim>>(Gamma->n_components));
      std::vector<Vector<double>> function_values(n_q_points, Vector<double>(Gamma->n_components));
      typedef typename DoFHandler<dim>::active_cell_iterator active_cell_iterator;
      active_cell_iterator cell = dof_handler.begin_active(), endc = dof_handler.end();
      double sum = 0;
      for (; cell != endc; ++cell)
         for (unsigned int f = 0; f < GeometryInfo<dim>::faces_per_cell; ++f)
         {
            if (cell->at_boundary(f))
            {
               //  cout<<cell<<endl;
               fe_face_values.reinit(cell, f);
               fe_face_values.get_function_gradients(solution, function_grads);
               fe_face_values.get_function_values(solution, function_values);
               std::vector<Tensor<2, dim>> sigma(n_q_points);
               for (unsigned int q = 0; q < n_q_points; ++q)
                  for (int d1 = 0; d1 < dim; d1++)
                     for (int d2 = 0; d2 < dim; d2++)
                     {  //implementation of sigma
                        sigma[q][d1][d2] = 1.e-3 * (function_grads[q][d2][d1] + function_grads[q][d1][d2]);
                        if (d1 == d2)  //pressure
                           sigma[q][d1][d2] -= function_values[q][dim];
                     }
               for (unsigned int comp = 0; comp < dim; comp++)
               {

                  for (unsigned int q = 0; q < n_q_points; ++q)
                     sum -= cartesian_vector[comp]
                           * (Gamma->value(fe_face_values.quadrature_point(q), comp) * (sigma[q] * fe_face_values.normal_vector(q))[comp])
                           * fe_face_values.JxW(q);
               }
            };
         }
      functional_value = sum;

      //  std::cout << std::setprecision(10) << "   Error flux     :  " << std::scientific << functional_value << std::endl;

   }

   //-------------------------------------------------------------//

   template<int dim>
   class LiftEvaluation : public Functional<dim>
   {
      public:
         Function<dim> * Gamma;
         Vector<double> cartesian_vector;
         virtual ~LiftEvaluation() = default;
         LiftEvaluation(Function<dim> * Gamma, const unsigned int quadrature_degree, double exact_value);
         virtual
         void update(const DoFHandler<dim> &/*dof_handler*/, const BLOCKVECTOR &/*solution*/)
         {

         }
         ;
         virtual void compute_J_u_h_2(const DoFHandler<dim> &/*dof_handler*/, const BLOCKVECTOR &/*solution*/)
         {
         }
         ;

         virtual void assemble_rhs(const DoFHandler<dim> &dof_handler, BLOCKVECTOR &rhs) const;
         virtual void assemble_rhs(const DoFHandler<dim> &dof_handler, BLOCKVECTOR &rhs, const BLOCKVECTOR & solution) const
         {
            assemble_rhs(dof_handler, rhs);
         }
         virtual void operator ()(const DoFHandler<dim> &dof_handler, const BLOCKVECTOR &solution, double &functional_value) const;
         virtual void compute_approxvalue(const DoFHandler<dim> &/*dof_handler*/, const BLOCKVECTOR &/*solution*/)
         {
         }
         ;
         //TODO Check if this is correct!
         virtual double get_cellwise_value_u_psi(const DoFHandler<dim>& dof_handler, const DoFHandler<dim>& dof_handler_pou,
                                                 FEValues_Container<dim>& fe_values_container, BLOCKVECTOR & solution_diff,
                                                 BLOCKVECTOR & solution, const typename DoFHandler<dim>::active_cell_iterator &cell,
                                                 const typename DoFHandler<dim>::active_cell_iterator &cell_pou, unsigned int basis_i)
         {

            const unsigned int n_q_points = fe_values_container.fe_face_values->n_quadrature_points;
            std::vector<std::vector<Tensor<1, dim>>>function_grads(n_q_points, std::vector<Tensor<1,dim>>(Gamma->n_components));
            std::vector<Vector<double>> function_values(n_q_points, Vector<double>(Gamma->n_components));
            double sum = 0;
            for (unsigned int f = 0; f < GeometryInfo<dim>::faces_per_cell; ++f)
               if (cell->at_boundary(f))
               {

                  fe_values_container.fe_face_values->reinit(cell, f);
                  fe_values_container.fe_face_values_pou->reinit(cell_pou, f);
                  fe_values_container.fe_face_values->get_function_values(solution_diff, function_values);
                  fe_values_container.fe_face_values->get_function_gradients(solution_diff, function_grads);

                  Tensor<2, dim> sigma;
                  sigma.clear();
                  for (unsigned int comp = 0; comp < dim; comp++)
                  {
                     for (unsigned int q = 0; q < n_q_points; ++q)
                     {
                        for (int d1 = 0; d1 < dim; d1++)
                           for (int d2 = 0; d2 < dim; d2++)
                           {  //implementation of sigma
                              sigma[d1][d2] = 1.e-3
                                    * (function_grads[q][d2][d1] * fe_values_container.fe_face_values_pou->shape_value(basis_i, q)
                                          + function_values[q][d2] * fe_values_container.fe_face_values_pou->shape_grad(basis_i, q)[d1]
                                          //
                                          + function_grads[q][d1][d2] * fe_values_container.fe_face_values_pou->shape_value(basis_i, q)
                                          + function_values[q][d1] * fe_values_container.fe_face_values_pou->shape_grad(basis_i, q)[d2]);
                              if (d1 == d2)  //pressure
                                 sigma[d1][d2] -= function_values[q][dim] * fe_values_container.fe_face_values_pou->shape_value(basis_i, q);
                           }

                        sum -= cartesian_vector[comp]
                              * (Gamma->value(fe_values_container.fe_face_values->quadrature_point(q), comp)
                                    * (sigma * fe_values_container.fe_face_values->normal_vector(q))[comp])
                              * fe_values_container.fe_face_values->JxW(q);

                     }
                  }
               }
            return sum;
         }
      protected:
         const unsigned int quadrature_degree;
   }
   ;

   template<int dim>
   LiftEvaluation<dim>::LiftEvaluation(Function<dim>* Gamma, const unsigned int quadrature_degree, double exact_value) :
         Gamma(Gamma), quadrature_degree(quadrature_degree)
   {
      this->exact_value = exact_value;
      cartesian_vector.reinit(dim);
      cartesian_vector = 0;
      cartesian_vector[1] = 1;
      this->update_flags = update_default;
      this->face_update_flags = update_q_points | update_values | update_gradients | update_normal_vectors | update_JxW_values;
   }

   template<int dim>
   void LiftEvaluation<dim>::assemble_rhs(const DoFHandler<dim> &dof_handler, BLOCKVECTOR &rhs) const
   {
      rhs = 0;

      QGauss<dim - 1> quadrature(quadrature_degree);
      FEFaceValues<dim> fe_face_values(dof_handler.get_fe(), quadrature, this->face_update_flags);

      const unsigned int n_q_points = fe_face_values.n_quadrature_points;
      const unsigned int dofs_per_cell = dof_handler.get_fe().dofs_per_cell;

      Vector<double> cell_rhs(dofs_per_cell);
      std::vector<unsigned int> local_dof_indices(dofs_per_cell);

      typedef typename DoFHandler<dim>::active_cell_iterator active_cell_iterator;
      active_cell_iterator cell = dof_handler.begin_active(), endc = dof_handler.end();

      // Running over all cells
      for (; cell != endc; ++cell)
      {

         // Running over all faces per cell
         for (unsigned int f = 0; f < GeometryInfo<dim>::faces_per_cell; ++f)
         {
            // Detect the faces that are
            // located at the boundary

            if (cell->at_boundary(f))
            {

               fe_face_values.reinit(cell, f);
               cell_rhs = 0;
               Tensor<2, dim> sigma;
               sigma.clear();
               for (unsigned int comp = 0; comp < dim; comp++)
               {
                  for (unsigned int i = 0; i < dofs_per_cell; ++i)
                     for (unsigned int q = 0; q < n_q_points; ++q)
                     {
                        for (int d1 = 0; d1 < dim; d1++)
                           for (int d2 = 0; d2 < dim; d2++)
                           {  //implementation of sigma
                              sigma[d1][d2] =
                                    1.e-3
                                          * (fe_face_values.shape_grad_component(i, q, d2)[d1]
                                                + fe_face_values.shape_grad_component(i, q, d1)[d2]);
                              if (d1 == d2)  //pressure
                                 sigma[d1][d2] -= fe_face_values.shape_value_component(i, q, dim);
                           }

                        cell_rhs(i) -= cartesian_vector[comp]
                              * (Gamma->value(fe_face_values.quadrature_point(q), comp) * (sigma * fe_face_values.normal_vector(q))[comp])
                              * fe_face_values.JxW(q);
                        cell->get_dof_indices(local_dof_indices);
                     }
               }
               for (unsigned int i = 0; i < dofs_per_cell; ++i)
                  rhs(local_dof_indices[i]) += cell_rhs(i);
            }
         }
      }
   }

   template<int dim>
   void LiftEvaluation<dim>::operator ()(const DoFHandler<dim> &dof_handler, const BLOCKVECTOR &solution,
                                         double &functional_value) const
   {
      QGauss<dim - 1> quadrature(quadrature_degree);
      FEFaceValues<dim> fe_face_values(dof_handler.get_fe(), quadrature, this->face_update_flags);

      const unsigned int n_q_points = fe_face_values.n_quadrature_points;
      std::vector<std::vector<Tensor<1, dim>>>function_grads(n_q_points, std::vector<Tensor<1,dim>>(Gamma->n_components));
      std::vector<Vector<double>> function_values(n_q_points, Vector<double>(Gamma->n_components));
      typedef typename DoFHandler<dim>::active_cell_iterator active_cell_iterator;
      active_cell_iterator cell = dof_handler.begin_active(), endc = dof_handler.end();
      double sum = 0;
      for (; cell != endc; ++cell)
         for (unsigned int f = 0; f < GeometryInfo<dim>::faces_per_cell; ++f)
         {
            if (cell->at_boundary(f))
            {
               //  cout<<cell<<endl;
               fe_face_values.reinit(cell, f);
               fe_face_values.get_function_gradients(solution, function_grads);
               fe_face_values.get_function_values(solution, function_values);
               std::vector<Tensor<2, dim>> sigma(n_q_points);
               for (unsigned int q = 0; q < n_q_points; ++q)
                  for (int d1 = 0; d1 < dim; d1++)
                     for (int d2 = 0; d2 < dim; d2++)
                     {  //implementation of sigma
                        sigma[q][d1][d2] = 1.e-3 * (function_grads[q][d2][d1] + function_grads[q][d1][d2]);
                        if (d1 == d2)  //pressure
                           sigma[q][d1][d2] -= function_values[q][dim];
                     }
               for (unsigned int comp = 0; comp < dim; comp++)
               {

                  for (unsigned int q = 0; q < n_q_points; ++q)
                     sum -= cartesian_vector[comp]
                           * (Gamma->value(fe_face_values.quadrature_point(q), comp) * (sigma[q] * fe_face_values.normal_vector(q))[comp])
                           * fe_face_values.JxW(q);
               }
            };
         }
      functional_value = sum;

      //  std::cout << std::setprecision(10) << "   Error flux     :  " << std::scientific << functional_value << std::endl;

   }

   //-------------------------------------------------------------//

   template<int dim>
   class StressfluxEvaluation : public Functional<dim>
   {
      public:
         Function<dim> * Gamma;
         StressfluxEvaluation(Function<dim> * Gamma, const unsigned int quadrature_degree, double lambda, double mu, double exact_value,
                              bool nonlinear = true);
         virtual ~StressfluxEvaluation() = default;
         virtual
         void update(const DoFHandler<dim> &/*dof_handler*/, const BLOCKVECTOR &/*solution*/)
         {

         }
         ;
         virtual void compute_J_u_h_2(const DoFHandler<dim> &/*dof_handler*/, const BLOCKVECTOR &/*solution*/)
         {
         }
         ;
         template<typename VAR>
         Tensor<2, dim> get_grad(VAR & u) const
         {
            Tensor<2, dim> grad_u;
            for (unsigned int i = 0; i < dim; i++)
               for (unsigned int j = 0; j < dim; j++)
               {
                  grad_u[i][j] = u[i][j];
               }
            return grad_u;
         }
         Tensor<2, dim> get_E(Tensor<2, dim> & grad_u) const
         {
            return 0.5 * (grad_u + transpose(grad_u) + double(this->nonlinear) * grad_u * transpose(grad_u));
         }
         Tensor<2, dim> get_E_prime(Tensor<2, dim> & grad_v, Tensor<2, dim> & grad_u) const
         {
            return 0.5
                  * (grad_v + transpose(grad_v) + double(this->nonlinear) * grad_v * transpose(grad_u)
                        + double(this->nonlinear) * grad_u * transpose(grad_v));
         }
         virtual void assemble_rhs(const DoFHandler<dim> &dof_handler, BLOCKVECTOR &rhs) const;
         virtual void assemble_rhs(const DoFHandler<dim> &dof_handler, BLOCKVECTOR &rhs, const BLOCKVECTOR & solution) const
         {

            //rhs.reinit(dof_handler.n_dofs());
            rhs = 0;

            QGauss<dim - 1> quadrature(quadrature_degree);
            FEFaceValues<dim> fe_face_values(dof_handler.get_fe(), quadrature, this->face_update_flags);

            const unsigned int n_q_points = fe_face_values.n_quadrature_points;
            const unsigned int dofs_per_cell = dof_handler.get_fe().dofs_per_cell;
            Vector<double> cell_rhs(dofs_per_cell);
            std::vector<unsigned int> local_dof_indices(dofs_per_cell);

            typedef typename DoFHandler<dim>::active_cell_iterator active_cell_iterator;
            active_cell_iterator cell = dof_handler.begin_active(), endc = dof_handler.end();

            std::vector<std::vector<Tensor<1, dim>>>function_grads(n_q_points, std::vector<Tensor<1,dim>>(dim));
            std::vector<Vector<double>> function_values(n_q_points, Vector<double>(dim));
            std::vector<std::vector<Tensor<1, dim>>>u_grads(n_q_points, std::vector<Tensor<1,dim>>(dim));
            std::vector<Vector<double>> u_values(n_q_points, Vector<double>(dim));

            // Running over all cells
            for (; cell != endc; ++cell)
            {

               // Running over all faces per cell
               for (unsigned int f = 0; f < GeometryInfo<dim>::faces_per_cell; ++f)
               {
                  // Detect the faces that are
                  // located at the boundary
                  for (unsigned int comp = 0; comp < Gamma->n_components; comp++)
                     if (cell->at_boundary(f))
                     {
                        fe_face_values.reinit(cell, f);
                        cell_rhs = 0;
                        fe_face_values.get_function_gradients(solution, u_grads);

                        for (unsigned int i = 0; i < dofs_per_cell; ++i)
                           for (unsigned int q = 0; q < n_q_points; ++q)
                           {
                              Tensor<2, dim> u_Grad = get_grad(u_grads[q]);
                              Tensor<2, dim> Testfunction_Grad;
                              for (unsigned int d = 0; d < dim; d++)
                                 for (unsigned int d2 = 0; d2 < dim; d2++)
                                    Testfunction_Grad[d][d2] += fe_face_values.shape_grad_component(i, q, d)[d2];
                              Tensor<2, dim> E_prime = get_E_prime(Testfunction_Grad, u_Grad);
                              cell_rhs(i) += Gamma->value(fe_face_values.quadrature_point(q), comp)
                                    * (2 * mu * (E_prime * fe_face_values.normal_vector(q)) * fe_face_values.normal_vector(q)
                                          + lambda * trace(E_prime)) * fe_face_values.JxW(q);
                           }
                        cell->get_dof_indices(local_dof_indices);

                        for (unsigned int i = 0; i < dofs_per_cell; ++i)
                           rhs(local_dof_indices[i]) += cell_rhs(i);
                     }
               }
            }
         }
         virtual void operator ()(const DoFHandler<dim> &dof_handler, const BLOCKVECTOR &solution, double &functional_value) const;
         virtual void compute_approxvalue(const DoFHandler<dim> &/*dof_handler*/, const BLOCKVECTOR &/*solution*/)
         {
         }
         ;
         //TODO Check if this is correct!
         virtual double get_cellwise_value_u_psi(const DoFHandler<dim>& dof_handler, const DoFHandler<dim>& dof_handler_pou,
                                                 FEValues_Container<dim>& fe_values_container, BLOCKVECTOR & solution_diff,
                                                 BLOCKVECTOR & solution, const typename DoFHandler<dim>::active_cell_iterator &cell,
                                                 const typename DoFHandler<dim>::active_cell_iterator &cell_pou, unsigned int basis_i)
         {

            const unsigned int n_q_points = fe_values_container.fe_face_values->n_quadrature_points;
            AssertDimension(dof_handler.get_fe().n_components(), dim);
            std::vector<std::vector<Tensor<1, dim>>>function_grads(n_q_points, std::vector<Tensor<1,dim>>(dim));
            std::vector<Vector<double>> function_values(n_q_points, Vector<double>(dim));
            std::vector<std::vector<Tensor<1, dim>>>u_grads(n_q_points, std::vector<Tensor<1,dim>>(dim));
            std::vector<Vector<double>> u_values(n_q_points, Vector<double>(dim));
            double sum = 0;
            for (unsigned int f = 0; f < GeometryInfo<dim>::faces_per_cell; ++f)
               for (unsigned int comp = 0; comp < Gamma->n_components; comp++)
                  if (cell->at_boundary(f))
                  {

                     fe_values_container.fe_face_values->reinit(cell, f);
                     fe_values_container.fe_face_values_pou->reinit(cell_pou, f);
                     fe_values_container.fe_face_values->get_function_values(solution, u_values);
                     fe_values_container.fe_face_values->get_function_gradients(solution, u_grads);

                     fe_values_container.fe_face_values->get_function_values(solution_diff, function_values);
                     fe_values_container.fe_face_values->get_function_gradients(solution_diff, function_grads);
                     for (unsigned int q = 0; q < n_q_points; ++q)
                     {
                        Tensor<2, dim> u_Grad = get_grad(u_grads[q]);
                        Tensor<2, dim> u_diffGrad = get_grad(function_grads[q]);
                        Tensor<2, dim> u_diff_pouGrad = u_diffGrad * fe_values_container.fe_face_values_pou->shape_value(basis_i, q);  //first part of the product
                        for (unsigned int d = 0; d < dim; d++)
                        {
                           for (unsigned int d2 = 0; d2 < dim; d2++)
                              u_diff_pouGrad[d][d2] = u_diff_pouGrad[d][d2]
                                    + fe_values_container.fe_face_values_pou->shape_grad(basis_i, q)[d] * function_values[q][d2];
                        }
                        Tensor<2, dim> E_prime_Udiff = get_E_prime(u_diff_pouGrad, u_Grad);
                        sum += Gamma->value(fe_values_container.fe_face_values->quadrature_point(q), comp)
                              * (2 * mu * (E_prime_Udiff * fe_values_container.fe_face_values->normal_vector(q))
                                    * fe_values_container.fe_face_values->normal_vector(q) + lambda * trace(E_prime_Udiff))
                              * fe_values_container.fe_face_values->JxW(q);
                     }

                  };

            return sum;
         }
      protected:
         const unsigned int quadrature_degree;
         double lambda;
         double mu;
   };

   template<int dim>
   StressfluxEvaluation<dim>::StressfluxEvaluation(Function<dim> * Gamma, const unsigned int quadrature_degree, double lambda, double mu,
                                                   double exact_value, bool nonlinear) :
         Gamma(Gamma), quadrature_degree(quadrature_degree), lambda(lambda), mu(mu)
   {
      AssertDimension(Gamma->n_components, 1);
      this->exact_value = exact_value;
      this->nonlinear = nonlinear;
      this->update_flags = update_default;
      this->face_update_flags = update_q_points | update_values | update_gradients | update_normal_vectors | update_JxW_values;
   }

   template<int dim>
   void StressfluxEvaluation<dim>::assemble_rhs(const DoFHandler<dim> &dof_handler, BLOCKVECTOR &rhs) const
   {

   }

   template<int dim>
   void StressfluxEvaluation<dim>::operator ()(const DoFHandler<dim> &dof_handler, const BLOCKVECTOR &solution,
                                               double &functional_value) const
   {
      QGauss<dim - 1> quadrature(quadrature_degree);
      FEFaceValues<dim> fe_face_values(dof_handler.get_fe(), quadrature, this->_face_update_flags);
      const unsigned int n_q_points = fe_face_values.n_quadrature_points;
      std::vector<std::vector<Tensor<1, dim>>>function_grads(n_q_points, std::vector<Tensor<1,dim>>(dim));
      typedef typename DoFHandler<dim>::active_cell_iterator active_cell_iterator;
      active_cell_iterator cell = dof_handler.begin_active(), endc = dof_handler.end();
      double sum = 0;
      for (; cell != endc; ++cell)
         for (unsigned int f = 0; f < GeometryInfo<dim>::faces_per_cell; ++f)
         {

            if (cell->at_boundary(f))
            {
               //  cout<<cell<<endl;
               fe_face_values.reinit(cell, f);
               fe_face_values.get_function_gradients(solution, function_grads);
               for (unsigned int comp = 0; comp < Gamma->n_components; comp++)
               {

                  for (unsigned int q = 0; q < n_q_points; ++q)
                  {
                     Tensor<2, dim> u_grad = get_grad(function_grads[q]);
                     Tensor<2, dim> E = get_E(u_grad);
                     sum += Gamma->value(fe_face_values.quadrature_point(q), comp)
                           * (2 * mu * (E * fe_face_values.normal_vector(q)) * fe_face_values.normal_vector(q) + lambda * trace(E))
                           * fe_face_values.JxW(q);
                  }
               }
            };
         }
      functional_value = sum;

      //  std::cout << std::setprecision(10) << "   Error flux     :  " << std::scientific << functional_value << std::endl;

   }

   //_______________________________________________________________________
   //IntegralEvaluation
   //_______________________________________________________________________
//      template<int dim>
//      class GradIntegralEvaluation : public Functional<dim>
//      {
//
//         public:
//            Function<dim> * Omega;
//            const unsigned int quadrature_degree;
//
//            GradIntegralEvaluation(Function<dim> *Omega, const unsigned int quadrature_degree, double exact_value) :
//                  Omega(Omega), quadrature_degree(quadrature_degree)
//            {
//               AssertDimension(Omega->n_components, dim);
//               this->exact_value = exact_value;
//            }
//            virtual ~GradIntegralEvaluation() = default;
//            virtual void operator ()(const DoFHandler<dim> &dof_handler, const BLOCKVECTOR &solution, double &functional_value) const;
//            virtual void compute_approxvalue(const DoFHandler<dim> &/*dof_handler*/, const BLOCKVECTOR &/*solution*/)
//            {
//            }
//
//            virtual
//            void update(const DoFHandler<dim> &/*dof_handler*/, const BLOCKVECTOR &/*solution*/)
//            {
//
//            }
//
//            virtual void compute_J_u_h_2(const DoFHandler<dim> &/*dof_handler*/, const BLOCKVECTOR &/*solution*/)
//            {
//            }
//
//            void operator ()(const DoFHandler<dim> &dof_handler, const Function<dim> *solution, double &functional);
//            virtual void assemble_rhs(const DoFHandler<dim> &dof_handler, BLOCKVECTOR &rhs) const
//            {
//               AssertDimension(Omega->n_components, dof_handler.get_fe().n_components);
//               rhs=0;
//               const unsigned int dofs_per_cell = dof_handler.get_fe().dofs_per_cell;
//                Vector<double> cell_rhs(dofs_per_cell);
//                std::vector<unsigned int> local_dof_indices(dofs_per_cell);
//               typedef typename DoFHandler<dim>::active_cell_iterator active_cell_iterator;
//                  active_cell_iterator cell = dof_handler.begin_active(), endc = dof_handler.end();
//                  QGauss<dim> quadrature(quadrature_degree);
//                  FEValues<dim> fe_values(dof_handler.get_fe(), quadrature, update_values | update_q_points | update_JxW_values);
//                  const unsigned int n_q_points = fe_values.n_quadrature_points;
//                  for (; cell != endc; ++cell)
//                  {
//
//                              fe_values.reinit(cell);
//                              for (unsigned int q = 0; q < n_q_points; ++q)
//                              {
//                                 for (unsigned int i = 0; i < dofs_per_cell; ++i)
//                                    cell_rhs(i) += Omega->value(fe_values.quadrature_point(q), dof_handler.get_fe().system_to_component_index(i).first)*fe_values.shape_grad(i, q)[dof_handler.get_fe().system_to_component_index(i).first]
//                                          * fe_values.JxW(q);
//                                 //          area += fe_values.JxW(q);
//
//                              }
//                              cell->get_dof_indices(local_dof_indices);
//
//                                            for (unsigned int i = 0; i < dofs_per_cell; ++i)
//                                               rhs(local_dof_indices[i]) += cell_rhs(i);
//                  }
//
//            }
//            virtual double get_cellwise_value_u_psi(const DoFHandler<dim>& dof_handler, const DoFHandler<dim>& dof_handler_pou,FEValues_Container<dim>& fe_values_container,
//                                                    BLOCKVECTOR & solution_diff, BLOCKVECTOR & solution,
//                                                    const typename DoFHandler<dim>::active_cell_iterator &cell,
//                                                    const typename DoFHandler<dim>::active_cell_iterator &cell_pou, unsigned int basis_i)
//            {
//               QGauss<dim> quadrature(quadrature_degree);
//               FEValues<dim> fe_values(dof_handler.get_fe(), quadrature, update_values | update_q_points | update_JxW_values);
//               FEValues<dim> fe_values_pou(dof_handler_pou.get_fe(), quadrature, update_values | update_q_points | update_JxW_values);
//               const unsigned int n_q_points = fe_values.n_quadrature_points;
//               std::vector<Vector<double>> function_values(n_q_points, Vector<double>(Omega->n_components));
//               double sum = 0;
//               fe_values.reinit(cell);
//               fe_values_pou.reinit(cell_pou);
//               fe_values.get_function_values(solution_diff, function_values);
//               for (unsigned int q = 0; q < n_q_points; ++q)
//               {
//                  for (unsigned int comp = 0; comp < Omega->n_components; comp++)
//                     sum += Omega->value(fe_values.quadrature_point(q), comp) * function_values[q][comp] * fe_values_pou.shape_value(basis_i, q)
//                           * fe_values.JxW(q);
//                  //          area += fe_values.JxW(q);
//
//               }
//
//               return sum;
//            }
//            virtual void assemble_rhs(const DoFHandler<dim> &dof_handler, BLOCKVECTOR &rhs, const BLOCKVECTOR & solution) const
//            {
//               assemble_rhs(dof_handler, rhs);
//            }
//            ;
//         protected:
//
//   //      private:
//   //              class F: public Function<dim>
//   //              {
//   //              public:
//   //                      virtual double value(const Point<dim> &p, const unsigned int) const
//   //                      {
//   //                              //return ((p(0)>=0.5) && (p(1)>=0.5) ? 4 : 0);
//   //                              return Omega->value(p);
//   //                      }
//   //                      ;
//   //              };
//
//      };
//      template<int dim>
//      void IntegralEvaluation<dim>::operator ()(const DoFHandler<dim> &dof_handler, const BLOCKVECTOR &solution,
//                                                double &functional_value) const
//      {
//         AssertDimension(Omega->n_components, dof_handler.get_fe().n_components);
//         QGauss<dim> quadrature(quadrature_degree);
//         FEValues<dim> fe_values(dof_handler.get_fe(), quadrature, update_gradients | update_q_points | update_JxW_values);
//         const unsigned int n_q_points = fe_values.n_quadrature_points;
//         std::vector<std::vector<Tensor<1, dim>>>function_grads(n_q_points, std::vector<Tensor<1,dim>>(dim));
//
//         typedef typename DoFHandler<dim>::active_cell_iterator active_cell_iterator;
//         active_cell_iterator cell = dof_handler.begin_active(), endc = dof_handler.end();
//         double sum = 0;
//         //double area = 0;
//         for (; cell != endc; ++cell)
//         {
//            fe_values.reinit(cell);
//            fe_values.get_function_grads(solution, function_grads);
//            for (unsigned int q = 0; q < n_q_points; ++q)
//            {
//               for (unsigned int comp = 0; comp < Omega->n_components; comp++)
//                  sum += Omega->value(fe_values.quadrature_point(q), comp) * function_grads[q][comp][comp] * fe_values.JxW(q);
//               //          area += fe_values.JxW(q);
//
//            }
//         }
//         functional_value = sum;
//      }
//      ;
//

//_______________________________________________________________________

   template<int dim>
   class p_DragEvaluation : public Functional<dim>
   {
      public:
         Function<dim> * Gamma;
         Vector<double> cartesian_vector;
         double p;
         double eps;
         virtual ~p_DragEvaluation() = default;
         p_DragEvaluation(Function<dim> * Gamma, const unsigned int quadrature_degree, double exact_value, double p, double eps);
         virtual
         void update(const DoFHandler<dim> &/*dof_handler*/, const BLOCKVECTOR &/*solution*/)
         {

         }
         ;
         virtual void compute_J_u_h_2(const DoFHandler<dim> &/*dof_handler*/, const BLOCKVECTOR &/*solution*/)
         {
         }
         ;

         virtual void assemble_rhs(const DoFHandler<dim> &dof_handler, BLOCKVECTOR &rhs) const;
         virtual void assemble_rhs(const DoFHandler<dim> &dof_handler, BLOCKVECTOR &rhs, const BLOCKVECTOR & solution) const
         {
            rhs = 0;

            QGauss<dim - 1> quadrature(quadrature_degree);
            FEFaceValues<dim> fe_face_values(dof_handler.get_fe(), quadrature, this->face_update_flags);

            const unsigned int n_q_points = fe_face_values.n_quadrature_points;
            const unsigned int dofs_per_cell = dof_handler.get_fe().dofs_per_cell;

            Vector<double> cell_rhs(dofs_per_cell);
            std::vector<unsigned int> local_dof_indices(dofs_per_cell);
            std::vector<std::vector<Tensor<1, dim>>>function_grads(n_q_points, std::vector<Tensor<1,dim>>(Gamma->n_components));
            std::vector<Vector<double>> function_values(n_q_points, Vector<double>(Gamma->n_components));

            typedef typename DoFHandler<dim>::active_cell_iterator active_cell_iterator;
            active_cell_iterator cell = dof_handler.begin_active(), endc = dof_handler.end();

            // Running over all cells
            for (; cell != endc; ++cell)
            {

               // Running over all faces per cell
               for (unsigned int f = 0; f < GeometryInfo<dim>::faces_per_cell; ++f)
               {
                  // Detect the faces that are
                  // located at the boundary

                  if (cell->at_boundary(f))
                  {

                     fe_face_values.reinit(cell, f);
                     fe_face_values.get_function_gradients(solution, function_grads);
                     fe_face_values.get_function_values(solution, function_values);
                     std::vector<Tensor<2, dim>> symgrad_u(n_q_points);
                     for (unsigned int q = 0; q < n_q_points; ++q)
                        for (int d1 = 0; d1 < dim; d1++)
                           for (int d2 = 0; d2 < dim; d2++)
                           {  //implementation of symgrad
                              symgrad_u[q][d1][d2] = (function_grads[q][d2][d1] + function_grads[q][d1][d2]);
                           }
                     cell_rhs = 0;
                     Tensor<2, dim> sigma;
                     sigma.clear();
                     for (unsigned int comp = 0; comp < dim; comp++)
                     {
                        for (unsigned int i = 0; i < dofs_per_cell; ++i)
                           for (unsigned int q = 0; q < n_q_points; ++q)
                           {
                              double pre_viskosity =0.5*0.5* scalar_product(symgrad_u[q], symgrad_u[q]) + eps * eps;
                              double viskosity = 1e-3 * std::pow(pre_viskosity, (p - 2.) / 2.);
                              Tensor<2, dim> viskosity_prime =0.5* symgrad_u[q] * (p - 2) * viskosity / pre_viskosity;
                              double viskosity_prime_times_shape = 0;
                              for (int d1 = 0; d1 < dim; d1++)
                                 for (int d2 = 0; d2 < dim; d2++)
                                 {  //implementation of symgrad
                                    viskosity_prime_times_shape += (viskosity_prime[d2][d1]
                                          * fe_face_values.shape_grad_component(i, q, d2)[d1]);
                                 }

                              for (int d1 = 0; d1 < dim; d1++)
                                 for (int d2 = 0; d2 < dim; d2++)
                                 {  //implementation of sigma
                                    sigma[d1][d2] = viskosity
                                          * (fe_face_values.shape_grad_component(i, q, d2)[d1]
                                                + fe_face_values.shape_grad_component(i, q, d1)[d2])
                                          + (viskosity_prime_times_shape * symgrad_u[q][d1][d2]);
                                    if (d1 == d2)  //pressure
                                       sigma[d1][d2] -= fe_face_values.shape_value_component(i, q, dim);
                                 }

                              cell_rhs(i) -= cartesian_vector[comp]
                                    * (Gamma->value(fe_face_values.quadrature_point(q), comp)
                                          * (sigma * fe_face_values.normal_vector(q))[comp]) * fe_face_values.JxW(q);
                              cell->get_dof_indices(local_dof_indices);
                           }
                     }
                     for (unsigned int i = 0; i < dofs_per_cell; ++i)
                        rhs(local_dof_indices[i]) += cell_rhs(i);
                  }
               }
            }
         }

         virtual void operator ()(const DoFHandler<dim> &dof_handler, const BLOCKVECTOR &solution, double &functional_value) const;
         virtual void compute_approxvalue(const DoFHandler<dim> &/*dof_handler*/, const BLOCKVECTOR &/*solution*/)
         {
         }
         ;
         //TODO Check if this is correct!
         virtual double get_cellwise_value_u_psi(const DoFHandler<dim>& dof_handler, const DoFHandler<dim>& dof_handler_pou,
                                                 FEValues_Container<dim>& fe_values_container, BLOCKVECTOR & solution_diff,
                                                 BLOCKVECTOR & solution, const typename DoFHandler<dim>::active_cell_iterator &cell,
                                                 const typename DoFHandler<dim>::active_cell_iterator &cell_pou, unsigned int basis_i)
         {

            const unsigned int n_q_points = fe_values_container.fe_face_values->n_quadrature_points;
            std::vector<std::vector<Tensor<1, dim>>>function_grads(n_q_points, std::vector<Tensor<1,dim>>(Gamma->n_components));
            std::vector<std::vector<Tensor<1, dim>>>function_grads_u(n_q_points, std::vector<Tensor<1,dim>>(Gamma->n_components));
            std::vector<Vector<double>> function_values(n_q_points, Vector<double>(Gamma->n_components));
            double sum = 0;
            for (unsigned int f = 0; f < GeometryInfo<dim>::faces_per_cell; ++f)
               if (cell->at_boundary(f))
               {

                  fe_values_container.fe_face_values->reinit(cell, f);
                  fe_values_container.fe_face_values_pou->reinit(cell_pou, f);
                  fe_values_container.fe_face_values->get_function_values(solution_diff, function_values);
                  fe_values_container.fe_face_values->get_function_gradients(solution_diff, function_grads);
                  fe_values_container.fe_face_values->get_function_gradients(solution, function_grads_u);
                  std::vector<Tensor<2, dim>> symgrad_u(n_q_points);
                  for (unsigned int q = 0; q < n_q_points; ++q)
                     for (int d1 = 0; d1 < dim; d1++)
                        for (int d2 = 0; d2 < dim; d2++)
                        {  //implementation of symgrad
                           symgrad_u[q][d1][d2] = (function_grads_u[q][d2][d1] + function_grads_u[q][d1][d2]);
                        }

                  Tensor<2, dim> sigma;
                  sigma.clear();
                  for (unsigned int comp = 0; comp < dim; comp++)
                  {
                     for (unsigned int q = 0; q < n_q_points; ++q)
                     {
                        double pre_viskosity = 0.5*0.5*scalar_product(symgrad_u[q], symgrad_u[q]) + eps * eps;
                        double viskosity = 1e-3 * std::pow(pre_viskosity, (p - 2.) / 2.);
                        Tensor<2, dim> viskosity_prime = 0.5*symgrad_u[q] * (p - 2) * viskosity / pre_viskosity;
                        double viskosity_prime_times_shape = 0;
                        for (int d1 = 0; d1 < dim; d1++)
                           for (int d2 = 0; d2 < dim; d2++)
                           {  //implementation of symgrad
                              viskosity_prime_times_shape += (viskosity_prime[d2][d1]
                                    * (function_grads[q][d1][d2] * fe_values_container.fe_face_values_pou->shape_value(basis_i, q)
                                          + function_values[q][d1] * fe_values_container.fe_face_values_pou->shape_grad(basis_i, q)[d2]));
                           }

                        for (int d1 = 0; d1 < dim; d1++)
                           for (int d2 = 0; d2 < dim; d2++)
                           {  //implementation of sigma
                              sigma[d1][d2] = viskosity
                                    * (function_grads[q][d2][d1] * fe_values_container.fe_face_values_pou->shape_value(basis_i, q)
                                          + function_values[q][d2] * fe_values_container.fe_face_values_pou->shape_grad(basis_i, q)[d1]
                                          //
                                          + function_grads[q][d1][d2] * fe_values_container.fe_face_values_pou->shape_value(basis_i, q)
                                          + function_values[q][d1] * fe_values_container.fe_face_values_pou->shape_grad(basis_i, q)[d2])
                                    + viskosity_prime_times_shape * symgrad_u[q][d1][d2];
                              if (d1 == d2)  //pressure
                                 sigma[d1][d2] -= function_values[q][dim] * fe_values_container.fe_face_values_pou->shape_value(basis_i, q);
                           }

                        sum -= cartesian_vector[comp]
                              * (Gamma->value(fe_values_container.fe_face_values->quadrature_point(q), comp)
                                    * (sigma * fe_values_container.fe_face_values->normal_vector(q))[comp])
                              * fe_values_container.fe_face_values->JxW(q);

                     }
                  }
               }
            return sum;
         }
      protected:
         const unsigned int quadrature_degree;
   }
   ;

   template<int dim>
   p_DragEvaluation<dim>::p_DragEvaluation(Function<dim> * Gamma, const unsigned int quadrature_degree, double exact_value, double p,
                                           double eps) :
         Gamma(Gamma), quadrature_degree(quadrature_degree)
   {
      this->exact_value = exact_value;
      cartesian_vector.reinit(dim);
      cartesian_vector = 0;
      cartesian_vector[0] = 1;
      this->update_flags = update_default;
      this->face_update_flags = update_q_points | update_values | update_gradients | update_normal_vectors | update_JxW_values;
      this->p = p;
      this->eps = eps;
      this->nonlinear = true;
   }

   template<int dim>
   void p_DragEvaluation<dim>::assemble_rhs(const DoFHandler<dim> &dof_handler, BLOCKVECTOR &rhs) const
   {

   }

   template<int dim>
   void p_DragEvaluation<dim>::operator ()(const DoFHandler<dim> &dof_handler, const BLOCKVECTOR &solution,
                                           double &functional_value) const
   {
      QGauss<dim - 1> quadrature(quadrature_degree);
      FEFaceValues<dim> fe_face_values(dof_handler.get_fe(), quadrature, this->face_update_flags);

      const unsigned int n_q_points = fe_face_values.n_quadrature_points;
      std::vector<std::vector<Tensor<1, dim>>>function_grads(n_q_points, std::vector<Tensor<1,dim>>(Gamma->n_components));
      std::vector<Vector<double>> function_values(n_q_points, Vector<double>(Gamma->n_components));
      typedef typename DoFHandler<dim>::active_cell_iterator active_cell_iterator;
      active_cell_iterator cell = dof_handler.begin_active(), endc = dof_handler.end();
      double sum = 0;
      for (; cell != endc; ++cell)
         for (unsigned int f = 0; f < GeometryInfo<dim>::faces_per_cell; ++f)
         {
            if (cell->at_boundary(f))
            {
               //  cout<<cell<<endl;
               fe_face_values.reinit(cell, f);
               fe_face_values.get_function_gradients(solution, function_grads);
               fe_face_values.get_function_values(solution, function_values);
               std::vector<Tensor<2, dim>> symgrad_u(n_q_points);
               for (unsigned int q = 0; q < n_q_points; ++q)
                  for (int d1 = 0; d1 < dim; d1++)
                     for (int d2 = 0; d2 < dim; d2++)
                     {  //implementation of symgrad
                        symgrad_u[q][d1][d2] = (function_grads[q][d2][d1] + function_grads[q][d1][d2]);
                     }

               std::vector<Tensor<2, dim>> sigma(n_q_points);
               for (unsigned int q = 0; q < n_q_points; ++q)
                  for (int d1 = 0; d1 < dim; d1++)
                     for (int d2 = 0; d2 < dim; d2++)
                     {  //implementation of sigma
                        sigma[q][d1][d2] = 1e-3 * 0.5*std::pow(0.5*0.5*scalar_product(symgrad_u[q], symgrad_u[q]) + eps * eps, (p - 2.) / 2.)
                        *(function_grads[q][d2][d1] + function_grads[q][d1][d2]);
                        if (d1 == d2)  //pressure
                           sigma[q][d1][d2] -= function_values[q][dim];
                     }
               for (unsigned int comp = 0; comp < dim; comp++)
               {

                  for (unsigned int q = 0; q < n_q_points; ++q)
                     sum -= cartesian_vector[comp]
                           * (Gamma->value(fe_face_values.quadrature_point(q), comp) * (sigma[q] * fe_face_values.normal_vector(q))[comp])
                           * fe_face_values.JxW(q);
               }
            };
         }
      functional_value = sum;

      //  std::cout << std::setprecision(10) << "   Error flux     :  " << std::scientific << functional_value << std::endl;

   }

   //-------------------------------------------------------------//

   template<int dim>
   class p_LiftEvaluation : public Functional<dim>
   {
      public:
         Function<dim> * Gamma;
         Vector<double> cartesian_vector;
         double p;
         double eps;
         virtual ~p_LiftEvaluation() = default;
         p_LiftEvaluation(Function<dim> * Gamma, const unsigned int quadrature_degree, double exact_value, double p, double eps);
         virtual
         void update(const DoFHandler<dim> &/*dof_handler*/, const BLOCKVECTOR &/*solution*/)
         {

         }
         ;
         virtual void compute_J_u_h_2(const DoFHandler<dim> &/*dof_handler*/, const BLOCKVECTOR &/*solution*/)
         {
         }
         ;

         virtual void assemble_rhs(const DoFHandler<dim> &dof_handler, BLOCKVECTOR &rhs) const;
         virtual void assemble_rhs(const DoFHandler<dim> &dof_handler, BLOCKVECTOR &rhs, const BLOCKVECTOR & solution) const
         {
            rhs = 0;

            QGauss<dim - 1> quadrature(quadrature_degree);
            FEFaceValues<dim> fe_face_values(dof_handler.get_fe(), quadrature, this->face_update_flags);

            const unsigned int n_q_points = fe_face_values.n_quadrature_points;
            const unsigned int dofs_per_cell = dof_handler.get_fe().dofs_per_cell;

            Vector<double> cell_rhs(dofs_per_cell);
            std::vector<unsigned int> local_dof_indices(dofs_per_cell);
            std::vector<std::vector<Tensor<1, dim>>>function_grads(n_q_points, std::vector<Tensor<1,dim>>(Gamma->n_components));
            std::vector<Vector<double>> function_values(n_q_points, Vector<double>(Gamma->n_components));

            typedef typename DoFHandler<dim>::active_cell_iterator active_cell_iterator;
            active_cell_iterator cell = dof_handler.begin_active(), endc = dof_handler.end();

            // Running over all cells
            for (; cell != endc; ++cell)
            {

               // Running over all faces per cell
               for (unsigned int f = 0; f < GeometryInfo<dim>::faces_per_cell; ++f)
               {
                  // Detect the faces that are
                  // located at the boundary

                  if (cell->at_boundary(f))
                  {

                     fe_face_values.reinit(cell, f);
                     fe_face_values.get_function_gradients(solution, function_grads);
                     fe_face_values.get_function_values(solution, function_values);
                     std::vector<Tensor<2, dim>> symgrad_u(n_q_points);
                     for (unsigned int q = 0; q < n_q_points; ++q)
                        for (int d1 = 0; d1 < dim; d1++)
                           for (int d2 = 0; d2 < dim; d2++)
                           {  //implementation of symgrad
                              symgrad_u[q][d1][d2] = (function_grads[q][d2][d1] + function_grads[q][d1][d2]);
                           }
                     cell_rhs = 0;
                     Tensor<2, dim> sigma;
                     sigma.clear();
                     for (unsigned int comp = 0; comp < dim; comp++)
                     {
                        for (unsigned int i = 0; i < dofs_per_cell; ++i)
                           for (unsigned int q = 0; q < n_q_points; ++q)
                           {
                              double pre_viskosity = 0.25*scalar_product(symgrad_u[q], symgrad_u[q]) + eps * eps;
                              double viskosity = 1e-3 * std::pow(pre_viskosity, (p - 2.) / 2.);
                              Tensor<2, dim> viskosity_prime =0.5* symgrad_u[q] * (p - 2) * viskosity / pre_viskosity;
                              double viskosity_prime_times_shape = 0;
                              for (int d1 = 0; d1 < dim; d1++)
                                 for (int d2 = 0; d2 < dim; d2++)
                                 {  //implementation of symgrad
                                    viskosity_prime_times_shape += (viskosity_prime[d2][d1]
                                          * fe_face_values.shape_grad_component(i, q, d2)[d1]);
                                 }

                              for (int d1 = 0; d1 < dim; d1++)
                                 for (int d2 = 0; d2 < dim; d2++)
                                 {  //implementation of sigma
                                    sigma[d1][d2] = viskosity
                                          * (fe_face_values.shape_grad_component(i, q, d2)[d1]
                                                + fe_face_values.shape_grad_component(i, q, d1)[d2])
                                          + (viskosity_prime_times_shape * symgrad_u[q][d1][d2]);
                                    if (d1 == d2)  //pressure
                                       sigma[d1][d2] -= fe_face_values.shape_value_component(i, q, dim);
                                 }

                              cell_rhs(i) -= cartesian_vector[comp]
                                    * (Gamma->value(fe_face_values.quadrature_point(q), comp)
                                          * (sigma * fe_face_values.normal_vector(q))[comp]) * fe_face_values.JxW(q);
                              cell->get_dof_indices(local_dof_indices);
                           }
                     }
                     for (unsigned int i = 0; i < dofs_per_cell; ++i)
                        rhs(local_dof_indices[i]) += cell_rhs(i);
                  }
               }
            }
         }

         virtual void operator ()(const DoFHandler<dim> &dof_handler, const BLOCKVECTOR &solution, double &functional_value) const;
         virtual void compute_approxvalue(const DoFHandler<dim> &/*dof_handler*/, const BLOCKVECTOR &/*solution*/)
         {
         }
         ;
         //TODO Check if this is correct!
         virtual double get_cellwise_value_u_psi(const DoFHandler<dim>& dof_handler, const DoFHandler<dim>& dof_handler_pou,
                                                 FEValues_Container<dim>& fe_values_container, BLOCKVECTOR & solution_diff,
                                                 BLOCKVECTOR & solution, const typename DoFHandler<dim>::active_cell_iterator &cell,
                                                 const typename DoFHandler<dim>::active_cell_iterator &cell_pou, unsigned int basis_i)
         {

            const unsigned int n_q_points = fe_values_container.fe_face_values->n_quadrature_points;
            std::vector<std::vector<Tensor<1, dim>>>function_grads(n_q_points, std::vector<Tensor<1,dim>>(Gamma->n_components));
            std::vector<std::vector<Tensor<1, dim>>>function_grads_u(n_q_points, std::vector<Tensor<1,dim>>(Gamma->n_components));
            std::vector<Vector<double>> function_values(n_q_points, Vector<double>(Gamma->n_components));
            double sum = 0;
            for (unsigned int f = 0; f < GeometryInfo<dim>::faces_per_cell; ++f)
               if (cell->at_boundary(f))
               {

                  fe_values_container.fe_face_values->reinit(cell, f);
                  fe_values_container.fe_face_values_pou->reinit(cell_pou, f);
                  fe_values_container.fe_face_values->get_function_values(solution_diff, function_values);
                  fe_values_container.fe_face_values->get_function_gradients(solution_diff, function_grads);
                  fe_values_container.fe_face_values->get_function_gradients(solution, function_grads_u);
                  std::vector<Tensor<2, dim>> symgrad_u(n_q_points);
                  for (unsigned int q = 0; q < n_q_points; ++q)
                     for (int d1 = 0; d1 < dim; d1++)
                        for (int d2 = 0; d2 < dim; d2++)
                        {  //implementation of symgrad
                           symgrad_u[q][d1][d2] = (function_grads_u[q][d2][d1] + function_grads_u[q][d1][d2]);
                        }

                  Tensor<2, dim> sigma;
                  sigma.clear();
                  for (unsigned int comp = 0; comp < dim; comp++)
                  {
                     for (unsigned int q = 0; q < n_q_points; ++q)
                     {
                        double pre_viskosity = 0.5*0.5*scalar_product(symgrad_u[q], symgrad_u[q]) + eps * eps;
                        double viskosity = 1e-3 * std::pow(pre_viskosity, (p - 2.) / 2.);
                        Tensor<2, dim> viskosity_prime = 0.5*symgrad_u[q] * (p - 2) * viskosity / pre_viskosity;
                        double viskosity_prime_times_shape = 0;
                        for (int d1 = 0; d1 < dim; d1++)
                           for (int d2 = 0; d2 < dim; d2++)
                           {  //implementation of symgrad
                              viskosity_prime_times_shape += (viskosity_prime[d2][d1]
                                    * (function_grads[q][d1][d2] * fe_values_container.fe_face_values_pou->shape_value(basis_i, q)
                                          + function_values[q][d1] * fe_values_container.fe_face_values_pou->shape_grad(basis_i, q)[d2]));
                           }

                        for (int d1 = 0; d1 < dim; d1++)
                           for (int d2 = 0; d2 < dim; d2++)
                           {  //implementation of sigma
                              sigma[d1][d2] = viskosity
                                    * (function_grads[q][d2][d1] * fe_values_container.fe_face_values_pou->shape_value(basis_i, q)
                                          + function_values[q][d2] * fe_values_container.fe_face_values_pou->shape_grad(basis_i, q)[d1]
                                          //
                                          + function_grads[q][d1][d2] * fe_values_container.fe_face_values_pou->shape_value(basis_i, q)
                                          + function_values[q][d1] * fe_values_container.fe_face_values_pou->shape_grad(basis_i, q)[d2])
                                    + viskosity_prime_times_shape * symgrad_u[q][d1][d2];
                              if (d1 == d2)  //pressure
                                 sigma[d1][d2] -= function_values[q][dim] * fe_values_container.fe_face_values_pou->shape_value(basis_i, q);
                           }

                        sum -= cartesian_vector[comp]
                              * (Gamma->value(fe_values_container.fe_face_values->quadrature_point(q), comp)
                                    * (sigma * fe_values_container.fe_face_values->normal_vector(q))[comp])
                              * fe_values_container.fe_face_values->JxW(q);

                     }
                  }
               }
            return sum;
         }
      protected:
         const unsigned int quadrature_degree;
   }
   ;

   template<int dim>
   p_LiftEvaluation<dim>::p_LiftEvaluation(Function<dim> * Gamma, const unsigned int quadrature_degree, double exact_value, double p,
                                           double eps) :
         Gamma(Gamma), quadrature_degree(quadrature_degree)
   {
      this->exact_value = exact_value;
      cartesian_vector.reinit(dim);
      cartesian_vector = 0;
      cartesian_vector[1] = 1;
      this->face_update_flags = update_q_points | update_values | update_gradients | update_normal_vectors | update_JxW_values;
      this->update_flags = update_q_points | update_values | update_gradients | update_normal_vectors | update_JxW_values;
      this->p = p;
      this->eps = eps;
      this->nonlinear = true;
   }

   template<int dim>
   void p_LiftEvaluation<dim>::assemble_rhs(const DoFHandler<dim> &dof_handler, BLOCKVECTOR &rhs) const
   {

   }

   template<int dim>
   void p_LiftEvaluation<dim>::operator ()(const DoFHandler<dim> &dof_handler, const BLOCKVECTOR &solution,
                                           double &functional_value) const
   {
      QGauss<dim - 1> quadrature(quadrature_degree);
      FEFaceValues<dim> fe_face_values(dof_handler.get_fe(), quadrature, this->face_update_flags);

      const unsigned int n_q_points = fe_face_values.n_quadrature_points;
      std::vector<std::vector<Tensor<1, dim>>>function_grads(n_q_points, std::vector<Tensor<1,dim>>(Gamma->n_components));
      std::vector<Vector<double>> function_values(n_q_points, Vector<double>(Gamma->n_components));
      typedef typename DoFHandler<dim>::active_cell_iterator active_cell_iterator;
      active_cell_iterator cell = dof_handler.begin_active(), endc = dof_handler.end();
      double sum = 0;
      for (; cell != endc; ++cell)
         for (unsigned int f = 0; f < GeometryInfo<dim>::faces_per_cell; ++f)
         {
            if (cell->at_boundary(f))
            {
               //  cout<<cell<<endl;
               fe_face_values.reinit(cell, f);
               fe_face_values.get_function_gradients(solution, function_grads);
               fe_face_values.get_function_values(solution, function_values);
               std::vector<Tensor<2, dim>> symgrad_u(n_q_points);
               for (unsigned int q = 0; q < n_q_points; ++q)
                  for (int d1 = 0; d1 < dim; d1++)
                     for (int d2 = 0; d2 < dim; d2++)
                     {  //implementation of symgrad
                        symgrad_u[q][d1][d2] = (function_grads[q][d2][d1] + function_grads[q][d1][d2]);
                     }

               std::vector<Tensor<2, dim>> sigma(n_q_points);
               for (unsigned int q = 0; q < n_q_points; ++q)
                  for (int d1 = 0; d1 < dim; d1++)
                     for (int d2 = 0; d2 < dim; d2++)
                     {  //implementation of sigma
                        sigma[q][d1][d2] = 1e-3 *  std::pow(0.5*0.5*scalar_product(symgrad_u[q], symgrad_u[q]) + eps * eps, (p - 2.) / 2.)
                        *(function_grads[q][d2][d1] + function_grads[q][d1][d2]);
                        if (d1 == d2)  //pressure
                           sigma[q][d1][d2] -= function_values[q][dim];
                     }
               for (unsigned int comp = 0; comp < dim; comp++)
               {

                  for (unsigned int q = 0; q < n_q_points; ++q)
                     sum -= cartesian_vector[comp]
                           * (Gamma->value(fe_face_values.quadrature_point(q), comp) * (sigma[q] * fe_face_values.normal_vector(q))[comp])
                           * fe_face_values.JxW(q);
               }
            };
         }
      functional_value = sum;

      //  std::cout << std::setprecision(10) << "   Error flux     :  " << std::scientific << functional_value << std::endl;

   }

   template<int dim>
      class IntegralMagnitude : public Functional<dim>
      {
         public:
            Function<dim> * Gamma;
            std::vector<int> components;
            virtual ~IntegralMagnitude() = default;
            IntegralMagnitude(Function<dim> * Gamma, const unsigned int quadrature_degree, double exact_value,std::vector<int> components);
            virtual
            void update(const DoFHandler<dim> &/*dof_handler*/, const BLOCKVECTOR &/*solution*/)
            {

            }
            ;
            virtual void compute_J_u_h_2(const DoFHandler<dim> &/*dof_handler*/, const BLOCKVECTOR &/*solution*/)
            {
            }
            ;

            virtual void assemble_rhs(const DoFHandler<dim> &dof_handler, BLOCKVECTOR &rhs) const;
            virtual void assemble_rhs(const DoFHandler<dim> &dof_handler, BLOCKVECTOR &rhs, const BLOCKVECTOR & solution) const
            {
               rhs = 0;

               QGauss<dim> quadrature(quadrature_degree);
               FEValues<dim> fevalues(dof_handler.get_fe(), quadrature, this->update_flags);

               const unsigned int n_q_points = fevalues.n_quadrature_points;
               const unsigned int dofs_per_cell = dof_handler.get_fe().dofs_per_cell;

               Vector<double> cell_rhs(dofs_per_cell);
               std::vector<unsigned int> local_dof_indices(dofs_per_cell);
               std::vector<std::vector<Tensor<1, dim>>>function_grads(n_q_points, std::vector<Tensor<1,dim>>(Gamma->n_components));
               std::vector<Vector<double>> function_values(n_q_points, Vector<double>(Gamma->n_components));

               typedef typename DoFHandler<dim>::active_cell_iterator active_cell_iterator;
               active_cell_iterator cell = dof_handler.begin_active(), endc = dof_handler.end();

               // Running over all cells
               for (; cell != endc; ++cell)
               {
                    	fevalues.reinit(cell);
                        fevalues.get_function_gradients(solution, function_grads);
                        fevalues.get_function_values(solution, function_values);
                        cell_rhs = 0;

                        for (unsigned int comp = 0; comp < components.size(); comp++)
                        {
                           for (unsigned int i = 0; i < dofs_per_cell; ++i)
                           {
                        	   unsigned int comp_i = dof_handler.get_fe().system_to_component_index(i).first;
                           if(components[comp]==comp_i)
                              for (unsigned int q = 0; q < n_q_points; ++q)
                              {
                            	  double Norm=0;
                                  {
                            	  for (unsigned int compN = 0; compN < components.size(); compN++)
                            		  Norm+=function_values[q][components[compN]]*function_values[q][components[compN]];
                            	  Norm=std::sqrt(Norm);
                            	  if(Norm==0)Norm=1;
//                            	  std::cout<<"I am there"<<std::endl;
//                            	  std::cout<<function_values[q]<<std::endl;
//                            	  std::cout<<fevalues.shape_value(i, q)<<std::endl;
                                        cell_rhs(i) -=
          //                             Gamma->value(fevalues.quadrature_point(q), comp_i)*
                                        		Gamma->value(fevalues.quadrature_point(q), comp_i)*function_values[q][comp_i]/Norm*fevalues.shape_value_component(i, q, comp_i)
                                             * fevalues.JxW(q);
                                  cell->get_dof_indices(local_dof_indices);
//                                 std::cout<<"I am here"<<std::endl;
                                  }

                              }
                           }
                        }
                        for (unsigned int i = 0; i < dofs_per_cell; ++i)
                           rhs(local_dof_indices[i]) += cell_rhs(i);
                     }
            }

            virtual void operator ()(const DoFHandler<dim> &dof_handler, const BLOCKVECTOR &solution, double &functional_value) const;
            virtual void compute_approxvalue(const DoFHandler<dim> &/*dof_handler*/, const BLOCKVECTOR &/*solution*/)
            {
            }
            ;
            //TODO Check if this is correct!
            virtual double get_cellwise_value_u_psi(const DoFHandler<dim>& dof_handler, const DoFHandler<dim>& dof_handler_pou,
                                                    FEValues_Container<dim>& fe_values_container, BLOCKVECTOR & solution_diff,
                                                    BLOCKVECTOR & solution, const typename DoFHandler<dim>::active_cell_iterator &cell,
                                                    const typename DoFHandler<dim>::active_cell_iterator &cell_pou, unsigned int basis_i)
            {

               const unsigned int n_q_points = fe_values_container.fe_values->n_quadrature_points;
               std::vector<std::vector<Tensor<1, dim>>>function_grads(n_q_points, std::vector<Tensor<1,dim>>(Gamma->n_components));
               std::vector<std::vector<Tensor<1, dim>>>function_grads_u(n_q_points, std::vector<Tensor<1,dim>>(Gamma->n_components));
               std::vector<Vector<double>> function_values(n_q_points, Vector<double>(Gamma->n_components));
               std::vector<Vector<double>> function_values_u(n_q_points, Vector<double>(Gamma->n_components));
               double sum = 0;

                  {

                     fe_values_container.fe_values->reinit(cell);
                     fe_values_container.fe_values_pou->reinit(cell_pou);
                     fe_values_container.fe_values->get_function_values(solution_diff, function_values);
                     fe_values_container.fe_values->get_function_gradients(solution_diff, function_grads);
                     fe_values_container.fe_values->get_function_gradients(solution, function_grads_u);
                     fe_values_container.fe_values->get_function_values(solution, function_values_u);


                     for (unsigned int comp = 0; comp < components.size(); comp++)
                                            {
                                               int comp_i=components[comp];
                                                  for (unsigned int q = 0; q < n_q_points; ++q)
                                                  {
                                                	  double Norm =0;
                                                	  for (unsigned int compN = 0; compN < components.size(); compN++)
                                                	                             		  Norm+=function_values_u[q][components[compN]]*function_values_u[q][components[compN]];
                                                	                             	  Norm=std::sqrt(Norm);
                                                	                             	 if(Norm==0)Norm=1;
                                                           sum -=
                                                           Gamma->value(fe_values_container.fe_values_pou->quadrature_point(q), comp_i)*
                                                            		function_values_u[q][comp_i]/Norm*function_values[q][comp_i]*fe_values_container.fe_values_pou->shape_value(basis_i, q)
                                                                 * fe_values_container.fe_values->JxW(q);
//                                                           std::cout<<"u"<<fe_values_container.fe_values_pou->shape_value(basis_i, q) <<std::endl;
//                                                           std::cout<< function_values[q] <<std::endl;

                                                  }
                                            }

                                         }


               return sum;
            }
         protected:
            const unsigned int quadrature_degree;
      }
      ;

      template<int dim>
      IntegralMagnitude<dim>::IntegralMagnitude(Function<dim> * Gamma, const unsigned int quadrature_degree, double exact_value,std::vector<int> components)
                                              :
            Gamma(Gamma), quadrature_degree(quadrature_degree),components(components)
      {
         this->exact_value = exact_value;
         this->update_flags = update_q_points | update_values | update_gradients | update_JxW_values;
         this->face_update_flags = update_q_points | update_values | update_gradients | update_normal_vectors | update_JxW_values;
         this->nonlinear = true;
      }

      template<int dim>
      void IntegralMagnitude<dim>::assemble_rhs(const DoFHandler<dim> &dof_handler, BLOCKVECTOR &rhs) const
      {

      }

      template<int dim>
      void IntegralMagnitude<dim>::operator ()(const DoFHandler<dim> &dof_handler, const BLOCKVECTOR &solution,
                                              double &functional_value) const
      {
    	  	  QGauss<dim> quadrature(quadrature_degree);
    	      FEValues<dim> fe_values(dof_handler.get_fe(), quadrature, this->update_flags);
    	      const unsigned int n_q_points = fe_values.n_quadrature_points;
    	      std::vector<Vector<double>> function_values(n_q_points, Vector<double>(Gamma->n_components));

    	      typedef typename DoFHandler<dim>::active_cell_iterator active_cell_iterator;
    	      active_cell_iterator cell = dof_handler.begin_active(), endc = dof_handler.end();
    	      double sum = 0;
    	      //double area = 0;
    	      for (; cell != endc; ++cell)
    	      {
    	         fe_values.reinit(cell);
    	         fe_values.get_function_values(solution, function_values);
    	         for(unsigned int compv=0;compv<components.size();compv++)
    	         for (unsigned int q = 0; q < n_q_points; ++q)
    	         {
//    	        	 std::cout<<function_values[q]<<std::endl;
    	        	 double Norm =0;
    	          for (unsigned int compN = 0; compN < components.size(); compN++)
    	        	  	  Norm+=function_values[q][components[compN]]*function_values[q][components[compN]];
    	        	      Norm=std::sqrt(Norm);
    	        	      if(Norm==0)Norm=1;
//    	        	                                                 	                             	std::cout<<Norm<<std::endl;
    	            for (unsigned int comp = 0; comp < Gamma->n_components; comp++)
    	            	if(components[compv]==comp)
    	               sum +=
    	            		   Gamma->value(fe_values.quadrature_point(q), comp) *
							   function_values[q][comp] *function_values[q][comp]/Norm * fe_values.JxW(q);
    	            //		area += fe_values.JxW(q);

    	         }
    	      }
    	      functional_value = sum;

         //  std::cout << std::setprecision(10) << "   Error flux     :  " << std::scientific << functional_value << std::endl;

      }


      //Gamma should indicate where to evaluate the flux Gamma(center(face))==1 =>
      //this face counts to region of evaluation
         template<int dim>
         class Integralvdotn : public Functional<dim>
         {
            public:
               Function<dim> * Gamma;
               unsigned int boundaryID;
               Integralvdotn(Function<dim> * Gamma,unsigned int boundaryID, const unsigned int quadrature_degree, double exact_value);
               virtual ~Integralvdotn() = default;
               virtual
               void update(const DoFHandler<dim> &/*dof_handler*/, const BLOCKVECTOR &/*solution*/)
               {

               }
               ;
               virtual void compute_J_u_h_2(const DoFHandler<dim> &/*dof_handler*/, const BLOCKVECTOR &/*solution*/)
               {
               }
               ;

               virtual void assemble_rhs(const DoFHandler<dim> &dof_handler, BLOCKVECTOR &rhs) const;
               virtual void assemble_rhs(const DoFHandler<dim> &dof_handler, BLOCKVECTOR &rhs, const BLOCKVECTOR & solution) const
               {
                  assemble_rhs(dof_handler, rhs);
               }
               virtual void operator ()(const DoFHandler<dim> &dof_handler, const BLOCKVECTOR &solution, double &functional_value) const;
               virtual void compute_approxvalue(const DoFHandler<dim> &/*dof_handler*/, const BLOCKVECTOR &/*solution*/)
               {
               }
               ;
               virtual double get_cellwise_value_u_psi(const DoFHandler<dim>& dof_handler, const DoFHandler<dim>& dof_handler_pou,
                                                       FEValues_Container<dim>& fe_values_container, BLOCKVECTOR & solution_diff,
                                                       BLOCKVECTOR & solution, const typename DoFHandler<dim>::active_cell_iterator &cell,
                                                       const typename DoFHandler<dim>::active_cell_iterator &cell_pou, unsigned int basis_i)
               {

                  const unsigned int n_q_points = fe_values_container.fe_face_values->n_quadrature_points;
                  std::vector<Vector<double>> function_values(n_q_points, Vector<double>(Gamma->n_components));
                  double sum = 0;
                  for (unsigned int f = 0; f < GeometryInfo<dim>::faces_per_cell; ++f)
                     for (unsigned int comp = 0; comp < dim; comp++)
                        if (cell->at_boundary(f) && this->boundaryID==cell->face(f)->boundary_id())
                        {

                           fe_values_container.fe_face_values->reinit(cell, f);
                           fe_values_container.fe_face_values_pou->reinit(cell_pou, f);
                           fe_values_container.fe_face_values->get_function_values(solution_diff, function_values);


                           for (unsigned int q = 0; q < n_q_points; ++q)
                           {

                              sum += Gamma->value(fe_values_container.fe_face_values->quadrature_point(q), comp)
                                    * function_values[q][comp] * fe_values_container.fe_face_values_pou->shape_value(basis_i, q)
                                    * fe_values_container.fe_face_values->normal_vector(q)[comp] * fe_values_container.fe_face_values->JxW(q);
                           }

                        };

                  return sum;
               }
            protected:
               const unsigned int quadrature_degree;
         };

         template<int dim>
         Integralvdotn<dim>::Integralvdotn(Function<dim> * Gamma, unsigned int boundaryID, const unsigned int quadrature_degree, double exact_value) :
               Gamma(Gamma), quadrature_degree(quadrature_degree),boundaryID(boundaryID)
         {
            this->exact_value = exact_value;
            this->face_update_flags = update_q_points | update_values | update_gradients | update_normal_vectors | update_JxW_values;
            this->update_flags = update_default;
         }

         template<int dim>
         void Integralvdotn<dim>::assemble_rhs(const DoFHandler<dim> &dof_handler, BLOCKVECTOR &rhs) const
         {
            //rhs.reinit(dof_handler.n_dofs());
            rhs = 0;

            QGauss<dim - 1> quadrature(quadrature_degree);
            FEFaceValues<dim> fe_face_values(dof_handler.get_fe(), quadrature, this->face_update_flags);

            const unsigned int n_q_points = fe_face_values.n_quadrature_points;
            const unsigned int dofs_per_cell = dof_handler.get_fe().dofs_per_cell;

            Vector<double> cell_rhs(dofs_per_cell);
            std::vector<unsigned int> local_dof_indices(dofs_per_cell);

            typedef typename DoFHandler<dim>::active_cell_iterator active_cell_iterator;
            active_cell_iterator cell = dof_handler.begin_active(), endc = dof_handler.end();

            // Running over all cells
            for (; cell != endc; ++cell)
            {

               // Running over all faces per cell
               for (unsigned int f = 0; f < GeometryInfo<dim>::faces_per_cell; ++f)
               {
                  // Detect the faces that are
                  // located at the boundary
                  for (unsigned int comp = 0; comp < dim; comp++)
                     if (cell->at_boundary(f) && cell->face(f)->boundary_id()==this->boundaryID)
                     {
                        fe_face_values.reinit(cell, f);
                        cell_rhs = 0;
                        for (unsigned int i = 0; i < dofs_per_cell; ++i)
                           for (unsigned int q = 0; q < n_q_points; ++q)
                              cell_rhs(i) += Gamma->value(fe_face_values.quadrature_point(q), comp)
                                    * fe_face_values.shape_value_component(i, q, comp) * fe_face_values.normal_vector(q)[comp] * fe_face_values.JxW(q);
                        cell->get_dof_indices(local_dof_indices);
                        for (unsigned int i = 0; i < dofs_per_cell; ++i)
                           rhs(local_dof_indices[i]) += cell_rhs(i);
                     }
               }
            }
         }

         template<int dim>
         void Integralvdotn<dim>::operator ()(const DoFHandler<dim> &dof_handler, const BLOCKVECTOR &solution,
                                               double &functional_value) const
         {
            QGauss<dim - 1> quadrature(quadrature_degree);
            FEFaceValues<dim> fe_face_values(dof_handler.get_fe(), quadrature, this->face_update_flags);
            const unsigned int n_q_points = fe_face_values.n_quadrature_points;
            std::vector<Vector<double>> function_values(n_q_points, Vector<double>(dof_handler.get_fe().n_components()));
            typedef typename DoFHandler<dim>::active_cell_iterator active_cell_iterator;
            active_cell_iterator cell = dof_handler.begin_active(), endc = dof_handler.end();
            double sum = 0;
            for (; cell != endc; ++cell)
               for (unsigned int f = 0; f < GeometryInfo<dim>::faces_per_cell; ++f)
               {

                  if (cell->at_boundary(f) && cell->face(f)->boundary_id()==this->boundaryID)
                  {
                     //  cout<<cell<<endl;
                     fe_face_values.reinit(cell, f);
                     fe_face_values.get_function_values(solution, function_values);
                     for (unsigned int comp = 0; comp < dim; comp++)
                     {

                        for (unsigned int q = 0; q < n_q_points; ++q)
                           sum += Gamma->value(fe_face_values.quadrature_point(q), comp) * function_values[q][comp]
                                 * fe_face_values.normal_vector(q)[comp] * fe_face_values.JxW(q);
                     }
                  };
               }
            functional_value = sum;

         }



         //_______________________________________________________________________
         //IntegralEvaluation
         // This functional evaluates Integral f(u(x))*Omega(x) over the whole domain.
         //_______________________________________________________________________
            template<int dim>
            class IntegralFunctionEvaluation : public Functional<dim>
            {

               public:
                  Function<dim> * Omega;
                  f_ptr f;
                  f_ptr f_prime;
                  const unsigned int quadrature_degree;

                  IntegralFunctionEvaluation(f_ptr function_of_u, f_ptr function_of_u_prime,Function<dim> *Omega, const unsigned int quadrature_degree, double exact_value) :
                        Omega(Omega), quadrature_degree(quadrature_degree),f(function_of_u),f_prime(function_of_u_prime)
                  {
                     this->exact_value = exact_value;
                     this->update_flags = update_q_points | update_values | update_JxW_values;
                     this->face_update_flags = update_default;
                     this->nonlinear = true;
                  }
                  virtual ~IntegralFunctionEvaluation() = default;
                  virtual void operator ()(const DoFHandler<dim> &dof_handler, const BLOCKVECTOR &solution, double &functional_value) const;
                  virtual void compute_approxvalue(const DoFHandler<dim> &/*dof_handler*/, const BLOCKVECTOR &/*solution*/)
                  {
                  }

                  virtual
                  void update(const DoFHandler<dim> &/*dof_handler*/, const BLOCKVECTOR &/*solution*/)
                  {

                  }

                  virtual void compute_J_u_h_2(const DoFHandler<dim> &/*dof_handler*/, const BLOCKVECTOR &/*solution*/)
                  {
                  }

                  void operator ()(const DoFHandler<dim> &dof_handler, const Function<dim> *solution, double &functional);
                  virtual void assemble_rhs(const DoFHandler<dim> &dof_handler, BLOCKVECTOR &rhs) const
                  {
                  }
                  virtual double get_cellwise_value_u_psi(const DoFHandler<dim>& dof_handler, const DoFHandler<dim>& dof_handler_pou,
                                                          FEValues_Container<dim>& fe_values_container, BLOCKVECTOR & solution_diff,
                                                          BLOCKVECTOR & solution, const typename DoFHandler<dim>::active_cell_iterator &cell,
                                                          const typename DoFHandler<dim>::active_cell_iterator &cell_pou, unsigned int basis_i)
                  {

                     const unsigned int n_q_points = fe_values_container.fe_values->n_quadrature_points;
                     std::vector<Vector<double>> function_values(n_q_points, Vector<double>(Omega->n_components));
                     std::vector<Vector<double>> function_values_diff(n_q_points, Vector<double>(Omega->n_components));
                     double sum = 0;
                     fe_values_container.fe_values->reinit(cell);
                     fe_values_container.fe_values_pou->reinit(cell_pou);
                     fe_values_container.fe_values->get_function_values(solution_diff, function_values_diff);
                     fe_values_container.fe_values->get_function_values(solution, function_values);
                     unsigned int comp=0;
                     for (unsigned int q = 0; q < n_q_points; ++q)
                     {

                           sum += Omega->value(fe_values_container.fe_values->quadrature_point(q), comp) *f_prime(function_values[q][comp])* function_values_diff[q][comp]
                                 * fe_values_container.fe_values_pou->shape_value(basis_i, q) * fe_values_container.fe_values->JxW(q);

                     }

                     return sum;
                  }
                  virtual void assemble_rhs(const DoFHandler<dim> &dof_handler, BLOCKVECTOR &rhs, const BLOCKVECTOR & solution) const
                  {

                	  rhs = 0;

                	               QGauss<dim> quadrature(quadrature_degree);
                	               FEValues<dim> fevalues(dof_handler.get_fe(), quadrature, this->update_flags);

                	               const unsigned int n_q_points = fevalues.n_quadrature_points;
                	               const unsigned int dofs_per_cell = dof_handler.get_fe().dofs_per_cell;

                	               Vector<double> cell_rhs(dofs_per_cell);
                	               std::vector<unsigned int> local_dof_indices(dofs_per_cell);
                	               std::vector<std::vector<Tensor<1, dim>>>function_grads(n_q_points, std::vector<Tensor<1,dim>>(Omega->n_components));
                	               std::vector<Vector<double>> function_values(n_q_points, Vector<double>(Omega->n_components));

                	               typedef typename DoFHandler<dim>::active_cell_iterator active_cell_iterator;
                	               active_cell_iterator cell = dof_handler.begin_active(), endc = dof_handler.end();


                	               unsigned int comp = 0;
                	               // Running over all cells
                	               for (; cell != endc; ++cell)
                	               {
                	                    	fevalues.reinit(cell);
                	                        fevalues.get_function_values(solution, function_values);
                	                        cell_rhs = 0;

                	                           for (unsigned int i = 0; i < dofs_per_cell; ++i)
                	                           {
                	                        	   unsigned int comp_i = dof_handler.get_fe().system_to_component_index(i).first;
                	                           if(comp==comp_i)
                	                              for (unsigned int q = 0; q < n_q_points; ++q)
                	                              {
//                	                            	  std::cout<<"I am here"<<std::endl;
//                	                            	  std::cout<<"Omega"<< Omega->value(fevalues.quadrature_point(q), comp_i)<<std::endl;
//                	                            	  std::cout<<"u"<< f_prime(function_values[q][comp_i])<<std::endl;
                	                                        cell_rhs(i) +=
                	                                       Omega->value(fevalues.quadrature_point(q), comp_i)*
                	                                        		f_prime(function_values[q][comp_i])*fevalues.shape_value_component(i, q, comp_i)
                	                                             * fevalues.JxW(q);

                	//                                 std::cout<<"I am here"<<std::endl;


                	                        }
                	                           }
                	                           cell->get_dof_indices(local_dof_indices);
                	                        for (unsigned int i = 0; i < dofs_per_cell; ++i)
                	                           rhs(local_dof_indices[i]) += cell_rhs(i);
                	                     }
                  }
                  ;

            };
            template<int dim>
            void IntegralFunctionEvaluation<dim>::operator ()(const DoFHandler<dim> &dof_handler, const BLOCKVECTOR &solution,
                                                      double &functional_value) const
            {
               QGauss<dim> quadrature(quadrature_degree);
               FEValues<dim> fe_values(dof_handler.get_fe(), quadrature, this->update_flags);
               const unsigned int n_q_points = fe_values.n_quadrature_points;
               std::vector<Vector<double>> function_values(n_q_points, Vector<double>(Omega->n_components));

               typedef typename DoFHandler<dim>::active_cell_iterator active_cell_iterator;
               active_cell_iterator cell = dof_handler.begin_active(), endc = dof_handler.end();
               double sum = 0;
               //double area = 0;
               unsigned int comp = 0;
               for (; cell != endc; ++cell)
               {
                  fe_values.reinit(cell);
                  fe_values.get_function_values(solution, function_values);
                  for (unsigned int q = 0; q < n_q_points; ++q)
                  {

                        sum += Omega->value(fe_values.quadrature_point(q), comp) * this->f(function_values[q][comp]) * fe_values.JxW(q);
                     //		area += fe_values.JxW(q);

                  }
               }
               functional_value = sum;
            }





            //_______________________________________________________________________
               template<int dim>
               class ErrorweightingFunctional : public Functional<dim>
               {

                  public:
                     //TODO use Vector instead of *
                     Functional<dim>** Functionals;
                     Vector<double> functionalweigths;
                     Errorweightingfunction* errorweightingfunction;
                     Vector<double> exact_functionalweights;
                     Vector<double> J_u_h;
                     Vector<double> J_u_h_2;
                     Vector<double> exact_values;
                     Vector<double> old_values;
                     double old_error;
                     double est_old_error;
                     unsigned int number_of_functionals;
                     CSV &results;
                     bool & in_Newtonstep;
                     std::vector<BLOCKVECTOR> Functional_rhs;
            //         std::vector<double> user_functional_weights;
                     virtual ~ErrorweightingFunctional() = default;
                     virtual void operator ()(const DoFHandler<dim> &dof_handler, const BLOCKVECTOR &solution, double &functional_value) const;
                     virtual void compute_approxvalue(const DoFHandler<dim> &dof_handler, const BLOCKVECTOR &solution)
                     {
                        for (unsigned int i = 0; i < number_of_functionals; i++)
                        {
                           ( *Functionals[i])(dof_handler, solution, J_u_h[i]);
                        }

                     }
                     virtual
                     void update(const DoFHandler<dim> &dof_handler, const BLOCKVECTOR &solution)
                     {
                        compute_weigths(dof_handler, solution);
                     }

                     ErrorweightingFunctional(Functional<dim>** Functionals, Errorweightingfunction* errorweightingfunction, unsigned int number_of_functionals, CSV&results, bool & in_Newtonstep);
                     ErrorweightingFunctional(Functional<dim>** Functionals, Errorweightingfunction* errorweightingfunction, unsigned int number_of_functionals, CSV &results, bool & in_Newtonstep,
                                        std::vector<double> user_functional_weights_);

                     void compute_weigths(const DoFHandler<dim> &dof_handler, const BLOCKVECTOR &solution);

                     virtual void compute_J_u_h_2(const DoFHandler<dim> &dof_handler, const BLOCKVECTOR &solution);  // compute values of the more accurate solution (for J(u_h_2) -J(u_h) (here J(u_h_2)))

                     virtual
                     void
                     assemble_rhs(const DoFHandler<dim> &dof_handler, BLOCKVECTOR &rhs) const;
                     virtual void assemble_rhs(const DoFHandler<dim> &dof_handler, BLOCKVECTOR &rhs,
                                               const BLOCKVECTOR & solution) const;

                     virtual double get_cellwise_value_u_psi(const DoFHandler<dim>& dof_handler, const DoFHandler<dim>& dof_handler_pou,
                                                             FEValues_Container<dim>& fe_values_container, BLOCKVECTOR & solution_diff,
                                                             BLOCKVECTOR & solution, const typename DoFHandler<dim>::active_cell_iterator &cell,
                                                             const typename DoFHandler<dim>::active_cell_iterator &cell_pou, unsigned int basis_i)
                     {
                        double sum = 0;

                        for (unsigned int i = 0; i < number_of_functionals; i++)
                        {

                           sum += functionalweigths[i]
                                 * Functionals[i]->get_cellwise_value_u_psi(dof_handler, dof_handler_pou, fe_values_container, solution_diff, solution,
                                                                            cell, cell_pou, basis_i);
                        }
                        return sum;
                     }
               };

               template<int dim>
               ErrorweightingFunctional<dim>::ErrorweightingFunctional(Functional<dim>** Functionals, Errorweightingfunction* errorweightingfunction, unsigned int number_of_functionals, CSV &results,
                                                           bool & in_Newtonstep) :
                     Functionals(Functionals), number_of_functionals(number_of_functionals), results(results), in_Newtonstep(in_Newtonstep), Functional_rhs(
                           number_of_functionals, BLOCKVECTOR(0)),functionalweigths(number_of_functionals),exact_functionalweights(number_of_functionals),old_values(number_of_functionals),
						   J_u_h(number_of_functionals),J_u_h_2(number_of_functionals),exact_values(number_of_functionals),errorweightingfunction(errorweightingfunction)
            //               ,user_functional_weights(number_of_functionals,1.0)
               {
                  this->exact_value = 0;
                  this->update_flags = update_default;
                  this->face_update_flags = update_default;
                  for (unsigned int i = 0; i < number_of_functionals; i++)
                  {

                     this->update_flags = this->update_flags | Functionals[i]->update_flags;
                     this->face_update_flags = this->face_update_flags | Functionals[i]->face_update_flags;
                     exact_values[i] = Functionals[i]->getJ_u();
                     J_u_h[i] = 1;
                     J_u_h_2[i] = 1;
                     functionalweigths[i] = 1;
                     exact_functionalweights[i] = 1;
                     old_values[i] = 1;
                     old_error = 1;
                     est_old_error = 1;

                  }
               }

            //   template<int dim>
            //     CombinedFunctional<dim>::CombinedFunctional(Functional<dim>** Functionals, unsigned int number_of_functionals, CSV &results,
            //                                                 bool & in_Newtonstep, std::vector<double> user_functional_weights_) :
            //           Functionals(Functionals), number_of_functionals(number_of_functionals), results(results), in_Newtonstep(in_Newtonstep), Functional_rhs(
            //                 number_of_functionals, BLOCKVECTOR(0))
            //     {
            //        user_functional_weights=user_functional_weights_;
            //        functionalweigths = new double[number_of_functionals];
            //        exact_functionalweights = new double[number_of_functionals];
            //        old_values = new double[number_of_functionals];
            //        J_u_h = new double[number_of_functionals];
            //        J_u_h_2 = new double[number_of_functionals];
            //        exact_values = new double[number_of_functionals];
            //        this->exact_value = 0;
            //        this->update_flags=update_default;
            //        this->face_update_flags=update_default;
            //        for (unsigned int i = 0; i < number_of_functionals; i++)
            //        {
            //
            //           this->update_flags=this->update_flags|Functionals[i]->update_flags;
            //           this->face_update_flags=this->face_update_flags|Functionals[i]->face_update_flags;
            //           exact_values[i] = Functionals[i]->getJ_u();
            //           J_u_h[i] = 1;
            //           J_u_h_2[i] = 1;
            //           functionalweigths[i] = 1;
            //           exact_functionalweights[i] = 1;
            //           old_values[i] = 1;
            //           old_error = 1;
            //           est_old_error = 1;
            //
            //
            //        }
            //     }

               template<int dim>
               void ErrorweightingFunctional<dim>::operator ()(const DoFHandler<dim> &dof_handler, const BLOCKVECTOR &solution,
                                                         double &functional_value) const
               {
                  functional_value = 0;
                  double functional_value_2;
                  //     double exactfunctional_value = 0;

                  double x;
                  double real_weights;
                  for (unsigned int i = 0; i < number_of_functionals; i++)
                  {
                     ( *Functionals[i])(dof_handler, solution, functional_value_2);
            //         x = J_u_h_2[i] - functional_value_2;  //J_u_h[i];//
            //         real_weights = (sign_Je(x)) / abs(J_u_h[i]);
                     functional_value = functional_value + functional_value_2 * functionalweigths[i];

                  }

               }

               template<int dim>
               void ErrorweightingFunctional<dim>::compute_weigths(const DoFHandler<dim> &dof_handler, const BLOCKVECTOR &solution)
               {
            //      functionalweigths = new double[number_of_functionals];
                  int numberof_dofs = dof_handler.n_dofs();
                  double exact_error;
                  double J_e;
                  double est_error = 0;
                  this->exact_value = 0;
                  for (unsigned int i = 0; i < number_of_functionals; i++)
                  {
                     ( *Functionals[i])(dof_handler, solution, J_u_h[i]);
                     exact_error = J_u_h[i] - Functionals[i]->getJ_u();
                  }
                  functionalweigths=errorweightingfunction->DvalueVec(J_u_h_2-J_u_h, J_u_h);
                  for (unsigned int i = 0; i < number_of_functionals; i++)
                  {
                     std::string string_i = std::to_string(i);

                     ( *Functionals[i])(dof_handler, solution, J_u_h[i]);
                     exact_error = J_u_h[i] - Functionals[i]->getJ_u();
                     J_e = J_u_h_2[i] - J_u_h[i];
                     std::string sign_correkt = "Sign";
                     sign_correkt += string_i;
                     sign_correkt += "Correct";
                     if ( !in_Newtonstep)
                     {
                        if (sign_Je(J_e) == sign_Je(exact_error))
                        {
                           cout << "Sign of Weight is WRONG for J_" << i << endl;
                           results[sign_correkt] = 0;
                        }
                        else
                           results[sign_correkt] = 1;
                     }
                     std::string weights = "weights";
                     std::string uweights = "Userweights";
                     weights += string_i;
                     uweights += string_i;
                     if ( !in_Newtonstep)
                     {
                        std::string bhi = "bh" + string_i;
                        std::string bhisign = "bh" + string_i + "sign";
                        std::string absError = "absoulteError";
                        std::string relError = "relativeError";
                        std::string enrichedabsError = "enrichedabsoulteError";
                        std::string enrichedrelError = "enrichedrelativeError";
                        std::string Jiu = "J" + string_i + "u";
                        std::string Jiuh = "J" + string_i + "uh";
                        std::string Jiuh2 = "J" + string_i + "uh2$";
                        std::string saturation = "saturation" + string_i;
                        absError += string_i;
                        relError += string_i;
                        enrichedabsError += string_i;
                        enrichedrelError += string_i;
                        std::string factorError = "FactorReduction";
                        factorError += string_i;

                        double fun_error;
                        //est_error = est_error + functionalweigths[i] * J_e;
                        std::cout << "    J_" << i << "(e)/J_" << i << "(u_h)= " << J_e / J_u_h[i] << endl;
                        results[Jiu] =Functionals[i]->getJ_u();
                        results[Jiuh] = J_u_h[i];
                        results[Jiuh2] = J_u_h_2[i];
                        std::cout << "    J_" << i << "(u)= " << Functionals[i]->getJ_u() << endl;
                        std::cout << "    J_" << i << "(u_h)= " << J_u_h[i] << endl;
                        std::cout << "    J_" << i << "(u_h`2)= " << J_u_h_2[i] << endl;
                        fun_error = exact_error / Functionals[i]->getJ_u();
                        results[saturation] = (abs(exact_error) > abs(J_e + exact_error));
                        results[absError] = abs(exact_error);
                        results[relError] = abs(fun_error);
                        results[enrichedabsError] = abs(J_e + exact_error);
                        results[enrichedrelError] = abs(J_e + exact_error / Functionals[i]->getJ_u());
                        results[bhisign] = (J_e + exact_error) / (exact_error);
                        results[bhi] = abs((J_e + exact_error) / (exact_error));
                        std::cout << "    " << bhi << " :  " << (J_e + exact_error) / (exact_error) << std::endl;
                        est_error = est_error + functionalweigths[i] * J_e;
                        std::cout << "   Error of Functional " << i << "  :  " << abs(fun_error) << " NDOFs: " << numberof_dofs << std::endl;
                        if (old_values[i] != 1)
                        {
                           results[factorError] = abs(old_values[i] / fun_error);
                           std::cout << "   Factor of Error in " << i << "   :  " << abs(old_values[i] / fun_error) << endl;
                        }
                        old_values[i] = fun_error;
                        this->exact_value += Functionals[i]->getJ_u() * functionalweigths[i];
                     }
                  }
                  if ( !in_Newtonstep)
                  {
                     double error_val;
                     cout << "   Estimated_Combined_Error          :  " << est_error << " NDOFs: " << numberof_dofs << endl;
                     if (est_old_error != 1)
                     {

                        cout << "   Factor_Estimated_Error           :  " << abs(est_old_error / est_error) << endl;
                        results["Estimated Combined Error"] = abs(est_error);
                        results["Factor Estimated Combined Error"] = abs(est_old_error / est_error);

                     }
                     est_old_error = est_error;

                     ( *this)(dof_handler, solution, error_val);
                     error_val -= this->exact_value;
                     cout << "   Combined Error          :  " << error_val / this->exact_value << " NDOFs: " << numberof_dofs << endl;
                     if (old_error != 1) cout << "   Factor Error           :  " << abs(old_error / error_val) << endl;
                     results["Combined Error absolut"] = abs(error_val);
                     results["Combined Error relativ"] = abs(error_val / this->exact_value);
                     results["Factor Combined Error"] = abs(est_old_error / est_error);
                     old_error = error_val;
                  }
               }


            //This function just works in the case of linear functionals (for nonlinear functionals use definition below)
               template<int dim>
               void ErrorweightingFunctional<dim>::assemble_rhs(const DoFHandler<dim> &dof_handler, BLOCKVECTOR &rhs) const
               {

                  rhs = 0;
                  for (unsigned int i = 0; i < number_of_functionals; i++)
                  {
                     auto* thisptr = const_cast<ErrorweightingFunctional<dim>*>(this);
                     thisptr->Functional_rhs[i] = rhs;
                     Functionals[i]->assemble_rhs(dof_handler, thisptr->Functional_rhs[i]);
                     for (unsigned int j = 0; j < rhs.size(); j++)
                     {
                        rhs[j] = rhs[j] + Functional_rhs[i][j] * functionalweigths[i];
                     }

                  }

               }
               ;

               template<int dim>
               void ErrorweightingFunctional<dim>::assemble_rhs(const DoFHandler<dim> &dof_handler, BLOCKVECTOR &rhs,
                                                          const BLOCKVECTOR & solution) const
               {

                  rhs = 0;
                  for (unsigned int i = 0; i < number_of_functionals; i++)
                  {
                     auto* thisptr = const_cast<ErrorweightingFunctional<dim>*>(this);
                     thisptr->Functional_rhs[i] = rhs;
                     Functionals[i]->assemble_rhs(dof_handler, thisptr->Functional_rhs[i], solution);
                     rhs = rhs + functionalweigths[i] * thisptr->Functional_rhs[i];

                  }

               }


               template<int dim>
               void ErrorweightingFunctional<dim>::compute_J_u_h_2(const DoFHandler<dim> &dof_handler, const BLOCKVECTOR &solution)
               {
                  for (unsigned int i = 0; i < number_of_functionals; i++)
                  {
                     ( *Functionals[i])(dof_handler, solution, J_u_h_2[i]);

                  }

               }

               /************************************************************************/


               template<int dim>
                class AreaEvaluation : public Functional<dim>
                {

                   public:
                      Function<dim> * Omega;
                      const unsigned int quadrature_degree;

                      AreaEvaluation(Function<dim> * Omega):Omega(Omega)
                      {
                         this->update_flags = update_q_points |  update_JxW_values;
                         this->face_update_flags = update_default;
                      }
                      virtual ~AreaEvaluation() = default;
                      virtual void operator ()(const DoFHandler<dim> &dof_handler, const BLOCKVECTOR &solution, double &functional_value) const;
                      virtual void compute_approxvalue(const DoFHandler<dim> &/*dof_handler*/, const BLOCKVECTOR &/*solution*/)
                      {
                      }

                      virtual
                      void update(const DoFHandler<dim> &/*dof_handler*/, const BLOCKVECTOR &/*solution*/)
                      {

                      }

                      virtual void compute_J_u_h_2(const DoFHandler<dim> &/*dof_handler*/, const BLOCKVECTOR &/*solution*/)
                      {
                      }

                      void operator ()(const DoFHandler<dim> &dof_handler, const Function<dim> *solution, double &functional);
                      virtual void assemble_rhs(const DoFHandler<dim> &/*dof_handler*/, BLOCKVECTOR &rhs) const
                      {
                         rhs=0;
                      }
                      virtual double get_cellwise_value_u_psi(const DoFHandler<dim>& dof_handler, const DoFHandler<dim>& dof_handler_pou,
                                                              FEValues_Container<dim>& fe_values_container, BLOCKVECTOR & solution_diff,
                                                              BLOCKVECTOR & solution, const typename DoFHandler<dim>::active_cell_iterator &cell,
                                                              const typename DoFHandler<dim>::active_cell_iterator &cell_pou, unsigned int basis_i)
                      {
                    	  return 0;
                      }
                      virtual void assemble_rhs(const DoFHandler<dim> &dof_handler, BLOCKVECTOR &rhs, const BLOCKVECTOR & solution) const
                      {
                         assemble_rhs(dof_handler, rhs);
                      }
                      ;

                };
                template<int dim>
                void AreaEvaluation<dim>::operator ()(const DoFHandler<dim> &dof_handler, const BLOCKVECTOR &solution,
                                                          double &functional_value) const
                {
                   QGauss<dim> quadrature(quadrature_degree);
                   FEValues<dim> fe_values(dof_handler.get_fe(), quadrature, this->update_flags);
                   const unsigned int n_q_points = fe_values.n_quadrature_points;
                   std::vector<Vector<double>> function_values(n_q_points, Vector<double>(Omega->n_components));

                   typedef typename DoFHandler<dim>::active_cell_iterator active_cell_iterator;
                   active_cell_iterator cell = dof_handler.begin_active(), endc = dof_handler.end();
                   double sum = 0;
                   double area = 0;
                   for (; cell != endc; ++cell)
                   {
                      fe_values.reinit(cell);
                      for (unsigned int q = 0; q < n_q_points; ++q)
                      {
                         for (unsigned int comp = 0; comp < 1; comp++)
//                            sum += Omega->value(fe_values.quadrature_point(q), comp) * function_values[q][comp] * fe_values.JxW(q);
                         		area += Omega->value(fe_values.quadrature_point(q), comp)*fe_values.JxW(q);

                      }
                   }
                   this->exact_value=area;
                   functional_value = area;
                }


#endif /* FUNCTIONAL_H_ */


==> Compdata/Nonlinear-Coercive/src/Local_var_container.h <==
/*
 * Local_var_container.h
 *
 *  Created on: Aug 1, 2017
 *      Author: bendtmayer
 */

#ifndef LOCAL_VAR_CONTAINER_H_
#define LOCAL_VAR_CONTAINER_H_

#include <deal.II/base/quadrature_lib.h>
#include <deal.II/base/logstream.h>
#include <deal.II/base/function.h>
#include <deal.II/base/utilities.h>
#include <deal.II/base/timer.h>

#include <deal.II/lac/block_vector.h>
#include <deal.II/lac/full_matrix.h>
#include <deal.II/lac/block_sparse_matrix.h>
#include <deal.II/lac/sparse_direct.h>
#include <deal.II/lac/solver.h>
#include <deal.II/lac/linear_operator.h>
#include <deal.II/lac/linear_operator_tools.h>
#include <deal.II/lac/solver_bicgstab.h>

#include <deal.II/grid/tria.h>
#include <deal.II/grid/grid_generator.h>
#include <deal.II/grid/tria_accessor.h>
#include <deal.II/grid/tria_iterator.h>
#include <deal.II/grid/grid_tools.h>
#include <deal.II/grid/grid_in.h>

#include <deal.II/dofs/dof_handler.h>
#include <deal.II/dofs/dof_renumbering.h>
#include <deal.II/dofs/dof_accessor.h>
#include <deal.II/dofs/dof_tools.h>
#include <boost/serialization/serialization.hpp>
#include <boost/archive/binary_iarchive.hpp>
#include <boost/archive/binary_oarchive.hpp>

#include <deal.II/lac/constraint_matrix.h>
#include <deal.II/lac/solver_cg.h>
#include <deal.II/lac/precondition.h>

#include <deal.II/fe/fe_q.h>
#include <deal.II/fe/fe_dgq.h>
#include <deal.II/fe/fe_dgp.h>
#include <deal.II/fe/fe_system.h>
#include <deal.II/fe/fe_values.h>
#include <deal.II/fe/mapping_q1.h>
#include <deal.II/fe/fe_tools.h>
#include <deal.II/base/work_stream.h>
#include <deal.II/numerics/vector_tools.h>
#include <deal.II/numerics/matrix_tools.h>

#include <deal.II/numerics/data_out.h>
#include <deal.II/numerics/solution_transfer.h>

#include <deal.II/base/quadrature_lib.h>
#include <deal.II/base/function.h>
#include <deal.II/base/logstream.h>
#include <deal.II/base/thread_management.h>
#include <deal.II/base/parameter_handler.h>

#include <deal.II/lac/vector.h>
#include <deal.II/lac/full_matrix.h>
#include <deal.II/lac/sparse_matrix.h>
#include <deal.II/lac/solver_cg.h>
#include <deal.II/lac/solver_control.h>
#include <deal.II/lac/solver_gmres.h>
#include <deal.II/lac/trilinos_precondition.h>
#include <deal.II/lac/sparse_direct.h>
#include <deal.II/lac/precondition.h>
#include <deal.II/lac/constraint_matrix.h>
#include <deal.II/grid/tria.h>
#include <deal.II/grid/grid_generator.h>
#include <deal.II/grid/grid_out.h>
#include <deal.II/grid/tria_accessor.h>
#include <deal.II/grid/tria_iterator.h>
#include <deal.II/grid/grid_refinement.h>
#include <deal.II/grid/grid_in.h>
#include <deal.II/dofs/dof_handler.h>
#include <deal.II/dofs/dof_accessor.h>
#include <deal.II/dofs/dof_tools.h>
#include <deal.II/fe/fe_q.h>
#include <deal.II/fe/fe_values.h>
#include <deal.II/fe/fe_tools.h>
#include <deal.II/numerics/vector_tools.h>
#include <deal.II/numerics/matrix_tools.h>
#include <deal.II/numerics/data_out.h>
#include <deal.II/numerics/error_estimator.h>
#include <deal.II/base/utilities.h>
#include <deal.II/base/mpi.h>
#include "get_variables.h"
#include "Component_Index.h"
#include "variables.h"

//template<int dim>
//class Local_Container_pf
//{
//   public:
//      std::vector<Vector<double> > values;
//      std::vector<std::vector<Tensor<1, dim> > > grads;
//      Variable<Tensor<1, dim>, Tensor<2, dim>> u;
//      Variable<double, Tensor<1, dim>> pf;
//      unsigned int n_q_points;
//
//      Local_Container_pf(unsigned int n_q_points) :
//            values(n_q_points, Vector<double>(dim + 1)), grads(n_q_points, std::vector<Tensor<1, dim> >(dim + 1))
//      {
//      }
//      Local_Container_pf(unsigned int n_q_points, FEValues<dim> &fe_values, BlockVector<double> & global_values) :
//            values(n_q_points, Vector<double>(dim + 1)), grads(n_q_points, std::vector<Tensor<1, dim> >(dim + 1)), n_q_points(n_q_points)
//      {
//         fe_values.get_function_gradients(global_values, grads);
//         fe_values.get_function_values(global_values, values);
//      }
//
//      void set_cell_values(const FEValues<dim> &fe_values, const BlockVector<double> & global_values)
//      {
//         fe_values.get_function_gradients(global_values, grads);
//         fe_values.get_function_values(global_values, values);
//      }
//
//      void update_values(unsigned int q)
//      {
//         u.Grad = get_grad_u<dim>(q, grads);
//         pf.Grad = get_grad_pf<dim>(q, grads);
//         u.Val = get_u<dim>(q, values);
//         pf.Val = get_pf<dim>(q, values);
//      }
//
//};

template<int dim, typename VECTOR = BlockVector<double>>
class Local_Container
{
   public:
      std::vector<Vector<double> > values;
      std::vector<std::vector<Tensor<1, dim> > > grads;
      Variable<Vector<double>, std::vector<Tensor<1, dim> >> U;
      Vector<double>& Val = U.Val;
      std::vector<Tensor<1, dim> > & Grad= U.Grad;
      std::vector<Vector<double> > face_values;
      std::vector<std::vector<Tensor<1, dim> > > face_grads;
      Variable<Vector<double>, std::vector<Tensor<1, dim> >> face_U;
      bool flag_init = false;
      unsigned int n_q_points;
      unsigned int n_q_face_points = 0;
      const unsigned int number_of_variables; //TODO!!
      Local_Container(unsigned int n_q_points, unsigned int n_q_face_points = 0, unsigned int number_of_variables=0) :
            values(n_q_points, Vector<double>(number_of_variables)), grads(n_q_points, std::vector<Tensor<1, dim> >(number_of_variables)), face_values(
                  n_q_face_points, Vector<double>(number_of_variables)), face_grads(n_q_face_points,
                                                                                    std::vector<Tensor<1, dim> >(number_of_variables)), n_q_points(
                  n_q_points), n_q_face_points(n_q_face_points),number_of_variables(number_of_variables)
      {
         U.Val = values[0];
         U.Grad = grads[0];
         face_U.Val = face_values[0];
         face_U.Grad = face_grads[0];
         for (unsigned int q = 0; q < n_q_points; q++)
         {
            values[q] = 0;
            for (unsigned int comp = 0; comp < number_of_variables; comp++)
               grads[q][comp] = 0;
         }
         for (unsigned int q = 0; q < n_q_face_points; q++)
         {
            face_values[q] = 0;
            for (unsigned int comp = 0; comp < number_of_variables; comp++)
               face_grads[q][comp] = 0;
         }
      }
      Local_Container(unsigned int n_q_points, FEValues<dim> &fe_values, VECTOR & global_values) :
            values(n_q_points, Vector<double>(number_of_variables)), grads(n_q_points, std::vector<Tensor<1, dim> >(number_of_variables)), n_q_points(
                  n_q_points)
      {
         U.Val = values[0];
         U.Grad = grads[0];
         face_U.Val = face_values[0];
         face_U.Grad = face_grads[0];
         for (unsigned int q = 0; q < n_q_points; q++)
         {
            values[q] = 0;
            for (unsigned int comp = 0; comp < fe_values.get_fe()->n_components; comp++)
               grads[q][comp] = 0;
         }
         for (unsigned int q = 0; q < n_q_face_points; q++)
         {
            face_values[q] = 0;
            for (unsigned int comp = 0; comp < number_of_variables; comp++)
               face_grads[q][comp] = 0;
         }
         fe_values.get_function_gradients(global_values, grads);
         fe_values.get_function_values(global_values, values);
      }

      void set_cell_values(const FEValues<dim> &fe_values, const VECTOR & global_values)
      {
         fe_values.get_function_gradients(global_values, grads);
         fe_values.get_function_values(global_values, values);
      }
      void set_face_values(const FEFaceValues<dim> &fe_face_values, const VECTOR & global_values)
      {
         fe_face_values.get_function_gradients(global_values, face_grads);
         fe_face_values.get_function_values(global_values, face_values);
      }
      void set_shape_cell_values(const FEValues<dim> &fe_values, const unsigned int i, const unsigned int comp_i)
      {
//         set_val_grads_zero();
         for (unsigned int comp = 0; comp < number_of_variables; comp++)
            for (unsigned int q = 0; q < n_q_points; q++)
            {
               if (comp == comp_i)
               {
                  values[q][comp_i] = fe_values.shape_value(i, q);
                  for (unsigned int d = 0; d < dim; d++)
                     grads[q][comp_i][d] = fe_values.shape_grad(i, q)[d];
               }
               else
               {
                  values[q][comp] = 0;
                  for (unsigned int d = 0; d < dim; d++)
                     grads[q][comp][d] = 0;
               }
            }

      }
      void set_shape_face_values(const FEFaceValues<dim> &fe_face_values, const unsigned int i, const unsigned int comp_i)
      {
         set_val_grads_zero();
         for (unsigned int comp = 0; comp < number_of_variables; comp++)
            for (unsigned int q = 0; q < n_q_face_points; q++)
            {

               if (comp == comp_i)
               {
                  face_values[q][comp_i] = fe_face_values.shape_value(i, q);
                  for (unsigned int d = 0; d < dim; d++)
                     face_grads[q][comp_i][d] = fe_face_values.shape_grad(i, q)[d];
               }
               else
               {
                  face_values[q][comp] = 0;
                  for (unsigned int d = 0; d < dim; d++)
                     face_grads[q][comp][d] = 0;
               }
            }
      }

//computes the cellwise product of the global fe_function(1dimensional) global_values*shapefunction i und saves the values in values and grads;
      void set_prod_shape_U_cell_values(const FEValues<dim> &fe_values, const FEValues<dim> &fe_values_pou, const VECTOR & global_values,
                                        const unsigned int i)
      {set_val_grads_zero();
         fe_values.get_function_values(global_values, values);
         fe_values.get_function_gradients(global_values, grads);
         for (unsigned int q = 0; q < n_q_points; q++)
         {
            for (unsigned int k = 0; k < number_of_variables; k++)
            {  //don't change the order!!!
               for (unsigned int l = 0; l < dim; l++)
                  grads[q][k][l] = fe_values_pou.shape_grad(i, q)[l] * values[q][k] + fe_values_pou.shape_value(i, q) * grads[q][k][l];
               values[q][k] = fe_values_pou.shape_value(i, q) * values[q][k];
            }

         }
      }
      void set_prod_shape_U_face_values(const FEFaceValues<dim> &fe_face_values, const FEFaceValues<dim> &fe_face_values_pou,
                                        const VECTOR & global_values, const unsigned int i)
      {
         set_face_val_grads_zero();
         fe_face_values.get_function_values(global_values, face_values);
         fe_face_values.get_function_gradients(global_values, face_grads);
         for (unsigned int q = 0; q < n_q_face_points; q++)
         {
            for (unsigned int k = 0; k < number_of_variables; k++)
            {
               for (unsigned int l = 0; l < dim; l++)
                  face_grads[q][k][l] = fe_face_values_pou.shape_grad(i, q)[l] * face_values[q][k]
                        + fe_face_values_pou.shape_value(i, q) * face_grads[q][k][l];
               face_values[q][k] = fe_face_values_pou.shape_value(i, q) * face_values[q][k];

            }

         }

      }

      void update_values(unsigned int q)
      {
         for (unsigned int comp = 0; comp < number_of_variables; comp++)
         {
            U.Val[comp] = values[q][comp];
            for (unsigned int d = 0; d < dim; d++)
               U.Grad[comp][d] = grads[q][comp][d];
         }
      }
      void update_face_values(unsigned int q)
      {
         for (unsigned int comp = 0; comp < number_of_variables; comp++)
         {

            face_U.Val[comp] = face_values[q][comp];
            for (unsigned int d = 0; d < dim; d++)
            {
               face_U.Grad[comp][d] = face_grads[q][comp][d];
            }
         }
      }
   private:
      void set_val_grads_zero()
      {
         for (unsigned int q = 0; q < n_q_points; q++)
         {
            values[q] = 0;
            for (unsigned int comp = 0; comp < number_of_variables; comp++)
               grads[q][comp] = 0;
         }
      }
      void set_face_val_grads_zero()
           {
         for (unsigned int q = 0; q < n_q_face_points; q++)
         {
            face_values[q] = 0;
            for (unsigned int comp = 0; comp < number_of_variables; comp++)
               face_grads[q][comp] = 0;
         }
      }

};

#endif /* LOCAL_VAR_CONTAINER_H_ */


==> Compdata/Nonlinear-Coercive/src/MyProjectionTools.h <==
#pragma once

#include <deal.II/numerics/vector_tools.h>
#include <deal.II/lac/constraint_matrix.h>

namespace MyProjectionTools
{
   template<int dim, int spacedim, typename VectorType, template<int, int> class DoFHandlerType>
   void interpolate(const DoFHandlerType<dim, spacedim> &dof1, const VectorType &u1, const DoFHandlerType<dim, spacedim> &dof2,
                    const dealii::ConstraintMatrix &constraints, VectorType &u2)
   {
      if (dof1.get_fe().get_name() == dof2.get_fe().get_name()) dealii::VectorTools::interpolate_to_different_mesh(dof1, u1, dof2, constraints, u2);
      if (&dof1.get_triangulation()==&dof2.get_triangulation()) dealii::FETools::interpolate(dof1, u1, dof2, constraints, u2);

      //TODO implement this also for different grid and different finite element

   }

}



==> Compdata/Nonlinear-Coercive/src/NSE_Benchmark.h <==
/*
 * NSE_Benchmark.h
 *
 *  Created on: 16.02.2023
 *      Author: endtmayer
 */

#include "variational_formulation_Nav_Stokes.h"
#pragma once
template <int dim>
using PDE_NSE_benchmark= Navier_Stokes_Problem<dim> ;

template <int dim>
class NSE_benchmark: public FE_Problem<PDE_NSE_benchmark<dim>,dim>
{


public:
		struct VectorElementDestroyer
		{
		  const std::vector<const FiniteElement<dim>*> data;

		  VectorElementDestroyer(
		    const std::vector<const FiniteElement<dim>*> &pointers)
		    		  :
		    		  data(pointers)
		    		{}

		   // destructor to delete the pointers
		  ~VectorElementDestroyer (){
			  for (unsigned int i=0; i<data.size(); ++i)
			    delete data[i];
			}

		  const std::vector<const FiniteElement<dim>*> & get_data () const
				{
				  return data;
				}



			};

public:
		NSE_benchmark(int degree):
			FE_Problem<PDE_NSE_benchmark<dim>,dim>(
					VectorElementDestroyer(create_fe_list(degree)).get_data(),
					VectorElementDestroyer(create_adjoint_fe_list(degree)).get_data(),
					create_fe_multiplicities(),
			8, 8,degree)
			{
		     this->solution_names={"u_x","u_y","p"};
		     this->solution_names_adjoint=this->solution_names;
		     for (auto & name : this->solution_names_adjoint)
		    	 name+="_adjoint";
		     this->dirichletdata = new BoundaryFunction(this->number_of_components);
			}

	Functional<dim>** Functionals;

	virtual std::string get_Problem_name() const {return "NSE_benchmark_Original";}

	virtual void set_triangulation(){
	get_grid<dim>(this->triangulation);
	this->triangulation.refine_global(1);
	}



	//Finite Elements
	  static std::vector<const FiniteElement<dim>*>
		  create_fe_list (const unsigned int polynomial_degree){
		  	  std::vector<const FiniteElement<dim>*> fe_list;
		  	  fe_list.push_back (new FE_Q<dim>(polynomial_degree+1));
		  	  fe_list.push_back (new FE_Q<dim>(polynomial_degree));
		  	  return fe_list;
		}
		  static std::vector<const FiniteElement<dim>*>
		  create_adjoint_fe_list (const unsigned int polynomial_degree){
		  	  std::vector<const FiniteElement<dim>*> fe_list;
		  	  fe_list.push_back (new FE_Q<dim>(2*polynomial_degree+2));
		  	  fe_list.push_back (new FE_Q<dim>(2*polynomial_degree));
		  	  return fe_list;
		}

		 static std::vector<unsigned int>create_fe_multiplicities ()
		  {
		    std::vector<unsigned int> multiplicities;
		    multiplicities.push_back (dim);
		    multiplicities.push_back (1);
		    return multiplicities;
		  }





	virtual void set_functionals()
	{
		int size=7;
		Functionals= new Functional<dim>*[size];
		Function<dim>* funcdrag_lift = new  WeightForDragAndLift (this->number_of_components);
		Function<dim>* meantemp_function = new Indicator_Temperature(this->number_of_components);
		Point<dim> pointa((0.15-1e-14 ), (0.2));
		Point<dim> pointe((0.25+1e-14), (0.2));
		//reference values
		double diff = 0.11752016697;
		double lift = 0.010618948146;
		double drag = 5.57953523384;
		//Generation of Functionals
		Functional<dim>* Ja = new PointValueEvaluation<dim> (pointa, dim, diff);
		Functional<dim>* Je = new PointValueEvaluation<dim> (pointe, dim, 0);
		Functional<dim>* Diff= new FunctionalAddMinus<dim> (Ja,Je,this->minus);
		int quadratdegree_face=8;
		int quadratdegree_volume=8;
		Functional<dim>* Drag = new DragEvaluation<dim> (funcdrag_lift, quadratdegree_face, drag);
		Functional<dim>* Lift = new LiftEvaluation<dim> (funcdrag_lift, quadratdegree_face, lift);
//		this->Functional_J = MeanTemp;
		Functionals[0]=Diff;
		Functionals[1]=Drag;
		Functionals[2]=Lift;
//		this->Functional_J = new CombinedFunctional<dim>(Functionals, 4, this->results, this->in_Newton);
		this->Functional_J= Diff;

	}
	void set_boundary_conditions()
	{
		this->dirichletdata =new BoundaryFunction(this->number_of_components);
		this->boundary_ids={0,80,2};
		std::vector<bool> component_mask(this->number_of_components,true);
		component_mask[dim]=false;
		std::vector<std::vector<bool>> componentmasks_for_boundaryids(this->boundary_ids.size(),component_mask);
		this->componentmask_on_boundary=componentmasks_for_boundaryids;
	}
	void set_runtimeparameters() {};


	class BoundaryFunction : public Abstract_Function<dim>
	{
	   public:
		BoundaryFunction(const unsigned int number_of_components=0) :
			Abstract_Function<dim>(number_of_components)
	      {
	      }

	      double value(const Point<dim> &p, const unsigned int component=0) const
	  	{
	  	   Assert(component < this->n_components, ExcIndexRange(component, 0, this->n_components));
	  	   const auto & x = p(0);
	  	   const auto & y = p(1);
	  	   if(dim==2)
	  	   {
	  	      double H = 0.41;
	  	      if(component==dim+1)
	  	      {
	  	         if (std::abs(x) < 1e-10)
	  	                                        {
	  	                                           return 353.15;
	  	                                        }

	  	                                        return 278.15;
	  	      }
	  	               if (component == 0)
	  	               {

	  	                  if (std::abs(x) < 1e-10)
	  	                  {
	  	                     double H = 0.41;
	  	                     double Um = 0.3;
	  	//                     return 4.0 * Um * y * (H - y) / (H * H);
	  	                     return 4.0 * Um * y * (H - y) / (H * H);
	  	                  }

	  	                  return 0;
	  	               }
	  	               return 0;
	  	               if (component == 1)
	  	                             {

	  	                                if (std::abs(x) < 1e-10|| y> 0.4 || y <0.01)
	  	                                {
	  	                                   double H = 0.41;
	  	                                                        double Um = 0.3;
	  	                                  return 0;
	  	                                }

	  	                                return 0;
	  	                             }

	  	   }
	  	   else
	  	   {
	  	   double z=p(2);

	  	                  if (component == 0)
	  	                  {

	  	                     if (std::abs(x) < 1e-14)
	  	                     {
	  	                        double H = 0.41;
	  	                        return 0.45*w(z,H)*w(y,H);

	  	                     }


	  	                  }
	  	                  return 0;
	  	   }
	  	   return 0;
	  	}
	      double w(double y, double H) const
	      {
	            return 4.0*y*(H-y)/(H*H);
	      }

	};


	class WeightForDragAndLift : public Abstract_Function<dim>
	{
	   public:
		WeightForDragAndLift(unsigned int comp=dim+2) :
	    	  Abstract_Function<dim>(comp)
	      {

	      }

	      double value(const Point<dim> &p, const unsigned int component=0) const
	  	{
	  	   Assert(component < this->n_components, ExcIndexRange(component, 0, this->n_components));
	  	   double x = p(0);
	  	   double y = p(1);
	  	   {
	  	   if(x>0.1 && x<2.1 && y>0.1 &&y < 0.4)
	  	            return 500;
	  	   }
	  	   return 0;
	  	}

	};
	class Indicator_Temperature : public Abstract_Function<dim>
	{
	   public:
		Indicator_Temperature(unsigned int comp=dim+2) :
	    	  Abstract_Function<dim>(comp)
	      {

	      }

	      double value(const Point<dim> &p, const unsigned int component=0) const
	  	{
	  	   Assert(component < this->n_components, ExcIndexRange(component, 0, this->n_components));
	  	   if (component==dim+1)
	  		   return 1;
	  	   return 0;
	  	}

	};
	template <typename VECTOR>
			void set_defaultvalues (VECTOR & solution)
			{
				solution=0;

			}



};





==> Compdata/Nonlinear-Coercive/src/NSE_Benchmark_cold_to_warm.h <==
/*
 * NSE_Benchmark_cold_to_warm.h
 *
 *  Created on: 27.06.2022
 *      Author: endtmayer
 */
#include "fe_problem.h"
#include "variational_formulation_Nav_Stokes.h"
#pragma once
template <int dim>
using PDE_NSE_benchmark_cold_to_warm= Navier_Stokes_Problem_Temp<dim> ;

template <int dim>
class NSE_benchmark_cold_to_warm: public FE_Problem<PDE_NSE_benchmark_cold_to_warm<dim>,dim>
{


public:
		struct VectorElementDestroyer
		{
		  const std::vector<const FiniteElement<dim>*> data;

		  VectorElementDestroyer(
		    const std::vector<const FiniteElement<dim>*> &pointers)
		    		  :
		    		  data(pointers)
		    		{}

		   // destructor to delete the pointers
		  ~VectorElementDestroyer (){
			  for (unsigned int i=0; i<data.size(); ++i)
			    delete data[i];
			}

		  const std::vector<const FiniteElement<dim>*> & get_data () const
				{
				  return data;
				}



			};

public:
	NSE_benchmark_cold_to_warm(int degree):
			FE_Problem<PDE_NSE_benchmark_cold_to_warm<dim>,dim>(
					VectorElementDestroyer(create_fe_list(degree)).get_data(),
					VectorElementDestroyer(create_adjoint_fe_list(degree)).get_data(),
					create_fe_multiplicities(),
			6, 6,degree)
			{
		     this->solution_names={"u_x","u_y","p","T"};
		     this->solution_names_adjoint=this->solution_names;
		     for (auto & name : this->solution_names_adjoint)
		    	 name+="_adjoint";
		     this->dirichletdata = new BoundaryFunction(this->number_of_components);
			}

	Functional<dim>** Functionals;

	virtual std::string get_Problem_name() const {return "NSE_benchmark_cold_to_warm";}

	virtual void set_triangulation(){
	get_grid<dim>(this->triangulation);
	this->triangulation.refine_global(1);
	}



	//Finite Elements
	  static std::vector<const FiniteElement<dim>*>
		  create_fe_list (const unsigned int polynomial_degree){
		  	  std::vector<const FiniteElement<dim>*> fe_list;
		  	  fe_list.push_back (new FE_Q<dim>(polynomial_degree+1));
		  	  fe_list.push_back (new FE_Q<dim>(polynomial_degree));
		  	  fe_list.push_back (new FE_Q<dim>(polynomial_degree));
		  	  return fe_list;
		}
		  static std::vector<const FiniteElement<dim>*>
		  create_adjoint_fe_list (const unsigned int polynomial_degree){
		  	  std::vector<const FiniteElement<dim>*> fe_list;
		  	  fe_list.push_back (new FE_Q<dim>(2*polynomial_degree+2));
		  	  fe_list.push_back (new FE_Q<dim>(2*polynomial_degree));
		  	  fe_list.push_back (new FE_Q<dim>(2*polynomial_degree));
		  	  return fe_list;
		}

		 static std::vector<unsigned int>create_fe_multiplicities ()
		  {
		    std::vector<unsigned int> multiplicities;
		    multiplicities.push_back (dim);
		    multiplicities.push_back (1);
		    multiplicities.push_back (1);
		    return multiplicities;
		  }





	virtual void set_functionals()
	{
		int size=7;
		Functionals= new Functional<dim>*[size];
		Function<dim>* funcdrag_lift = new  WeightForDragAndLift (this->number_of_components);
		Function<dim>* meantemp_function = new Indicator_Temperature(this->number_of_components);
		Point<dim> pointa((0.15-1e-14 ), (0.2));
		Point<dim> pointe((0.25+1e-14), (0.2));
		//reference values
		double diff = 1.1469026790030135e+02;
		double lift = 8.8474804837722747e+00;
		double drag = 3.6217040261482198e+03;
		double mean = 2.9030314780522212e+02*(2.2*0.41-0.05*0.05*Pi);
		//Generation of Functionals
		Functional<dim>* Ja = new PointValueEvaluation<dim> (pointa, dim, diff);
		Functional<dim>* Je = new PointValueEvaluation<dim> (pointe, dim, 0);
		Functional<dim>* Diff= new FunctionalAddMinus<dim> (Ja,Je,this->minus);
		int quadratdegree_face=8;
		int quadratdegree_volume=8;
		Functional<dim>* Drag = new DragEvaluation<dim> (funcdrag_lift, quadratdegree_face, drag);
		Functional<dim>* Lift = new LiftEvaluation<dim> (funcdrag_lift, quadratdegree_face, lift);
		Functional<dim>* Int_Temp = new IntegralEvaluation<dim>(meantemp_function,quadratdegree_volume,   mean);
		Functional<dim>* Area_Inv = new ConstantFunctional<dim>(1.0/(2.2*0.41-0.05*0.05*Pi));
		Functional<dim>* MeanTemp = new FunctionalProduct<dim>(Area_Inv,Int_Temp);
//		this->Functional_J = MeanTemp;
		Functionals[0]=Diff;
		Functionals[1]=Drag;
		Functionals[2]=Lift;
		Functionals[3]=MeanTemp;
		this->Functional_J = new CombinedFunctional<dim>(Functionals, 4, this->results, this->in_Newton);

	}
	void set_boundary_conditions()
	{
		this->dirichletdata =new BoundaryFunction(this->number_of_components);
		this->boundary_ids={0,80,2};
		std::vector<bool> component_mask(this->number_of_components,true);
		component_mask[dim]=false;
		std::vector<std::vector<bool>> componentmasks_for_boundaryids(this->boundary_ids.size(),component_mask);
		componentmasks_for_boundaryids[2][dim+1]=false;
		this->componentmask_on_boundary=componentmasks_for_boundaryids;
	}
	void set_runtimeparameters() {};


	class BoundaryFunction : public Abstract_Function<dim>
	{
	   public:
		BoundaryFunction(const unsigned int number_of_components=0) :
			Abstract_Function<dim>(number_of_components)
	      {
	      }

	      double value(const Point<dim> &p, const unsigned int component=0) const
	  	{
	  	   Assert(component < this->n_components, ExcIndexRange(component, 0, this->n_components));
	  	   const auto & x = p(0);
	  	   const auto & y = p(1);
	  	   if(dim==2)
	  	   {
	  	      double H = 0.41;
	  	      if(component==dim+1)
	  	      {
	  	         if (std::abs(x) < 1e-10)
	  	                                        {
	  	                                           return 353.15;
	  	                                        }

	  	                                        return 278.15;
	  	      }
	  	               if (component == 0)
	  	               {

	  	                  if (std::abs(x) < 1e-10)
	  	                  {
	  	                     double H = 0.41;
	  	                     double Um = 0.3;
	  	//                     return 4.0 * Um * y * (H - y) / (H * H);
	  	                     return 4.0 * Um * y * (H - y) / (H * H);
	  	                  }

	  	                  return 0;
	  	               }
	  	               return 0;
	  	               if (component == 1)
	  	                             {

	  	                                if (std::abs(x) < 1e-10|| y> 0.4 || y <0.01)
	  	                                {
	  	                                   double H = 0.41;
	  	                                                        double Um = 0.3;
	  	                                  return 0;
	  	                                }

	  	                                return 0;
	  	                             }

	  	   }
	  	   else
	  	   {
	  	   double z=p(2);

	  	                  if (component == 0)
	  	                  {

	  	                     if (std::abs(x) < 1e-14)
	  	                     {
	  	                        double H = 0.41;
	  	                        return 0.45*w(z,H)*w(y,H);

	  	                     }


	  	                  }
	  	                  return 0;
	  	   }
	  	   return 0;
	  	}
	      double w(double y, double H) const
	      {
	            return 4.0*y*(H-y)/(H*H);
	      }

	};


	class WeightForDragAndLift : public Abstract_Function<dim>
	{
	   public:
		WeightForDragAndLift(unsigned int comp=dim+2) :
	    	  Abstract_Function<dim>(comp)
	      {

	      }

	      double value(const Point<dim> &p, const unsigned int component=0) const
	  	{
	  	   Assert(component < this->n_components, ExcIndexRange(component, 0, this->n_components));
	  	   double x = p(0);
	  	   double y = p(1);
	  	   {
	  	   if(x>0.1 && x<2.1 && y>0.1 &&y < 0.4)
	  	            return 500;
	  	   }
	  	   return 0;
	  	}

	};
	class Indicator_Temperature : public Abstract_Function<dim>
	{
	   public:
		Indicator_Temperature(unsigned int comp=dim+2) :
	    	  Abstract_Function<dim>(comp)
	      {

	      }

	      double value(const Point<dim> &p, const unsigned int component=0) const
	  	{
	  	   Assert(component < this->n_components, ExcIndexRange(component, 0, this->n_components));
	  	   if (component==dim+1)
	  		   return 1;
	  	   return 0;
	  	}

	};




};



/* SRC_NSE_BENCHMARK_COLD_TO_WARM_H_ */


==> Compdata/Nonlinear-Coercive/src/NSE_Benchmark_warm_to_cold.h <==
/*
 * NSE_Benchmark_cold_to_warm.h
 *
 *  Created on: 27.06.2022
 *      Author: endtmayer
 */
#include "fe_problem.h"
#include "variational_formulation_Nav_Stokes.h"
#pragma once
template <int dim>
using PDE= Navier_Stokes_Problem_Temp<dim> ;

template <int dim>
class NSE_benchmark_warm_to_cold: public FE_Problem<PDE<dim>,dim>
{


public:
		struct VectorElementDestroyer
		{
		  const std::vector<const FiniteElement<dim>*> data;

		  VectorElementDestroyer(
		    const std::vector<const FiniteElement<dim>*> &pointers)
		    		  :
		    		  data(pointers)
		    		{}

		   // destructor to delete the pointers
		  ~VectorElementDestroyer (){
			  for (unsigned int i=0; i<data.size(); ++i)
			    delete data[i];
			}

		  const std::vector<const FiniteElement<dim>*> & get_data () const
				{
				  return data;
				}



			};

public:
	NSE_benchmark_warm_to_cold(int degree):
			FE_Problem<PDE<dim>,dim>(
					VectorElementDestroyer(create_fe_list(degree)).get_data(),
					VectorElementDestroyer(create_adjoint_fe_list(degree)).get_data(),
					create_fe_multiplicities(),
			6, 6,degree)
			{
		     this->solution_names={"u_x","u_y","p","T"};
		     this->solution_names_adjoint=this->solution_names;
		     for (auto & name : this->solution_names_adjoint)
		    	 name+="_adjoint";
		     this->dirichletdata = new BoundaryFunction(this->number_of_components);
			}

	Functional<dim>** Functionals;

	virtual std::string get_Problem_name()const {return "NSE_benchmark_cold_to_warm";}

	virtual void set_triangulation(){
	get_grid<dim>(this->triangulation);
	this->triangulation.refine_global(1);
	}



	//Finite Elements
	  static std::vector<const FiniteElement<dim>*>
		  create_fe_list (const unsigned int polynomial_degree){
		  	  std::vector<const FiniteElement<dim>*> fe_list;
		  	  fe_list.push_back (new FE_Q<dim>(polynomial_degree+1));
		  	  fe_list.push_back (new FE_Q<dim>(polynomial_degree));
		  	  fe_list.push_back (new FE_Q<dim>(polynomial_degree));
		  	  return fe_list;
		}
		  static std::vector<const FiniteElement<dim>*>
		  create_adjoint_fe_list (const unsigned int polynomial_degree){
		  	  std::vector<const FiniteElement<dim>*> fe_list;
		  	  fe_list.push_back (new FE_Q<dim>(2*polynomial_degree+2));
		  	  fe_list.push_back (new FE_Q<dim>(2*polynomial_degree));
		  	  fe_list.push_back (new FE_Q<dim>(2*polynomial_degree));
		  	  return fe_list;
		}

		 static std::vector<unsigned int>create_fe_multiplicities ()
		  {
		    std::vector<unsigned int> multiplicities;
		    multiplicities.push_back (dim);
		    multiplicities.push_back (1);
		    multiplicities.push_back (1);
		    return multiplicities;
		  }





	virtual void set_functionals()
	{
		int size=7;
		Functionals= new Functional<dim>*[size];
		Function<dim>* funcdrag_lift = new  WeightForDragAndLift (this->number_of_components);
		Function<dim>* meantemp_function = new Indicator_Temperature(this->number_of_components);
		Point<dim> pointa((0.15-1e-14 ), (0.2));
		Point<dim> pointe((0.25+1e-14), (0.2));
		//reference values//WARM TO COLD
        double diff = 1.0197737719601436e+02;//1.0197720576681965e+02;
        double lift = 7.4656584230400043e+00;//-7.4624274591057693e+00;
        double drag = 2.7391672441369660e+03;
        double mean = 3.4099571500072898e+02*(2.2*0.41-0.05*0.05*Pi);
		//Generation of Functionals
		Functional<dim>* Ja = new PointValueEvaluation<dim> (pointa, dim, diff);
		Functional<dim>* Je = new PointValueEvaluation<dim> (pointe, dim, 0);
		Functional<dim>* Diff= new FunctionalAddMinus<dim> (Ja,Je,this->minus);
		int quadratdegree_face=8;
		int quadratdegree_volume=8;
		Functional<dim>* Drag = new DragEvaluation<dim> (funcdrag_lift, quadratdegree_face, drag);
		Functional<dim>* Lift = new LiftEvaluation<dim> (funcdrag_lift, quadratdegree_face, lift);
		Functional<dim>* Int_Temp = new IntegralEvaluation<dim>(meantemp_function,quadratdegree_volume,   mean);
		Functional<dim>* Area_Inv = new ConstantFunctional<dim>(1.0/(2.2*0.41-0.05*0.05*Pi));
		Functional<dim>* MeanTemp = new FunctionalProduct<dim>(Area_Inv,Int_Temp);
//		this->Functional_J = MeanTemp;
		Functionals[0]=Diff;
		Functionals[1]=Drag;
		Functionals[2]=Lift;
		Functionals[3]=MeanTemp;
		this->Functional_J = new CombinedFunctional<dim>(Functionals, 4, this->results, this->in_Newton);

	}
	void set_boundary_conditions()
	{
		this->dirichletdata =new BoundaryFunction(this->number_of_components);
		this->boundary_ids={0,80,2};
		std::vector<bool> component_mask(this->number_of_components,true);
		component_mask[dim]=false;
		std::vector<std::vector<bool>> componentmasks_for_boundaryids(this->boundary_ids.size(),component_mask);
		componentmasks_for_boundaryids[2][dim+1]=false;
		this->componentmask_on_boundary=componentmasks_for_boundaryids;
	}
	void set_runtimeparameters() {};


	class BoundaryFunction : public Abstract_Function<dim>
	{
	   public:
		BoundaryFunction(const unsigned int number_of_components=0) :
			Abstract_Function<dim>(number_of_components)
	      {
	      }

	      double value(const Point<dim> &p, const unsigned int component=0) const
	  	{
	  	   Assert(component < this->n_components, ExcIndexRange(component, 0, this->n_components));
	  	   const auto & x = p(0);
	  	   const auto & y = p(1);
	  	   if(dim==2)
	  	   {
	  	      double H = 0.41;
	  	      if(component==dim+1)
	  	      {
	  	         if (std::abs(x) < 1e-10)
	  	                                        {
	  	                                           return 278.15;
	  	                                        }

	  	                                        return 353.15;
	  	      }
	  	               if (component == 0)
	  	               {

	  	                  if (std::abs(x) < 1e-10)
	  	                  {
	  	                     double H = 0.41;
	  	                     double Um = 0.3;
	  	//                     return 4.0 * Um * y * (H - y) / (H * H);
	  	                     return 4.0 * Um * y * (H - y) / (H * H);
	  	                  }

	  	                  return 0;
	  	               }
	  	               return 0;
	  	               if (component == 1)
	  	                             {

	  	                                if (std::abs(x) < 1e-10|| y> 0.4 || y <0.01)
	  	                                {
	  	                                   double H = 0.41;
	  	                                                        double Um = 0.3;
	  	                                  return 0;
	  	                                }

	  	                                return 0;
	  	                             }

	  	   }
	  	   else
	  	   {
	  	   double z=p(2);

	  	                  if (component == 0)
	  	                  {

	  	                     if (std::abs(x) < 1e-14)
	  	                     {
	  	                        double H = 0.41;
	  	                        return 0.45*w(z,H)*w(y,H);

	  	                     }


	  	                  }
	  	                  return 0;
	  	   }
	  	   return 0;
	  	}
	      double w(double y, double H) const
	      {
	            return 4.0*y*(H-y)/(H*H);
	      }

	};


	class WeightForDragAndLift : public Abstract_Function<dim>
	{
	   public:
		WeightForDragAndLift(unsigned int comp=dim+2) :
	    	  Abstract_Function<dim>(comp)
	      {

	      }

	      double value(const Point<dim> &p, const unsigned int component=0) const
	  	{
	  	   Assert(component < this->n_components, ExcIndexRange(component, 0, this->n_components));
	  	   double x = p(0);
	  	   double y = p(1);
	  	   {
	  	   if(x>0.1 && x<2.1 && y>0.1 &&y < 0.4)
	  	            return 500;
	  	   }
	  	   return 0;
	  	}

	};
	class Indicator_Temperature : public Abstract_Function<dim>
	{
	   public:
		Indicator_Temperature(unsigned int comp=dim+2) :
	    	  Abstract_Function<dim>(comp)
	      {

	      }

	      double value(const Point<dim> &p, const unsigned int component=0) const
	  	{
	  	   Assert(component < this->n_components, ExcIndexRange(component, 0, this->n_components));
	  	   if (component==dim+1)
	  		   return 1;
	  	   return 0;
	  	}

	};




};



/* SRC_NSE_BENCHMARK_COLD_TO_WARM_H_ */


==> Compdata/Nonlinear-Coercive/src/NSE_Circle-Bossineque+Density.h <==
/*

 *
 *  Created on: 29.11.2022
 *      Author: endtmayer
 */
#include "fe_problem.h"
#include "variational_formulation_Nav_Stokes.h"
#include <deal.II/lac/block_matrix_array.h>
#include <deal.II/lac/linear_operator.h>
#include "inverse_prec.h"
#include "linear_splines.h"
#include "find_index_set.h"
#include <deal.II/base/parameter_handler.h>
#pragma once

namespace Lid_Circle
{
//std::string parameter_file_name="Parameters_Fluid_with_densitiy_Laser-3_circle_Density.prm"; // Parameters_Fluid_with_densitiy_Laser-3_circle_Bossinesq.prm;
////std::string parameter_file_name="Parameters_Fluid_with_densitiy_Laser-3_circle_Bossinesq.prm";


std::string parameter_file_name="Parameters_Fluid_with_densitiy_Laser-2_strong_circle_Density.prm"; // Parameters_Fluid_with_densitiy_Laser-3_circle_Bossinesq.prm;
//std::string parameter_file_name="Parameters_Fluid_with_densitiy_Laser-2_strong_circle_Bossinesq.prm";
}

std::string asfsdafhsdafjoajofieadnsifjidajfsaufojaoejpoarufajdsfjdjhfdkfsafdjafjahdfjkahfhasdkfka;
template<int dim, typename VECTOR = BlockVector<double>>
class Navier_Stokes_Problem_Temp_Circle : public Local_Problem<dim>
{
   public:
	Navier_Stokes_Problem_Temp_Circle(std::vector<VECTOR> &primal_solutions, std::vector<VECTOR> &adjoint_solutions, const FESystem<dim>&fe_primal,
                            const FESystem<dim>&fe_adjoint, QGauss<dim>& quadrature_formula, QGauss<dim - 1>& face_quadrature_formula,
                            const FESystem<dim> &fe_pou, std::vector<PointHistory<dim> >& quadrature_point_history) :
            Local_Problem<dim>(primal_solutions, adjoint_solutions, fe_primal, fe_adjoint, quadrature_formula, face_quadrature_formula,
                               fe_pou, update_values | update_quadrature_points | update_gradients | update_JxW_values), quadrature_point_history(
                  quadrature_point_history)
      {
		ParameterHandler prm;
//		prm.enter_subsection ("Data");
		prm.declare_entry("convectionT", "1.0", Patterns::Double());
		prm.declare_entry("convectionv", "1.0", Patterns::Double());
		prm.declare_entry("factor_viskosity", "1.0", Patterns::Double());
		prm.declare_entry("sigma", "10000.0", Patterns::Double());
		prm.declare_entry("factor_thermal_conductivity", "1.0", Patterns::Double());
		prm.declare_entry("powersource", "0.0", Patterns::Double());
		prm.declare_entry("rho", "998.21", Patterns::Double());
		prm.declare_entry("Model","-1",Patterns::Integer());
		std::string parameter_file_name=Lid_Circle::parameter_file_name;
		prm.parse_input(parameter_file_name,"",true);

		if(prm.get_integer("Model")==0)
		usedmodel=Model::Bossinesque;
		if(prm.get_integer("Model")==1)
		usedmodel=Model::Density;
		if(usedmodel==Model::Bossinesque)
			asfsdafhsdafjoajofieadnsifjidajfsaufojaoejpoarufajdsfjdjhfdkfsafdjafjahdfjkahfhasdkfka="Bossinesque";
		if(usedmodel==Model::Density)
			asfsdafhsdafjoajofieadnsifjidajfsaufojaoejpoarufajdsfjdjhfdkfsafdjafjahdfjkahfhasdkfka="Density";




		rho20=prm.get_double("rho");
		viskosity_nu = 0.002216065960663198*1.0E-03*prm.get_double("factor_viskosity");
		E_A=14906.585117275014; // Aktivierungsenergy
		convection_v = prm.get_double("convectionv");
		R=8.31446261815324;
		alpha =1*0.0002064/1.0;
		sigma=prm.get_double("sigma");
		thermal_conductivity=0.5918*prm.get_double("factor_thermal_conductivity");
		convection_T=prm.get_double("convectionT");
		fac_source=prm.get_double("powersource");
//		std::cout<<"fac_source: "<< fac_source <<std::endl;
//		std::cout<<"sigma: "<< sigma <<std::endl;


//         AssertDimension(dim, fe_adjoint.n_components());
//         AssertDimension(dim, fe_primal.n_components());
         this->used_faces = use_faces::no_faces;
         this->use_sorcepoint=false;
//         std::cout<<"viskosity 20°" << viskosity(293.15)<<std::endl;
         g[dim-1]=-9.81;
//         //https://www.chemie.de/lexikon/Wasser_%28Stoffdaten%29.html#Drucktabellen.html
//         std::vector<double> points={0,99.63};
//         std::vector<double> values={-0.08,0.748};
         std::vector<double> points={0,4,5,10,15,20,25,30,35,40,45,50,60,70,80,90,99.63};
         std::vector<double> values={-0.08,0,0.011,0.087,0.152,0.209,0.259,0.305,0.347,0.386,0.423,0.457,0.522,0.583,0.640,0.696,0.748};
//         std::vector<double> points={20,99.63};
//         std::vector<double> values={0.209,0.209};
         for(unsigned int i=0; i< points.size();i++)
         {
                 	 points[i]+=273.15;
                 	 values[i]*=0.001;
         }
         Thermal_expansion.add_data_points(points, values);
//         prm.leave_subsection();
      }

//      SegmentCurve<dim>  segmentcurve;

      std::vector<PointHistory<dim> >& quadrature_point_history;
      virtual ~Navier_Stokes_Problem_Temp_Circle() = default;
      typedef Local_Problem<dim> Parent;
      using Parent::comp_i;  //Trialfuntion
      using Parent::comp_j;  //Testfunction
      using Parent::U;
      using Parent::homotopy_s;
      using Parent::fe_values_adjoint;
      bool use_heatsorcepoint =true;
      LinearSpline Thermal_expansion;
      Tensor<1,dim> g;
      double unsymetric_factor=2.0;//std::sqrt(1.2);
      double rho20 = 998.21;
      double viskosity_nu = 0.002216065960663198*1.0E-03*1.0E-02;
      double E_A=14906.585117275014; // Aktivierungsenergy
      double convection_v = 1.0;
      double R=8.31446261815324;
      double alpha =1*0.0002064/1.0;
      double sigma=10000;
      double thermal_conductivity=0.5918*1.0E+01;
      double convection_T=1.0;
      double fac_source=10000000.0;
      double factor_pressure=1e+5;
      enum Model{Bossinesque, Density};
      Model usedmodel=Model::Density;



      double heatsource_point(Point<dim> & point)
      {
    	  return this->get_pointrhs(point,this->fe_values_adjoint.get_cell(),dim+1);
      }

//      double heatsource_curve(double lambda)
//      {
//    	  Point<dim> quadrature_point=this->fe_values_adjoint.quadrature_point(this->q);
//    	  double diff=segmentcurve.distance(quadrature_point);
//    	    	  return std::sqrt(lambda*2*3.14159265359)*std::exp(-diff*diff*lambda)/segmentcurve.get_length();
//      }

      double Gaussianheatsource_point(double sigma,Point<dim> point)
            {
          	  Point<dim> quadrature_point=this->fe_values_adjoint.quadrature_point(this->q);
          	  Tensor<1,dim> diff;
          	  for(unsigned int i=0;i<dim;i++)
          		  diff[i]=quadrature_point(i)-point(i);
          	  return std::pow(1.0/std::sqrt(2*3.14159265359*sigma*sigma),dim)*std::exp(-0.5*diff*diff/(sigma*sigma));
            }


      double rho(double T)
      {
    	  if(usedmodel==Model::Density)
    		  return rho20*std::exp(-Thermal_expansion.eval_antiderivative(T, 293.15));
    	  if(usedmodel==Model::Bossinesque)
    		  return rho20;
    	  std::cout<< "Error: Model not found"<<std::endl;
    	  return 1;
      }
      double rho_prime(double T)
       {
    	  if(usedmodel==Model::Density)
    		  return -rho20*std::exp(-Thermal_expansion.eval_antiderivative(T, 293.15))*Thermal_expansion.eval(T);
       	  if(usedmodel==Model::Bossinesque)
       		  return 0;
   	     	  std::cout<< "Error: Model not found"<<std::endl;
   	     	  return 1;

       }
      double rho_prime_prime(double T)
      {
    	  if(usedmodel==Model::Density)
    		  return -rho20*std::exp(-Thermal_expansion.eval_antiderivative(T, 293.15))*Thermal_expansion.eval_derivative(T)
    		      			 +rho20*std::exp(-Thermal_expansion.eval_antiderivative(T, 293.15))*Thermal_expansion.eval(T)*Thermal_expansion.eval(T);
    	  if(usedmodel==Model::Bossinesque)
    	        		  return 0;
    	    	     	  std::cout<< "Error: Model not found"<<std::endl;
    	    	     	  return 1;

      }
      double viskosity(double T)
      {
//    	  return viskosity_nu;
    	  return viskosity_nu*std::exp(E_A/(R*T));
    	  return 1e-3;
      }

      double DTviskosity(double T)
      {
//    	  return 0;

    	  return -E_A/R*viskosity_nu*std::exp(E_A/(R*T))/(T*T);
    	  return 0;
      }

      template<typename VAR>
      Tensor<1, dim> get_u(VAR & u, bool face = false)
      {
         Tensor < 1, dim > var_u;
         for (unsigned int j = 0; j < dim; j++)
         {
            if (face)
               var_u[j] = u.face_U.Val[j];
            else
               var_u[j] = u.U.Val[j];
         }
         return var_u;
      }
      Tensor<1, dim> get_rhs()
      {
         Tensor < 1, dim > rhs;
         for (unsigned int j = 0; j < dim; j++)
         {
            rhs[j] = 0;
         }
         return rhs;
      }
      template<typename VAR>
      double get_p(VAR & u, bool face = false)
      {
         double var_p;

         {
            if (face)
               var_p = u.face_U.Val[dim];
            else
               var_p = u.U.Val[dim];
         }
         return var_p;
      }

      template<typename VAR>
          double get_T(VAR & u, bool face = false)
          {
             double var_T;

             {
                if (face)
                   var_T = u.face_U.Val[dim+1];
                else
                   var_T = u.U.Val[dim+1];
             }
             return var_T;
          }

      template<typename VAR>
      Tensor<2, dim> get_grad_u(VAR & u, bool face = false)
      {
         Tensor < 2, dim > grad_u;
         for (unsigned int j = 0; j < dim; j++)
            for (unsigned int i = 0; i < dim; i++)
            {
               if (face)
                  grad_u[i][j] = u.face_U.Grad[i][j];
               else
                  grad_u[i][j] = u.U.Grad[i][j];
            }
         return grad_u;
      }
      template<typename VAR>
      Tensor<1, dim> get_grad_p(VAR & u, bool face = false)
      {
         Tensor < 1, dim > grad_u;
         for (unsigned int j = 0; j < dim; j++)
         {
            if (face)
               grad_u[j] = u.face_U.Grad[dim][j];
            else
               grad_u[j] = u.U.Grad[dim][j];
         }
         return grad_u;
      }
      template<typename VAR>
      Tensor<1, dim> get_grad_T(VAR & u, bool face = false)
      {
         Tensor < 1, dim > grad_T;
         for (unsigned int j = 0; j < dim; j++)
         {
            if (face)
               grad_T[j] = u.face_U.Grad[dim+1][j];
            else
               grad_T[j] = u.U.Grad[dim+1][j];
         }
         return grad_T;
      }
      void set_BC()
      {
      }
      virtual double eval_local_remainder(Local_Container<dim>& U_diff, Local_Container<dim>& Z_diff, bool face = false)
      {
         if(face)
            return 0;
         Tensor < 2, dim > grad_e = get_grad_u(U_diff);
                  Tensor < 1, dim > e = get_u(U_diff);
                  Tensor < 1, dim > e_z = get_u(Z_diff);
                  double Te_z=get_T(Z_diff);
                  Tensor < 1, dim > grad_T_e=get_grad_T(U_diff);
                  Tensor < 2, dim > grad_e_z = get_grad_u(Z_diff);
         return 1./4.*1000 * convection_v * (2.0*(grad_e * e) * e_z)+1./4.*grad_T_e*e*Te_z; //TODO add additional terms for Temperature
      }

      virtual double eval_local_billinearform(Local_Container<dim>& Trialfunction, Local_Container<dim>& Testfunction, bool face = false)
      {

         if (face)
         {
            double endface=2.2;
            if(dim==3)
               endface=2.5;

            {
               Point < dim > quadrature_point = this->fe_face_values_adjoint.quadrature_point(this->face_q);
               if (std::abs(quadrature_point(0) - endface) < 1e-10)
               {
                  Tensor < 2, dim > grad_u = get_grad_u(Trialfunction, face);
                                   Tensor < 1, dim > test_u = get_u(Testfunction, face);
                                   double trial_p=get_p(Trialfunction,face);
                                   double T = get_T(U[0],face);
                                   return rho(T) * viskosity(T) * ((transpose(grad_u)+grad_u) * this->normal_vector) * test_u-(trial_p * this->normal_vector) * test_u;
               }
            }
            return 0;

         }

//         Trialfunction :i
//         Testfunction:j
         Tensor < 2, dim > grad_trial_u = get_grad_u(Trialfunction);
         Tensor < 2, dim > grad_test_u = get_grad_u(Testfunction);
         Tensor < 1, dim > trial_u = get_u(Trialfunction);
         Tensor < 1, dim > test_u = get_u(Testfunction);
         double div_tria_u = trace(grad_trial_u);
         double div_test_u = trace(grad_test_u);
         double p_trial = get_p(Trialfunction);
         double p_test = get_p(Testfunction);
         double T_test = get_T(Testfunction);
         double T_trial = get_T(Trialfunction);
         Tensor < 1, dim > grad_T_test=get_grad_T(Testfunction);
         Tensor < 1, dim > grad_T_trial=get_grad_T(Trialfunction);

         //Linearizationpoints
         Tensor < 2, dim > grad_u = get_grad_u(U[0]);
         double div_u=trace(grad_u);
         Tensor < 1, dim > u = get_u(U[0]);
         Tensor < 1, dim > grad_T = get_grad_T(U[0]);
         double T=get_T(U[0]);
       	double Bossinequepart=0;
                 	if (usedmodel==Model::Bossinesque)
                 		Bossinequepart=	rho(T)*(Thermal_expansion.eval(T)*T_trial+Thermal_expansion.eval_derivative(T)*T*T_trial)*g*test_u;
         if (this->Newton)
         {

            if (comp_i < dim && comp_j < dim)
            {
               return rho(T) * scalar_product(grad_trial_u + transpose(grad_trial_u), grad_test_u) * viskosity(T)
                     + rho(T) * convection_v * ((grad_u * trial_u + grad_trial_u * u) * test_u);
            }
            if (comp_i == dim && comp_j == dim) return 0;
            if (comp_i < dim && comp_j == dim) return -div_tria_u *rho(T)  * p_test -rho_prime(T)*grad_T*trial_u*p_test;
            if (comp_i == dim && comp_j < dim) return -div_test_u * p_trial;
            if (comp_i == dim+1 && comp_j == dim) return -div_u*rho_prime(T)*p_test*T_trial-rho_prime(T)*grad_T_trial*u*p_test-rho_prime_prime(T)*grad_T*u*p_test*T_trial+Bossinequepart;
            if (comp_i < dim && comp_j == dim+1) return convection_T*trial_u*grad_T*T_test;
            if (comp_i == dim+1 && comp_j < dim) return rho(T) * scalar_product(grad_u + transpose(grad_u), grad_test_u) * DTviskosity(T)*T_trial
            		+rho_prime(T) * scalar_product(grad_u + transpose(grad_u), grad_test_u) * viskosity(T)*T_trial
					-rho_prime(T)*g*test_u*T_trial
					+convection_v * rho_prime(T) * (grad_u * u) * test_u*T_trial;
            if (comp_i == dim+1 && comp_j == dim+1) return  thermal_conductivity*grad_T_test*grad_T_trial+convection_T*u*grad_T_trial*T_test;
            return 0;
         }
         else
         {
        		double Bossinequepart=0;
        	                 	if (usedmodel==Model::Bossinesque)
        	                 		Bossinequepart=	rho(T)*(Thermal_expansion.eval(T)*T_trial+Thermal_expansion.eval_derivative(T)*T*T_trial)*g*test_u;
        	 return rho(T) * scalar_product(grad_trial_u + transpose(grad_trial_u), grad_test_u) * viskosity(T)
                     + rho(T) * convection_v * ((grad_u * trial_u + grad_trial_u * u) * test_u)+
					 0+
					 -div_tria_u *rho(T)  * p_test -rho_prime(T)*grad_T*trial_u*p_test
					 -div_test_u * p_trial
					 -div_u*rho_prime(T)*p_test*T_trial-rho_prime(T)*grad_T_trial*u*p_test-rho_prime_prime(T)*grad_T*u*p_test*T_trial+Bossinequepart
					 +convection_T*trial_u*grad_T*T_test
					 +rho(T) * scalar_product(grad_u + transpose(grad_u), grad_test_u) * DTviskosity(T)*T_trial
	            		+rho_prime(T) * scalar_product(grad_u + transpose(grad_u), grad_test_u) * viskosity(T)*T_trial
						-rho_prime(T)*g*test_u*T_trial
					 +thermal_conductivity*grad_T_test*grad_T_trial+convection_T*u*grad_T_trial*T_test;
         }
//            return rho(T) * scalar_product(grad_trial_u + transpose(grad_trial_u), grad_test_u) * viskosity(T)
//                    + rho(T) * convection_v * ((grad_u * trial_u + grad_trial_u * u) * test_u) //
//					-div_tria_u *rho(T)  * p_test//
//					-div_test_u *factor_pressure* p_trial//
//					-div_u*rho_prime(T)*p_test*T_trial-rho_prime(T)*grad_T_trial*u*p_test-rho_prime_prime(T)*grad_T*u*p_test*T_trial//
//					+convection_T*trial_u*grad_T*T_test//
//					+rho(T) * scalar_product(grad_u + transpose(grad_u), grad_test_u) * DTviskosity(T)*T_trial
//					            		+rho_prime(T) * scalar_product(grad_u + transpose(grad_u), grad_test_u) * viskosity(T)*T_trial
//										-rho_prime(T)*g*test_u*T_trial
//										+convection_v * rho_prime(T) * (grad_u * u) * test_u*T_trial //
//					+thermal_conductivity*grad_T_test*grad_T_trial+convection_T*u*grad_T_trial*T_test;
         return 0;

      }

      virtual double eval_local_residual(Local_Container<dim>& Testfunction, bool face = false)
      {
         if (face)
         {

            double endface=2.2;
                        if(dim==3)
                           endface=2.5;

            {
               Point < dim > quadrature_point = this->fe_face_values_adjoint.quadrature_point(this->face_q);
               if (std::abs(quadrature_point(0) - endface) < 1e-10)
               {

                  Tensor < 2, dim > grad_u = get_grad_u(U[0], face);
                  Tensor < 1, dim > test_u = get_u(Testfunction, face);
                  double p=get_p(U[0],face);
                  double T = get_T(U[0],face);
                  return rho(T) * viskosity(T) * ((transpose(grad_u)+grad_u) * this->normal_vector) * test_u-p*this->normal_vector * test_u;
               }
               else return 0;
            }
            return 0;

         }

         dealii::Point<dim> evalpoint((0.05),(-0.1));
         dealii::Point<dim> evalpoint3((-0.05),(-0.1));
         dealii::Point<dim> evalpoint2((0.05), (0.25));
         Tensor < 2, dim > grad_test_u = get_grad_u(Testfunction);
         Tensor < 1, dim > test_u = get_u(Testfunction);
         double div_test_u = trace(grad_test_u);
         double p_test = get_p(Testfunction);
         double T_test = get_T(Testfunction);
         Tensor < 1, dim > grad_T_test = get_grad_T(Testfunction);

         //Linearizationpoints
         Tensor < 2, dim > grad_u = get_grad_u(U[0]);
         Tensor < 1, dim > u = get_u(U[0]);
         double p = get_p(U[0]);
         double T = get_T(U[0]);
         Tensor < 1, dim > grad_T = get_grad_T(U[0]);
         double div_u = trace(grad_u);
         Point < dim > quadrature_point = this->fe_values_adjoint.quadrature_point(this->q);
         double Bossinequepart=0;
                            if (usedmodel==Model::Bossinesque)
                            {
                               	            Bossinequepart=	+rho(T)*Thermal_expansion.eval(T)*(T-293.15)*g*test_u+rho(T)*g*test_u;
                            }
         if (this->Newton)
         {

            if (comp_j < dim)
            {


               return rho(T) * scalar_product(grad_u + transpose(grad_u), grad_test_u) * viskosity(T)
                     + convection_v * rho(T) * (grad_u * u) * test_u -  div_test_u * p
					 -rho(T)*g*test_u+Bossinequepart;
            }
            if (comp_j == dim) return -div_u*rho(T) * p_test-rho_prime(T)*grad_T*u*p_test;
//           if (comp_j == dim+1) return -u*grad_T*T_test+grad_T_test*grad_T -heatsource_curve(10000)*T_test;//-50*Gaussianheatsource_point(10000,evalpoint)*T_test-50*Gaussianheatsource_point(10000,evalpoint2)*T_test;
           if (comp_j == dim+1) return convection_T*u*grad_T*T_test+thermal_conductivity*grad_T_test*grad_T
        		   -fac_source*Gaussianheatsource_point(sigma,evalpoint)*T_test/unsymetric_factor-fac_source*unsymetric_factor*Gaussianheatsource_point(sigma,evalpoint3)*T_test;
           return 0;
         }
         else
            {
        		double Bossinequepart=0;
        	                 	if (usedmodel==Model::Bossinesque)
        	                 		Bossinequepart=	+rho(T)*Thermal_expansion.eval(T)*(T-293.15)*g*test_u+rho(T)*g*test_u;
        	 return rho(T) * scalar_product(grad_u + transpose(grad_u), grad_test_u) * viskosity(T)
                  +convection_v * rho(T) * (grad_u * u) * test_u - div_test_u * p - div_u * p_test
                  +convection_T*u*grad_T*T_test+thermal_conductivity*grad_T_test*grad_T- rho(T)*g*test_u -fac_source*Gaussianheatsource_point(sigma,evalpoint)*T_test/unsymetric_factor
				  -fac_source*unsymetric_factor*Gaussianheatsource_point(sigma,evalpoint3)*T_test+Bossinequepart;//-50*Gaussianheatsource_point(10000,evalpoint)*T_test-50*Gaussianheatsource_point(10000,evalpoint2)*T_test;  //TODOOOOOOO ADD Terms for Temp here!!!!!
         return 0; //-100*heatsource_curve(10000)*T_test;
            }
      }
      virtual double eval_local_Homotopy_corrector_rhs(double s, double old_s, Local_Container<dim>& Testfunction, bool face = false)
      {
         return 0;

      }
};




template<int dim>
using PDE_NSE_Temp_on_Circle_A= Navier_Stokes_Problem_Temp_Circle<dim> ;

template <int dim>
class PDE_NSE_Temp_on_Circle: public FE_Problem<PDE_NSE_Temp_on_Circle_A<dim>,dim>
{


public:
		struct VectorElementDestroyer
		{
		  const std::vector<const FiniteElement<dim>*> data;

		  VectorElementDestroyer(
		    const std::vector<const FiniteElement<dim>*> &pointers)
		    		  :
		    		  data(pointers)
		    		{}

		   // destructor to delete the pointers
		  ~VectorElementDestroyer (){
			  for (unsigned int i=0; i<data.size(); ++i)
			    delete data[i];
			}

		  const std::vector<const FiniteElement<dim>*> & get_data () const
				{
				  return data;
				}



			};

public:
		PDE_NSE_Temp_on_Circle(int degree):
			FE_Problem<PDE_NSE_Temp_on_Circle_A<dim>,dim>(
					VectorElementDestroyer(create_fe_list(degree)).get_data(),
					VectorElementDestroyer(create_adjoint_fe_list(degree)).get_data(),
					create_fe_multiplicities(),
			6, 6,degree)
			{
			if(dim==2)
		     this->solution_names={"v_x","v_y","p","T"};
			if(dim==3)
				this->solution_names={"u_x","u_y","u_z","p","T"};
		     this->solution_names_adjoint=this->solution_names;
		     for (auto & name : this->solution_names_adjoint)
		    	 name+="_adjoint";
		     this->dirichletdata = new BoundaryFunction(this->number_of_components);
		     this->refinementtype=Refinementtype::Global;
		     this->DWR=true;
			}

	Functional<dim>** Functionals;


	virtual std::string get_Problem_name()const {std::string model;
		return "NSE_Ball+Laser+"+asfsdafhsdafjoajofieadnsifjidajfsaufojaoejpoarufajdsfjdjhfdkfsafdjafjahdfjkahfhasdkfka+"";}

	virtual void set_triangulation(){
//	std::vector<unsigned int> cheese={2,1,1};
//	GridGenerator::cheese(this->triangulation,cheese);
////	std::vector<unsigned int> legs={1,1,1,1};
////	GridGenerator::hyper_cross(this->triangulation,legs);
//	if(dim==2)
//	  GridTools::transform(
//	    [](const Point<dim> &in) {
//	      return Point<dim>(2*in[0]-5, 2*in[1]-5);
//	    },
//	    this->triangulation);
//	if(dim==3)
//		  GridTools::transform(
//			    [](const Point<dim> &in) {
//			      return Point<dim>(2*in[0]-5, 2*in[1]-5,2*in[2]);
//			    },
//			    this->triangulation);
//
	dealii::Point<dim> center((0.0),(0.0));
	GridGenerator::hyper_ball(this->triangulation, center, 0.2);
	static const dealii::SphericalManifold<dim> boundary(center);
	this->triangulation.set_all_manifold_ids_on_boundary(0,0);
	this->triangulation.set_manifold(0,boundary);
//	  GridTools::transform(
//		    [](const Point<dim> &in) {
//		      return Point<dim>(0.6-in[1], 0.6-in[0]);
//		    },this->triangulation);
	this->triangulation.refine_global(1);
    dealii::Point<dim> evalpoint((0.05),(-0.1));
    dealii::Point<dim> evalpoint3((-0.05),(-0.1));
    dealii::Point<dim> evalpoint2((-0.1), (0.1));
    std::vector<dealii::Point<dim> > points={evalpoint,evalpoint3};
//	this->prerefine_Grid_around_point(&this->triangulation,evalpoint,5);
//	this->prerefine_Grid_around_point(&this->triangulation,evalpoint3,5);
    this->prerefine_Grid_around_points(&this->triangulation,points,5);

//	std::string grid_name= "Ybeam.inp";
//			    dealii::GridIn<dim> grid_in;
//			         grid_in.attach_triangulation (this->triangulation);
//			         std::ifstream input_file(grid_name.c_str());
//			         grid_in.read_ucd (input_file);
//			         this->triangulation.refine_global(0);
	}



	//Finite Elements
	  static std::vector<const FiniteElement<dim>*>
		  create_fe_list (const unsigned int polynomial_degree){
		  	  std::vector<const FiniteElement<dim>*> fe_list;
		  	  fe_list.push_back (new FE_Q<dim>(polynomial_degree+1));
		  	  fe_list.push_back (new FE_Q<dim>(polynomial_degree));
		  	  fe_list.push_back (new FE_Q<dim>(polynomial_degree));
		  	  return fe_list;
		}
		  static std::vector<const FiniteElement<dim>*>
		  create_adjoint_fe_list (const unsigned int polynomial_degree){
		  	  std::vector<const FiniteElement<dim>*> fe_list;
		  	  fe_list.push_back (new FE_Q<dim>(2*polynomial_degree+2));
		  	  fe_list.push_back (new FE_Q<dim>(2*polynomial_degree));
		  	  fe_list.push_back (new FE_Q<dim>(2*polynomial_degree));
		  	  return fe_list;
		}

		 static std::vector<unsigned int>create_fe_multiplicities ()
		  {
		    std::vector<unsigned int> multiplicities;
		    multiplicities.push_back (dim);
		    multiplicities.push_back (1);
		    multiplicities.push_back (1);
		    return multiplicities;
		  }





	virtual void set_functionals()
	{

		int size=7;
		Functionals= new Functional<dim>*[size];
		Function<dim>* meantemp_function = new Indicator_Temperature(this->number_of_components);
		Function<dim>* func_Left = new Indicator_Left(this->number_of_components);
		Function<dim>* func_Right = new Indicator_Right(this->number_of_components);
		//reference values
		//Generation of Functionals

		//===============================================================
//		Cheese Pointup sigma=100
//		double factor=16.0;
//		double mean_v=7.5592265197190053e-04*factor;
//		double mean_T=9.5643770628792902e+02*factor;

		//===============================================================
////		Cheese Pointdown sigma=100
//		double factor=16;
//		double mean_v=7.7145313997813885e-04*factor;
//		double mean_T=9.5643711897034973e+02*factor;

		//===============================================================
//		sigma=
//		100
//		double mean_v=7.2006161044753433e-03;
//		double mean_T=4.7897782938919190e+03;
//		double mean_v=4.5004114942085181e-04*16;
//		double mean_T=2.9936114379695590e+02*16;
		//===============================================================
		//sigma=
		//1000
//		double mean_v=7.2508908300961249e-03;
//		double mean_T=4.7899683915558817e+03;

		//===============================================================
		//sigma=
		//10000
//		double mean_T=4.7899874015012447e+03;
//		double mean_v=7.2559478652244030e-03;

//===============================================================
//		double mean_T=2.9671423086924773e+02;
//		double mean_v=1.8790017032439869e-05;

		ParameterHandler prm;

//		prm.enter_subsection("Results.Results");
		prm.declare_entry("exactJ_1", "1.0", Patterns::Double());
		prm.declare_entry("exactJ_2", "1.0", Patterns::Double());
		prm.declare_entry("exactJ_3", "1.0", Patterns::Double());
		prm.declare_entry("exactJ_4", "1.0", Patterns::Double());
		prm.declare_entry("exactJ_5", "1.0", Patterns::Double());
		prm.declare_entry("exactJ_6", "1.0", Patterns::Double());
		prm.declare_entry("sigma","1000",Patterns::Double());
		prm.declare_entry("Model", "-1", Patterns::Integer());
		prm.parse_input(Lid_Circle::parameter_file_name,"",true);
		double PI=3.14159265358979323846264338327950288419716939937510;
//		double mean_v=1.54023e-02*0.09;
//		double mean_T=3.13988e+02*0.09;
		int quadratdegree_face=8;
		int quadratdegree_volume=8;

		double point_velo_x=prm.get_double("exactJ_1");
		double point_velo_y=prm.get_double("exactJ_2");
		double MagV=prm.get_double("exactJ_3");
		double exact_pressure_diff=prm.get_double("exactJ_4");
		double val_p=prm.get_double("exactJ_5");
		double fluxtemp=prm.get_double("exactJ_6");
		double mean_v=prm.get_double("exactJ_5")*(0.2*0.2*PI);
		double mean_T=prm.get_double("exactJ_2");
		double mean_v_Left=prm.get_double("exactJ_3")*(0.2*0.2*PI*0.5);
		double mean_v_Right=prm.get_double("exactJ_4")*(0.2*0.2*PI*0.5);




		std::vector<int> components={0};
		Point<dim> p(0.0,0.0);
		Point<dim> p2(0.0,-0.15);
        dealii::Point<dim> laserpoint((0.05),(-0.1));
        dealii::Point<dim> laserpoint2((-0.05),(-0.1));

		double val_p2=prm.get_double("exactJ_2");
		double sigma=prm.get_double("sigma");
		std::cout<<"sigma="<< sigma <<std::endl;
//		if(sigma==0.01)
//		{
//		if (prm.get_integer("Model")==1) //Density
//		{
//			std::cout<<"Model: Density"<<std::endl;
//			val_p=3.1346270795472850e+02;
//			val_p2=3.1523644672492202e+02;
//			mean_v_Left=6.4291175291781563e-02*(0.2*0.2*PI*0.5);
//			mean_v_Right=6.4893286389931665e-02*(0.2*0.2*PI*0.5);
//			mean_v=6.4592230840850751e-02*(0.2*0.2*PI);
//		}
//		if (prm.get_integer("Model")==0) //Bossinesque
//		{
//			std::cout<<"Model: Bossinesque"<<std::endl;
//			val_p=3.1351033546907240e+02;
//			val_p2=3.1521004112987583e+02;
//			mean_v_Left=8.3521401925462604e-02*(0.2*0.2*PI*0.5);
//			mean_v_Right=8.6063043950398932e-02*(0.2*0.2*PI*0.5);
//			mean_v=8.4792222937931275e-02*(0.2*0.2*PI);
//		}
//		}
//		else
			if (prm.get_integer("Model")==1) //Density
				{
					std::cout<<"Model: Density"<<std::endl;
				}
				if (prm.get_integer("Model")==0) //Bossinesque
				{
					std::cout<<"Model: Bossinesque"<<std::endl;
				}
		for (int i=1; i<dim;i++)
			components.push_back(i);

		std::vector<double> Gamma(this->number_of_components,1.0);
		Function<dim>* Onefunction=new ConstantFunction<dim>(Gamma);
		Functional<dim>* Int_Velo = new IntegralMagnitude<dim> (Onefunction,quadratdegree_volume,mean_v  , components);
		Functional<dim>* Int_Velo_Left = new IntegralMagnitude<dim> (func_Left,quadratdegree_volume,mean_v_Left  , components);
		Functional<dim>* Int_Velo_Right = new IntegralMagnitude<dim> (func_Right,quadratdegree_volume,mean_v_Right  , components);
		Functional<dim>* Int_Temp = new IntegralEvaluation<dim>(meantemp_function,quadratdegree_volume,   mean_T);
		Functional<dim>* Area_Inv = new ConstantFunctional<dim>(1.0/(0.2*0.2*PI));
		Functional<dim>* Area_Inv_Left = new ConstantFunctional<dim>(1.0/(0.2*0.2*PI*0.5));
		Functional<dim>* Area_Inv_Right = new ConstantFunctional<dim>(1.0/((0.2*0.2*PI*0.5)));
//		Functional<dim>* Area_Inv = new ConstantFunctional<dim>(1.0/(52.0));
		Functional<dim>* MeanTemp = new FunctionalProduct<dim>(Area_Inv,Int_Temp);
		Functional<dim>* MeanVelo = new FunctionalProduct<dim>(Area_Inv,Int_Velo);
		Functional<dim>* MeanVelo_Left = new FunctionalProduct<dim>(Area_Inv_Left,Int_Velo_Left);
		Functional<dim>* MeanVelo_Right = new FunctionalProduct<dim>(Area_Inv_Right,Int_Velo_Right);
		Functional<dim>* Point_Temp = new PointValueEvaluation<dim>(p,dim+1,val_p);
		Functional<dim>* Point_Velo_X = new PointValueEvaluation<dim>(laserpoint2,0,point_velo_x);
		Functional<dim>* Point_Velo_Y = new PointValueEvaluation<dim>(laserpoint2,1,point_velo_y);
		Functional<dim>* Point_DiffP1 = new PointValueEvaluation<dim>(laserpoint,dim,0);
		Functional<dim>* Point_DiffP2 = new PointValueEvaluation<dim>(laserpoint2,dim,0);
		Functional<dim>* Point_Velo_X2 = new FunctionalProduct<dim>(Point_Velo_X,Point_Velo_X);
		Functional<dim>* Point_Velo_Y2 = new FunctionalProduct<dim>(Point_Velo_Y,Point_Velo_Y);
		Functional<dim>* Point_MagV = new FunctionalAddMinus<dim>(Point_Velo_X2,Point_Velo_Y2);
		Functional<dim>* FluxT = new FluxEvaluation<dim>(meantemp_function,quadratdegree_face,fluxtemp);
		Functional<dim>* Point_DiffP = new FunctionalAddMinus<dim>(Point_DiffP1,Point_DiffP2,false);
		Point_MagV->set_exact_value(MagV);
		Point_DiffP->set_exact_value(exact_pressure_diff);
		Functional<dim>* Point_Temp2 = new PointValueEvaluation<dim>(p2,dim+1,val_p2);
//		this->Functional_J = MeanTemp;
//		Functionals[0]=MeanVelo;
//		Functionals[1]=MeanTemp;
		Functionals[0]=Point_Velo_X;
		Functionals[1]=Point_Velo_Y;
//		Functionals[2]=MeanVelo_Left;
//		Functionals[3]=MeanVelo_Right;
		Functionals[2]=Point_MagV;
		Functionals[3]=Point_DiffP;
//		Functionals[4]=MeanVelo;
		Functionals[4]=Point_Temp;
		Functionals[5]=FluxT;
//		this->Functional_J = MeanVelo;
//		this->Functional_J = Int_Temp;
		this->Functional_J = new CombinedFunctional<dim>(Functionals, 6, this->results, this->in_Newton);
//		prm.leave_subsection();
	}
	void set_boundary_conditions()
	{
//		this->dirichletdata =new BoundaryFunction(this->number_of_components);
//		this->boundary_ids={1,2,3,4,5,6};
//		std::vector<bool> component_mask(this->number_of_components,true);
//		component_mask[dim]=false;
//		std::vector<std::vector<bool>> componentmasks_for_boundaryids(this->boundary_ids.size(),component_mask);
//		for(int i=0;i<3;i++)
//		{
//			for(int j=0;j<dim;j++)
//			componentmasks_for_boundaryids[i][j]=false;
//		}
//		for(int i=1;i<6;i++)
//				{
//					componentmasks_for_boundaryids[i][dim+1]=false;
//				}
//
//		this->componentmask_on_boundary=componentmasks_for_boundaryids;



		this->dirichletdata =new BoundaryFunction(this->number_of_components);
		this->boundary_ids={0,1};
		std::vector<bool> component_mask(this->number_of_components,true);
		component_mask[dim]=false;
		std::vector<std::vector<bool>> componentmasks_for_boundaryids(this->boundary_ids.size(),component_mask);
		this->componentmask_on_boundary=componentmasks_for_boundaryids;
	}
	void set_runtimeparameters() {};


	class BoundaryFunction : public Abstract_Function<dim>
	{
	   public:
		BoundaryFunction(const unsigned int number_of_components=0) :
			Abstract_Function<dim>(number_of_components)
	      {
	      }

	      double value(const Point<dim> &p, const unsigned int component=0) const
	  	{
	  	   Assert(component < this->n_components, ExcIndexRange(component, 0, this->n_components));

	  	      if(component==dim+1)
	  	      {
	  	    	  return 274.15;
	  	      }
	  	      return 0;

	  	}
	};



	class Indicator_Temperature : public Abstract_Function<dim>
	{
	   public:
		Indicator_Temperature(unsigned int comp=dim+2) :
	    	  Abstract_Function<dim>(comp)
	      {

	      }

	      double value(const Point<dim> &p, const unsigned int component=0) const
	  	{
	  	   Assert(component < this->n_components, ExcIndexRange(component, 0, this->n_components));
	  	   if (component==dim+1)
	  		   return 1;
	  	   return 0;
	  	}

	};
	class Indicator_Left: public Abstract_Function<dim>
		{
		   public:
		Indicator_Left(unsigned int comp=dim+2) :
		    	  Abstract_Function<dim>(comp)
		      {

		      }

		      double value(const Point<dim> &p, const unsigned int component=0) const
		  	{
		  	   Assert(component < this->n_components, ExcIndexRange(component, 0, this->n_components));
		  		   if(p(0)<0.0)
		  		   return 1;
		  	   return 0;
		  	}

		};

	class Indicator_Right: public Abstract_Function<dim>
		{
		   public:
		Indicator_Right(unsigned int comp=dim+2) :
		    	  Abstract_Function<dim>(comp)
		      {

		      }

		      double value(const Point<dim> &p, const unsigned int component=0) const
		  	{
		  	   Assert(component < this->n_components, ExcIndexRange(component, 0, this->n_components));
		  		 if(p(0)>0.0)
		  		   return 1;
		  	   return 0;
		  	}

		};



	template <typename VECTOR>
		void set_defaultvalues (VECTOR & solution)
		{
			solution.block(dim+1)=274.15;
		}
	virtual void set_user_constraints(DoFHandler<dim>& dof_handler, ConstraintMatrix & constraints)
	{
		auto fix_value_in_pressure=find_closest_to_0<dim>(dof_handler);
		constraints.add_lines(fix_value_in_pressure);

	}


	virtual unsigned int solve_lin_system2(BlockSparseMatrix<double> &system_matrix, Solvertype solvertype, BlockVector<double> &solution, BlockVector<double> &rhs,
		                                       bool transpose, bool reassemble_matrix, SparseDirectUMFPACK &A_direct_primal, double abs_accuracy=1.0e-8,double rel_accuracy=1.0e-8 )
		         {

		            unsigned int iter = 0;
		            solution=0;

//		            std::filebuf fb1;
//		            fb1.open ("systemMatrix1.txt",std::ios::out);
//		            std::ostream os1(&fb1);
//		            system_matrix.print_formatted(os1);
//		            std::cin>> iter;
		            const auto system_op = block_operator(system_matrix);
		            //timer.enter_section("Solve primal linear system iterativ.");
		            if (rhs.size() > 5)
		            {

		               ReductionControl rc(
		            		   2*rhs.size()
							   , 1.0e-9, 1.0e-9);

		               QGauss<dim> quadrature_formula(1);
		               DoFHandler<dim> *thisdofhandler;
		               SparsityPattern *sparse_pressure;

		               if(this->dof_handler_primal.n_dofs()==rhs.size())
		               {
		            	   thisdofhandler= &this->dof_handler_primal;
		            	   sparse_pressure= &this->sparsity_pattern_primal.block(dim,dim);

		               }
		               else
		               {
		            	   thisdofhandler= &this->dof_handler_adjoint;
		            	   sparse_pressure= &this->sparsity_pattern_adjoint.block(dim,dim);
		               }

		               SparseMatrix<double> Mp;
		               Mp.reinit(*sparse_pressure);
		               dealii::DoFHandler<dim> pressuredofhandler;
		               std::vector<bool> pressure_componentmask (this->number_of_components,false);
		               pressure_componentmask[dim]=true;
		               pressuredofhandler.initialize(thisdofhandler->get_triangulation(), thisdofhandler->get_fe().get_sub_fe(pressure_componentmask));
//		               std::cout<<pressuredofhandler.n_dofs()<<std::endl;
		               MatrixCreator::create_mass_matrix(pressuredofhandler, quadrature_formula, Mp);

		               PreconditionIdentity preconditioner_Full;

		               BlockTrianglePrecondition<double> precondition(dim+2);
		               //Declaration of Blockmatrices

//		               ( Ax  Axy Bx AxT )
//		               ( Ayx  Ay By AyT )
//					   ( BxT ByT  0  0  )
//					   ( TAx  TAy 0  KT )


//		               const auto Ax=linear_operator(system_matrix.block(0, 0));
//		               const auto Ay=linear_operator(system_matrix.block(1, 1));
//		               const auto Bx=linear_operator(system_matrix.block(0,dim));
//		               const auto By=linear_operator(system_matrix.block(1,dim));
//		               const auto D =linear_operator(system_matrix.block(0,0));
//		               const auto BxT=linear_operator(system_matrix.block(dim,0));
//		               const auto ByT=linear_operator(system_matrix.block(dim,1));
//		               const auto KT=linear_operator(system_matrix.block(dim+1,dim+1));



		               SolverControl            solver_control(rhs.size(), 1e-3 * rhs.l2_norm());
		               typename SolverGMRES<Vector<double>>::AdditionalData adddata;
		               		               adddata.use_default_residual=true;
		               SolverGMRES<Vector<double>> gmres(solver_control,adddata);
		               TrilinosWrappers::PreconditionAMG amgAx;
		               TrilinosWrappers::PreconditionAMG amgAy;
		               TrilinosWrappers::PreconditionAMG amgAz; //dim==3  Will not be used otherwise
		               TrilinosWrappers::PreconditionAMG amgT;
		               TrilinosWrappers::PreconditionAMG amgM;
		               decltype(amgAx)::AdditionalData data;
		               data.elliptic = true;
		               data.higher_order_elements = true;
		               amgAx.initialize(system_matrix.block(0, 0), data);
		               amgAy.initialize(system_matrix.block(1, 1), data);
		               if(dim==3)amgAz.initialize(system_matrix.block(2, 2), data);
		               amgT.initialize(system_matrix.block(dim+1, dim+1), data);
		               amgM.initialize(Mp, data);
//		               auto invAx=Ax;
//		               auto invAy=Ay;
//		               auto invKT=KT;
		               const auto InvAx=inverse_gmres(system_matrix.block(0, 0), amgAx);
		               auto InvAxT=transposedMatrix(InvAx);
		               const auto InvAy=inverse_gmres(system_matrix.block(1, 1), amgAy);
		               auto InvAyT=transposedMatrix(InvAy);
		               const auto InvT=inverse_gmres(system_matrix.block(dim+1, dim+1), amgT);
		               auto InvTT=transposedMatrix(InvT);
		               const auto InvAz=inverse_gmres(system_matrix.block(2, 2), amgAz);
		               auto InvAzT=transposedMatrix(InvAz);
		               const auto InvM=inverse_gmres(Mp,amgM);
		               PreconditionIdentity preconditioner_S;
		               auto S=schurcompl(InvAx, system_matrix.block(0, dim), system_matrix.block(dim, 0),system_matrix.block(dim, dim));
		               const auto InvS=inverse_gmres(S, preconditioner_S);
		               auto InvST=transposedMatrix(InvS);
		               if(transpose)
		               {

		        	   	   precondition.enter(InvAxT,0,0);
		        		   precondition.enter(InvAyT,1,1);
		        		   precondition.enter(InvTT,dim+1,dim+1);
		        		   if(dim==3)
		        		            	  		               {
		        		            	  		            	   precondition.enter(InvAzT,2,2);

		        		            	  		               }
		        		            	  		               precondition.enter(InvST,dim,dim,dim+0.0);

		               }
		               else{
		            	   	   	   	   	   	   precondition.enter(InvAx,0,0);
		            	  		               precondition.enter(InvAy,1,1);
		            	  		               precondition.enter(InvT,dim+1,dim+1);
		            	  		               if(dim==3)
		            	  		               {
		            	  		            	   precondition.enter(InvAz,2,2);

		            	  		               }
		            	  		               precondition.enter(InvS,dim,dim,dim+0.0);
		               }

		              		         //      precondition.enter(amg, 0, 0, 1.0);
		              		         //      precondition.enter(amg2, 1, 1);
		              		         //      precondition.enter(amg3, 2, 2);
		              		         //      precondition.enter(id, 3, 3);
		               typename SolverGMRES<BlockVector<double>>::AdditionalData adddata2;
		               adddata2.use_default_residual=true;
		               SolverCG < BlockVector<double> > cg(rc);
		               SolverGMRES < BlockVector<double> > gmresfinal(rc,adddata2);
		               SolverBicgstab<BlockVector<double>> bicg(rc);

		               auto system_op=linear_operator<BlockVector<double>>(system_matrix);
		               auto systemT=transpose_operator<BlockVector<double>>(system_op);
		               if(transpose)
		               {
		            	   std::cout<<" Started Solve Adjoint" <<std::endl;
		            	   gmresfinal.solve(systemT, solution, rhs, precondition);
		            	   std::cout << rc.last_step() << " GMRES- Iterations needed adjoint (Residual: " << rc.last_value() << ")" << std::endl;
		               }
		               else
		               {

		            	   std::cout<<" Started Solve Primal" <<std::endl;
		            	   gmresfinal.solve(system_op, solution, rhs, precondition);
		            	   std::cout << rc.last_step() << " GMRES- Iterations needed (Residual: " << rc.last_value() << ")" << std::endl;
		               }

		         //      id.initialize(system_matrix.block(3,3));
		               //SparseDirectUMFPACK A_inv_pf;
		         //		A_inv_pf.initialize(system_matrix.block(1, 1));
		         //		if (reassemble_matrix)
		         //		                        A_direct_primal.initialize(system_matrix.block(1,1));
		         //      BlockTrianglePrecondition<double> precondition(4);
		         //      precondition.enter(amg, 0, 0, 1.0);
		         //      precondition.enter(amg2, 1, 1);
		         //      precondition.enter(amg3, 2, 2);
		         //      precondition.enter(id, 3, 3);
		         //      for (unsigned int i= 0;i<3;i++)
		         //      {
		         //         precondition.enter(system_matrix.block(i,3), i, 3,1.0);
		         //         precondition.enter(system_matrix.block(3,i), 3, i,1.0);
		         //      }
		         //      //precondition.enter(system_matrix.block(0, 1), 0, 1);
		         //      if (transpose)
		         //      {
		         //         const auto system_op2 = transpose_operator(system_op);
		         //         if (solvertype == Solvertype::GMRES)
		         //            gmres.solve(system_op2, solution, rhs, precondition);
		         //         else
		         //            if (solvertype == Solvertype::Bicgstab)
		         //               bicg.solve(system_op2, solution, rhs, precondition);
		         //            else
		         //               cg.solve(system_op, solution, rhs, precondition);
		         //
		         //      }
		         //      else
		         //      {
		         //         if (solvertype == Solvertype::GMRES)
		         //            gmres.solve(system_op, solution, rhs, precondition);
		         //         else
		         //            if (solvertype == Solvertype::Bicgstab)
		         //               bicg.solve(system_op, solution, rhs, precondition);
		         //            else
		         //               cg.solve(system_op, solution, rhs, precondition);
		         //
		         //      }
		         //      iter = rc.last_step();
		               //pcout << rc.last_step() << " GMRES- Iterations needed (Residual: " << rc.last_value() << ")" << endl;
		               //pcout << rc.last_step() << " BICG- Iterations needed (Residual: " << rc.last_value() << ")" << endl;

		            }
		            else
		            {
		               //        pcout<<"Direct solver"<<endl;
		               if (reassemble_matrix) A_direct_primal.initialize(system_matrix);
		               reassemble_matrix = false;
		               if (transpose)
		                  A_direct_primal.Tvmult(solution, rhs);
		               else
		                  A_direct_primal.vmult(solution, rhs);
		            }
		            return iter;
		            //timer.exit_section();
		         }



};






==> Compdata/Nonlinear-Coercive/src/NSE_Lid_driven_cavity.h <==
/*
 * NSE_Benchmark_cold_to_warm.h
 *
 *  Created on: 27.06.2022
 *      Author: endtmayer
 */
#include "fe_problem.h"
#include "variational_formulation_Nav_Stokes.h"
#include <deal.II/lac/block_matrix_array.h>
#include <deal.II/lac/linear_operator.h>
#include "inverse_prec.h"
#pragma once

template<int dim, typename VECTOR = BlockVector<double>>
class Navier_Stokes_Problem_Temp_Lid_driven_Cavity : public Local_Problem<dim>
{
   public:
	Navier_Stokes_Problem_Temp_Lid_driven_Cavity(std::vector<VECTOR> &primal_solutions, std::vector<VECTOR> &adjoint_solutions, const FESystem<dim>&fe_primal,
                            const FESystem<dim>&fe_adjoint, QGauss<dim>& quadrature_formula, QGauss<dim - 1>& face_quadrature_formula,
                            const FESystem<dim> &fe_pou, std::vector<PointHistory<dim> >& quadrature_point_history) :
            Local_Problem<dim>(primal_solutions, adjoint_solutions, fe_primal, fe_adjoint, quadrature_formula, face_quadrature_formula,
                               fe_pou, update_values | update_quadrature_points | update_gradients | update_JxW_values), quadrature_point_history(
                  quadrature_point_history)
      {
//         AssertDimension(dim, fe_adjoint.n_components());
//         AssertDimension(dim, fe_primal.n_components());
         this->used_faces = use_faces::no_faces;
         this->use_sorcepoint=true;
//         std::cout<<"viskosity 20°" << viskosity(293.15)<<std::endl;
         g[dim-1]=-9.81*1;



      }

//      SegmentCurve<dim>  segmentcurve;
      std::vector<PointHistory<dim> >& quadrature_point_history;
      virtual ~Navier_Stokes_Problem_Temp_Lid_driven_Cavity() = default;
      typedef Local_Problem<dim> Parent;
      using Parent::comp_i;  //Trialfuntion
      using Parent::comp_j;  //Testfunction
      using Parent::U;
      using Parent::homotopy_s;
      using Parent::fe_values_adjoint;
      bool use_heatsorcepoint =true;
      Tensor<1,dim> g;
      double rho = 998.21;
      double viskosity_nu = 0.002216065960663198*1.0E-3;
      double E_A=14906.585117275014; // Aktivierungsenergy
      double convection_v = 1.0;
      double R=8.31446261815324;
      double alpha =1*0.0002064/3.0;
      double sigmasquare=100;
      double thermal_conductivity=0.5918;
      double convection_T=1.0;
      double fac_source=100.0;


      double heatsource_point(Point<dim> & point)
      {
    	  return this->get_pointrhs(point,this->fe_values_adjoint.get_cell(),dim+1);
      }

//      double heatsource_curve(double lambda)
//      {
//    	  Point<dim> quadrature_point=this->fe_values_adjoint.quadrature_point(this->q);
//    	  double diff=segmentcurve.distance(quadrature_point);
//    	    	  return std::sqrt(lambda*2*3.14159265359)*std::exp(-diff*diff*lambda)/segmentcurve.get_length();
//      }

      double Gaussianheatsource_point(double lambda,Point<dim> point)
            {
          	  Point<dim> quadrature_point=this->fe_values_adjoint.quadrature_point(this->q);
          	  Tensor<1,dim> diff;
          	  for(unsigned int i=0;i<dim;i++)
          		  diff[i]=quadrature_point(i)-point(i);
          	  return std::pow(1.0/std::sqrt(2*3.14159265359/lambda),dim)*std::exp(-diff*diff*lambda);
            }
      double viskosity(double T)
      {
//    	  return viskosity_nu;
    	  return viskosity_nu*std::exp(E_A/(R*T));
    	  return 1e-3;
      }

      double DTviskosity(double T)
      {
//    	  return 0;

    	  return -E_A/R*viskosity_nu*std::exp(E_A/(R*T))/(T*T);
    	  return 0;
      }

      template<typename VAR>
      Tensor<1, dim> get_u(VAR & u, bool face = false)
      {
         Tensor < 1, dim > var_u;
         for (unsigned int j = 0; j < dim; j++)
         {
            if (face)
               var_u[j] = u.face_U.Val[j];
            else
               var_u[j] = u.U.Val[j];
         }
         return var_u;
      }
      Tensor<1, dim> get_rhs()
      {
         Tensor < 1, dim > rhs;
         for (unsigned int j = 0; j < dim; j++)
         {
            rhs[j] = 0;
         }
         return rhs;
      }
      template<typename VAR>
      double get_p(VAR & u, bool face = false)
      {
         double var_p;

         {
            if (face)
               var_p = u.face_U.Val[dim];
            else
               var_p = u.U.Val[dim];
         }
         return var_p;
      }

      template<typename VAR>
          double get_T(VAR & u, bool face = false)
          {
             double var_T;

             {
                if (face)
                   var_T = u.face_U.Val[dim+1];
                else
                   var_T = u.U.Val[dim+1];
             }
             return var_T;
          }

      template<typename VAR>
      Tensor<2, dim> get_grad_u(VAR & u, bool face = false)
      {
         Tensor < 2, dim > grad_u;
         for (unsigned int j = 0; j < dim; j++)
            for (unsigned int i = 0; i < dim; i++)
            {
               if (face)
                  grad_u[i][j] = u.face_U.Grad[i][j];
               else
                  grad_u[i][j] = u.U.Grad[i][j];
            }
         return grad_u;
      }
      template<typename VAR>
      Tensor<1, dim> get_grad_p(VAR & u, bool face = false)
      {
         Tensor < 1, dim > grad_u;
         for (unsigned int j = 0; j < dim; j++)
         {
            if (face)
               grad_u[j] = u.face_U.Grad[dim][j];
            else
               grad_u[j] = u.U.Grad[dim][j];
         }
         return grad_u;
      }
      template<typename VAR>
      Tensor<1, dim> get_grad_T(VAR & u, bool face = false)
      {
         Tensor < 1, dim > grad_T;
         for (unsigned int j = 0; j < dim; j++)
         {
            if (face)
               grad_T[j] = u.face_U.Grad[dim+1][j];
            else
               grad_T[j] = u.U.Grad[dim+1][j];
         }
         return grad_T;
      }
      void set_BC()
      {
      }
      virtual double eval_local_remainder(Local_Container<dim>& U_diff, Local_Container<dim>& Z_diff, bool face = false)
      {
         if(face)
            return 0;
         Tensor < 2, dim > grad_e = get_grad_u(U_diff);
                  Tensor < 1, dim > e = get_u(U_diff);
                  Tensor < 1, dim > e_z = get_u(Z_diff);
                  double Te_z=get_T(Z_diff);
                  Tensor < 1, dim > grad_T_e=get_grad_T(U_diff);
                  Tensor < 2, dim > grad_e_z = get_grad_u(Z_diff);
         return 1./4.*rho * convection_v * (2.0*(grad_e * e) * e_z)+1./4.*grad_T_e*e*Te_z; //TODO add additional terms for Temperature
      }

      virtual double eval_local_billinearform(Local_Container<dim>& Trialfunction, Local_Container<dim>& Testfunction, bool face = false)
      {

         if (face)
         {
            double endface=2.2;
            if(dim==3)
               endface=2.5;

            {
               Point < dim > quadrature_point = this->fe_face_values_adjoint.quadrature_point(this->face_q);
               if (std::abs(quadrature_point(0) - endface) < 1e-10)
               {
                  Tensor < 2, dim > grad_u = get_grad_u(Trialfunction, face);
                                   Tensor < 1, dim > test_u = get_u(Testfunction, face);
                                   double trial_p=get_p(Trialfunction,face);
                                   double T = get_T(U[0],face);
                                   return rho * viskosity(T) * ((transpose(grad_u)+grad_u) * this->normal_vector) * test_u-(trial_p * this->normal_vector) * test_u;
               }
            }
            return 0;

         }

//         Trialfunction :i
//         Testfunction:j
         Tensor < 2, dim > grad_trial_u = get_grad_u(Trialfunction);
         Tensor < 2, dim > grad_test_u = get_grad_u(Testfunction);
         Tensor < 1, dim > trial_u = get_u(Trialfunction);
         Tensor < 1, dim > test_u = get_u(Testfunction);
         double div_tria_u = trace(grad_trial_u);
         double div_test_u = trace(grad_test_u);
         double p_trial = get_p(Trialfunction);
         double p_test = get_p(Testfunction);
         double T_test = get_T(Testfunction);
         double T_trial = get_T(Trialfunction);
         Tensor < 1, dim > grad_T_test=get_grad_T(Testfunction);
         Tensor < 1, dim > grad_T_trial=get_grad_T(Trialfunction);

         //Linearizationpoints
         Tensor < 2, dim > grad_u = get_grad_u(U[0]);
         Tensor < 1, dim > u = get_u(U[0]);
         Tensor < 1, dim > grad_T = get_grad_T(U[0]);
         double T=get_T(U[0]);

         if (this->Newton)
         {

            if (comp_i < dim && comp_j < dim)
            {
               return rho * scalar_product(grad_trial_u + transpose(grad_trial_u), grad_test_u) * viskosity(T)
                     + rho * convection_v * ((grad_u * trial_u + grad_trial_u * u) * test_u);
            }
            if (comp_i == dim && comp_j == dim) return 0;
            if (comp_i < dim && comp_j == dim) return -div_tria_u * p_test;
            if (comp_i == dim && comp_j < dim) return -div_test_u * p_trial;
            if (comp_i < dim && comp_j == dim+1) return convection_T*trial_u*grad_T*T_test;
            if (comp_i == dim+1 && comp_j < dim) return rho * scalar_product(grad_u + transpose(grad_u), grad_test_u) * DTviskosity(T)*T_trial+alpha*T_trial*g*test_u;
            if (comp_i == dim+1 && comp_j == dim+1) return  thermal_conductivity*grad_T_test*grad_T_trial+convection_T*u*grad_T_trial*T_test;
            return 0;
         }
         else
            return rho * scalar_product(grad_trial_u + transpose(grad_trial_u), grad_test_u) * viskosity(T)
                  + rho * convection_v * ((grad_u * trial_u + grad_trial_u * u) * test_u)
				  +rho * scalar_product(grad_u + transpose(grad_u), grad_test_u) * DTviskosity(T)*T_trial
				  +alpha*T_trial*g*test_u;
                  - div_tria_u * p_test
                  - div_test_u * p_trial+
				  convection_T*trial_u*grad_T*T_test+
				 thermal_conductivity* grad_T_test*grad_T_trial+convection_T*u*grad_T_trial*T_test;

         return 0;

      }

      virtual double eval_local_residual(Local_Container<dim>& Testfunction, bool face = false)
      {
         if (face)
         {

            double endface=2.2;
                        if(dim==3)
                           endface=2.5;

            {
               Point < dim > quadrature_point = this->fe_face_values_adjoint.quadrature_point(this->face_q);
               if (std::abs(quadrature_point(0) - endface) < 1e-10)
               {

                  Tensor < 2, dim > grad_u = get_grad_u(U[0], face);
                  Tensor < 1, dim > test_u = get_u(Testfunction, face);
                  double p=get_p(U[0],face);
                  double T = get_T(U[0],face);
                  return rho * viskosity(T) * ((transpose(grad_u)+grad_u) * this->normal_vector) * test_u-p*this->normal_vector * test_u;
               }
               else return 0;
            }
            return 0;

         }
         dealii::Point<dim> evalpoint((1),(-1));
         dealii::Point<dim> evalpoint2((0.5), (0.3));
         Tensor < 2, dim > grad_test_u = get_grad_u(Testfunction);
         Tensor < 1, dim > test_u = get_u(Testfunction);
         double div_test_u = trace(grad_test_u);
         double p_test = get_p(Testfunction);
         double T_test = get_T(Testfunction);
         Tensor < 1, dim > grad_T_test = get_grad_T(Testfunction);

         //Linearizationpoints
         Tensor < 2, dim > grad_u = get_grad_u(U[0]);
         Tensor < 1, dim > u = get_u(U[0]);
         double p = get_p(U[0]);
         double T = get_T(U[0]);
         Tensor < 1, dim > grad_T = get_grad_T(U[0]);
         double div_u = trace(grad_u);
         Point < dim > quadrature_point = this->fe_values_adjoint.quadrature_point(this->q);
         double x=quadrature_point(0);
         double y=quadrature_point(1);
         double fxy=1+x*y;
//         std::cout<<Gaussianheatsource_point(sigmasquare,evalpoint)<<std::endl;
         if (this->Newton)
         {

            if (comp_j < dim)
            {

               return rho * scalar_product(grad_u + transpose(grad_u), grad_test_u) * viskosity(T)
                     + convection_v * rho * (grad_u * u) * test_u - div_test_u * p
					 +0*g*test_u
					 +alpha*(T-293.15)*g*test_u;
            }
            if (comp_j == dim) return -div_u * p_test;
//           if (comp_j == dim+1) return -u*grad_T*T_test+grad_T_test*grad_T -heatsource_curve(10000)*T_test;//-50*Gaussianheatsource_point(10000,evalpoint)*T_test-50*Gaussianheatsource_point(10000,evalpoint2)*T_test;
           if (comp_j == dim+1) return convection_T*u*grad_T*T_test+thermal_conductivity*grad_T_test*grad_T -fac_source*Gaussianheatsource_point(sigmasquare,evalpoint)*T_test;
           return 0;
         }
         else
            return rho * scalar_product(grad_u + transpose(grad_u), grad_test_u) * viskosity(T)
                  +convection_v * rho * (grad_u * u) * test_u - div_test_u * p - div_u * p_test
                  +convection_T*u*grad_T*T_test+thermal_conductivity*grad_T_test*grad_T+ alpha*(T-293.15)*g*test_u
				  -fac_source*Gaussianheatsource_point(sigmasquare,evalpoint)*T_test;
         //-50*Gaussianheatsource_point(10000,evalpoint)*T_test-50*Gaussianheatsource_point(10000,evalpoint2)*T_test;  //TODOOOOOOO ADD Terms for Temp here!!!!!
         return 0; //-100*heatsource_curve(10000)*T_test;
      }
      virtual double eval_local_Homotopy_corrector_rhs(double s, double old_s, Local_Container<dim>& Testfunction, bool face = false)
      {
         return 0;

      }
};




template<int dim>
using PDE_NSE_Lid_driven_cavity= Navier_Stokes_Problem_Temp_Lid_driven_Cavity<dim> ;

template <int dim>
class NSE_Lid_driven_cavity: public FE_Problem<PDE_NSE_Lid_driven_cavity<dim>,dim>
{


public:
		struct VectorElementDestroyer
		{
		  const std::vector<const FiniteElement<dim>*> data;

		  VectorElementDestroyer(
		    const std::vector<const FiniteElement<dim>*> &pointers)
		    		  :
		    		  data(pointers)
		    		{}

		   // destructor to delete the pointers
		  ~VectorElementDestroyer (){
			  for (unsigned int i=0; i<data.size(); ++i)
			    delete data[i];
			}

		  const std::vector<const FiniteElement<dim>*> & get_data () const
				{
				  return data;
				}



			};

public:
		NSE_Lid_driven_cavity(int degree):
			FE_Problem<PDE_NSE_Lid_driven_cavity<dim>,dim>(
					VectorElementDestroyer(create_fe_list(degree)).get_data(),
					VectorElementDestroyer(create_adjoint_fe_list(degree)).get_data(),
					create_fe_multiplicities(),
			6, 6,degree)
			{
			if(dim==2)
		     this->solution_names={"v_x","v_y","p","T"};
			if(dim==3)
				this->solution_names={"v_x","v_y","v_z","p","T"};
		     this->solution_names_adjoint=this->solution_names;
		     for (auto & name : this->solution_names_adjoint)
		    	 name+="_adjoint";
		     this->dirichletdata = new BoundaryFunction(this->number_of_components);
		     this->refinementtype=Refinementtype::Refine_Primal_Adjoint;
		     this->DWR=true;
			}

	Functional<dim>** Functionals;


	virtual std::string get_Problem_name()const {return "NSE_Lid_driven_cavity+Laser";}

	virtual void set_triangulation(){
//	std::vector<unsigned int> cheese={2,1,1};
//	GridGenerator::cheese(this->triangulation,cheese);
////	std::vector<unsigned int> legs={1,1,1,1};
////	GridGenerator::hyper_cross(this->triangulation,legs);
//	if(dim==2)
//	  GridTools::transform(
//	    [](const Point<dim> &in) {
//	      return Point<dim>(2*in[0]-5, 2*in[1]-5);
//	    },
//	    this->triangulation);
//	if(dim==3)
//		  GridTools::transform(
//			    [](const Point<dim> &in) {
//			      return Point<dim>(2*in[0]-5, 2*in[1]-5,2*in[2]);
//			    },
//			    this->triangulation);

	GridGenerator::hyper_cube(this->triangulation,-2,2);
	this->triangulation.refine_global(2);
	}



	//Finite Elements
	  static std::vector<const FiniteElement<dim>*>
		  create_fe_list (const unsigned int polynomial_degree){
		  	  std::vector<const FiniteElement<dim>*> fe_list;
		  	  fe_list.push_back (new FE_Q<dim>(polynomial_degree+1));
		  	  fe_list.push_back (new FE_Q<dim>(polynomial_degree));
		  	  fe_list.push_back (new FE_Q<dim>(polynomial_degree));
		  	  return fe_list;
		}
		  static std::vector<const FiniteElement<dim>*>
		  create_adjoint_fe_list (const unsigned int polynomial_degree){
		  	  std::vector<const FiniteElement<dim>*> fe_list;
		  	  fe_list.push_back (new FE_Q<dim>(2*polynomial_degree+2));
		  	  fe_list.push_back (new FE_Q<dim>(2*polynomial_degree));
		  	  fe_list.push_back (new FE_Q<dim>(2*polynomial_degree));
		  	  return fe_list;
		}

		 static std::vector<unsigned int>create_fe_multiplicities ()
		  {
		    std::vector<unsigned int> multiplicities;
		    multiplicities.push_back (dim);
		    multiplicities.push_back (1);
		    multiplicities.push_back (1);
		    return multiplicities;
		  }





	virtual void set_functionals()
	{
		int size=7;
		Functionals= new Functional<dim>*[size];
		Function<dim>* meantemp_function = new Indicator_Temperature(this->number_of_components);
		//reference values
		//Generation of Functionals

		//===============================================================
//		Cheese Pointup sigma=100
//		double factor=16.0;
//		double mean_v=7.5592265197190053e-04*factor;
//		double mean_T=9.5643770628792902e+02*factor;

		//===============================================================
////		Cheese Pointdown sigma=100
//		double factor=16;
//		double mean_v=7.7145313997813885e-04*factor;
//		double mean_T=9.5643711897034973e+02*factor;

		//===============================================================
//		sigma=
//		100
//		double mean_v=7.2006161044753433e-03;
//		double mean_T=4.7897782938919190e+03;
//		double mean_v=4.5004114942085181e-04*16;
//		double mean_T=2.9936114379695590e+02*16;
		//dim=3
		double mean_v=5.4578619512518313e-03;
		double mean_T=1.8815358896805094e+04;
		//===============================================================
		//sigma=
		//1000
//		double mean_v=7.2508908300961249e-03;
//		double mean_T=4.7899683915558817e+03;

		//===============================================================
		//sigma=
		//10000
//		double mean_T=4.7899874015012447e+03;
//		double mean_v=7.2559478652244030e-03;

//===============================================================
//		double mean_T=2.9671423086924773e+02;
//		double mean_v=1.8790017032439869e-05;
		int quadratdegree_face=8;
		int quadratdegree_volume=8;
		std::vector<int> components={0};
		for (int i=1; i<dim;i++)
			components.push_back(i);
		std::vector<double> Gamma(this->number_of_components,1.0);
		Function<dim>* Onefunction=new ConstantFunction<dim>(Gamma);
		Functional<dim>* Int_Velo = new IntegralMagnitude<dim> (Onefunction,quadratdegree_volume,mean_v  , components);
		Functional<dim>* Int_Temp = new IntegralEvaluation<dim>(meantemp_function,quadratdegree_volume,   mean_T);
		Functional<dim>* Area_Inv = new ConstantFunctional<dim>(1.0/(64));
//		Functional<dim>* Area_Inv = new ConstantFunctional<dim>(1.0/(52.0));
		Functional<dim>* MeanTemp = new FunctionalProduct<dim>(Area_Inv,Int_Temp);
		Functional<dim>* MeanVelo = new FunctionalProduct<dim>(Area_Inv,Int_Velo);
//		this->Functional_J = MeanTemp;
		Functionals[0]=MeanVelo;
		Functionals[1]=MeanTemp;
//		this->Functional_J = Int_Velo;
//		this->Functional_J = Int_Temp;
		this->Functional_J = new CombinedFunctional<dim>(Functionals, 2, this->results, this->in_Newton);

	}
	void set_boundary_conditions()
	{
		this->dirichletdata =new BoundaryFunction(this->number_of_components);
		this->boundary_ids={0};
		std::vector<bool> component_mask(this->number_of_components,true);
		component_mask[dim]=false;
		std::vector<std::vector<bool>> componentmasks_for_boundaryids(this->boundary_ids.size(),component_mask);
		this->componentmask_on_boundary=componentmasks_for_boundaryids;
	}
	void set_runtimeparameters() {};


	class BoundaryFunction : public Abstract_Function<dim>
	{
	   public:
		BoundaryFunction(const unsigned int number_of_components=0) :
			Abstract_Function<dim>(number_of_components)
	      {
	      }

	      double value(const Point<dim> &p, const unsigned int component=0) const
	  	{
	  	   Assert(component < this->n_components, ExcIndexRange(component, 0, this->n_components));

	  	      if(component==dim+1)
	  	      {
	  	    	  return 293.15;
	  	      }
	  	      return 0;

	  	}
	};



	class Indicator_Temperature : public Abstract_Function<dim>
	{
	   public:
		Indicator_Temperature(unsigned int comp=dim+2) :
	    	  Abstract_Function<dim>(comp)
	      {

	      }

	      double value(const Point<dim> &p, const unsigned int component=0) const
	  	{
	  	   Assert(component < this->n_components, ExcIndexRange(component, 0, this->n_components));
	  	   if (component==dim+1)
	  		   return 1;
	  	   return 0;
	  	}

	};

	template <typename VECTOR>
		void set_defaultvalues (VECTOR & solution)
		{
			solution.block(dim+1)=293.15;

		}


	virtual unsigned int solve_lin_system2(BlockSparseMatrix<double> &system_matrix, Solvertype solvertype, BlockVector<double> &solution, BlockVector<double> &rhs,
		                                       bool transpose, bool reassemble_matrix, SparseDirectUMFPACK &A_direct_primal, double abs_accuracy=1.0e-8,double rel_accuracy=1.0e-8 )
		         {

		            unsigned int iter = 0;
		            solution=0;

//		            std::filebuf fb1;
//		            fb1.open ("systemMatrix1.txt",std::ios::out);
//		            std::ostream os1(&fb1);
//		            system_matrix.print_formatted(os1);
//		            std::cin>> iter;
		            const auto system_op = block_operator(system_matrix);
		            //timer.enter_section("Solve primal linear system iterativ.");
		            if (rhs.size() > 5)
		            {

		               ReductionControl rc(
		            		   2*rhs.size()
							   , 1.0e-9, 1.0e-9);

		               QGauss<dim> quadrature_formula(1);
		               DoFHandler<dim> *thisdofhandler;
		               SparsityPattern *sparse_pressure;

		               if(this->dof_handler_primal.n_dofs()==rhs.size())
		               {
		            	   thisdofhandler= &this->dof_handler_primal;
		            	   sparse_pressure= &this->sparsity_pattern_primal.block(dim,dim);

		               }
		               else
		               {
		            	   thisdofhandler= &this->dof_handler_adjoint;
		            	   sparse_pressure= &this->sparsity_pattern_adjoint.block(dim,dim);
		               }

		               SparseMatrix<double> Mp;
		               Mp.reinit(*sparse_pressure);
		               dealii::DoFHandler<dim> pressuredofhandler;
		               std::vector<bool> pressure_componentmask (this->number_of_components,false);
		               pressure_componentmask[dim]=true;
		               pressuredofhandler.initialize(thisdofhandler->get_triangulation(), thisdofhandler->get_fe().get_sub_fe(pressure_componentmask));
//		               std::cout<<pressuredofhandler.n_dofs()<<std::endl;
		               MatrixCreator::create_mass_matrix(pressuredofhandler, quadrature_formula, Mp);

		               PreconditionIdentity preconditioner_Full;

		               BlockTrianglePrecondition<double> precondition(dim+2);
		               //Declaration of Blockmatrices

//		               ( Ax  Axy Bx AxT )
//		               ( Ayx  Ay By AyT )
//					   ( BxT ByT  0  0  )
//					   ( TAx  TAy 0  KT )


//		               const auto Ax=linear_operator(system_matrix.block(0, 0));
//		               const auto Ay=linear_operator(system_matrix.block(1, 1));
//		               const auto Bx=linear_operator(system_matrix.block(0,dim));
//		               const auto By=linear_operator(system_matrix.block(1,dim));
//		               const auto D =linear_operator(system_matrix.block(0,0));
//		               const auto BxT=linear_operator(system_matrix.block(dim,0));
//		               const auto ByT=linear_operator(system_matrix.block(dim,1));
//		               const auto KT=linear_operator(system_matrix.block(dim+1,dim+1));



		               SolverControl            solver_control(rhs.size(), 1e-3 * rhs.l2_norm());
		               typename SolverGMRES<Vector<double>>::AdditionalData adddata;
		               		               adddata.use_default_residual=true;
		               SolverGMRES<Vector<double>> gmres(solver_control,adddata);
		               TrilinosWrappers::PreconditionAMG amgAx;
		               TrilinosWrappers::PreconditionAMG amgAy;
		               TrilinosWrappers::PreconditionAMG amgAz; //dim==3  Will not be used otherwise
		               TrilinosWrappers::PreconditionAMG amgT;
		               TrilinosWrappers::PreconditionAMG amgM;
		               decltype(amgAx)::AdditionalData data;
		               data.elliptic = true;
		               data.higher_order_elements = true;
		               amgAx.initialize(system_matrix.block(0, 0), data);
		               amgAy.initialize(system_matrix.block(1, 1), data);
		               if(dim==3)amgAz.initialize(system_matrix.block(2, 2), data);
		               amgT.initialize(system_matrix.block(dim+1, dim+1), data);
		               amgM.initialize(Mp, data);
//		               auto invAx=Ax;
//		               auto invAy=Ay;
//		               auto invKT=KT;
		               const auto InvAx=inverse_gmres(system_matrix.block(0, 0), amgAx);
		               auto InvAxT=transposedMatrix(InvAx);
		               const auto InvAy=inverse_gmres(system_matrix.block(1, 1), amgAy);
		               auto InvAyT=transposedMatrix(InvAy);
		               const auto InvT=inverse_gmres(system_matrix.block(dim+1, dim+1), amgT);
		               auto InvTT=transposedMatrix(InvT);
		               const auto InvAz=inverse_gmres(system_matrix.block(2, 2), amgAz);
		               auto InvAzT=transposedMatrix(InvAz);
		               const auto InvM=inverse_gmres(Mp,amgM);
		               PreconditionIdentity preconditioner_S;
		               auto S=schurcompl(InvAx, system_matrix.block(0, dim), system_matrix.block(dim, 0),system_matrix.block(dim, dim));
		               const auto InvS=inverse_gmres(S, preconditioner_S);
		               auto InvST=transposedMatrix(InvS);
		               if(transpose)
		               {

		        	   	   precondition.enter(InvAxT,0,0);
		        		   precondition.enter(InvAyT,1,1);
		        		   precondition.enter(InvTT,dim+1,dim+1);
		        		   if(dim==3)
		        		            	  		               {
		        		            	  		            	   precondition.enter(InvAzT,2,2);

		        		            	  		               }
		        		            	  		               precondition.enter(InvST,dim,dim,dim+0.0);

		               }
		               else{
		            	   	   	   	   	   	   precondition.enter(InvAx,0,0);
		            	  		               precondition.enter(InvAy,1,1);
		            	  		               precondition.enter(InvT,dim+1,dim+1);
		            	  		               if(dim==3)
		            	  		               {
		            	  		            	   precondition.enter(InvAz,2,2);

		            	  		               }
		            	  		               precondition.enter(InvS,dim,dim,dim+0.0);
		               }

		              		         //      precondition.enter(amg, 0, 0, 1.0);
		              		         //      precondition.enter(amg2, 1, 1);
		              		         //      precondition.enter(amg3, 2, 2);
		              		         //      precondition.enter(id, 3, 3);
		               typename SolverGMRES<BlockVector<double>>::AdditionalData adddata2;
		               adddata2.use_default_residual=true;
		               SolverCG < BlockVector<double> > cg(rc);
		               SolverGMRES < BlockVector<double> > gmresfinal(rc,adddata2);
		               SolverBicgstab<BlockVector<double>> bicg(rc);

		               auto system_op=linear_operator<BlockVector<double>>(system_matrix);
		               auto systemT=transpose_operator<BlockVector<double>>(system_op);
		               if(transpose)
		               {
		            	   std::cout<<" Started Solve Adjoint" <<std::endl;
		            	   gmresfinal.solve(systemT, solution, rhs, precondition);
		            	   std::cout << rc.last_step() << " GMRES- Iterations needed adjoint (Residual: " << rc.last_value() << ")" << std::endl;
		               }
		               else
		               {

		            	   std::cout<<" Started Solve Primal" <<std::endl;
		            	   gmresfinal.solve(system_op, solution, rhs, precondition);
		            	   std::cout << rc.last_step() << " GMRES- Iterations needed (Residual: " << rc.last_value() << ")" << std::endl;
		               }

		         //      id.initialize(system_matrix.block(3,3));
		               //SparseDirectUMFPACK A_inv_pf;
		         //		A_inv_pf.initialize(system_matrix.block(1, 1));
		         //		if (reassemble_matrix)
		         //		                        A_direct_primal.initialize(system_matrix.block(1,1));
		         //      BlockTrianglePrecondition<double> precondition(4);
		         //      precondition.enter(amg, 0, 0, 1.0);
		         //      precondition.enter(amg2, 1, 1);
		         //      precondition.enter(amg3, 2, 2);
		         //      precondition.enter(id, 3, 3);
		         //      for (unsigned int i= 0;i<3;i++)
		         //      {
		         //         precondition.enter(system_matrix.block(i,3), i, 3,1.0);
		         //         precondition.enter(system_matrix.block(3,i), 3, i,1.0);
		         //      }
		         //      //precondition.enter(system_matrix.block(0, 1), 0, 1);
		         //      if (transpose)
		         //      {
		         //         const auto system_op2 = transpose_operator(system_op);
		         //         if (solvertype == Solvertype::GMRES)
		         //            gmres.solve(system_op2, solution, rhs, precondition);
		         //         else
		         //            if (solvertype == Solvertype::Bicgstab)
		         //               bicg.solve(system_op2, solution, rhs, precondition);
		         //            else
		         //               cg.solve(system_op, solution, rhs, precondition);
		         //
		         //      }
		         //      else
		         //      {
		         //         if (solvertype == Solvertype::GMRES)
		         //            gmres.solve(system_op, solution, rhs, precondition);
		         //         else
		         //            if (solvertype == Solvertype::Bicgstab)
		         //               bicg.solve(system_op, solution, rhs, precondition);
		         //            else
		         //               cg.solve(system_op, solution, rhs, precondition);
		         //
		         //      }
		         //      iter = rc.last_step();
		               //pcout << rc.last_step() << " GMRES- Iterations needed (Residual: " << rc.last_value() << ")" << endl;
		               //pcout << rc.last_step() << " BICG- Iterations needed (Residual: " << rc.last_value() << ")" << endl;

		            }
		            else
		            {
		               //        pcout<<"Direct solver"<<endl;
		               if (reassemble_matrix) A_direct_primal.initialize(system_matrix);
		               reassemble_matrix = false;
		               if (transpose)
		                  A_direct_primal.Tvmult(solution, rhs);
		               else
		                  A_direct_primal.vmult(solution, rhs);
		            }
		            return iter;
		            //timer.exit_section();
		         }



};



/* SRC_NSE_BENCHMARK_COLD_TO_WARM_H_ */


==> Compdata/Nonlinear-Coercive/src/NSE_Lid_driven_cavity_Density.h <==
/*

 *
 *  Created on: 29.11.2022
 *      Author: endtmayer
 */
#include "fe_problem.h"
#include "variational_formulation_Nav_Stokes.h"
#include <deal.II/lac/block_matrix_array.h>
#include <deal.II/lac/linear_operator.h>
#include "inverse_prec.h"
#include "linear_splines.h"
#include "find_index_set.h"
#include <deal.II/base/parameter_handler.h>
#pragma once



 std::string parameter_file_name="Parameters_Fluid_with_densitiy_Laser-4.prm";
template<int dim, typename VECTOR = BlockVector<double>>
class Navier_Stokes_Problem_Temp_Lid_driven_Cavity_with_density : public Local_Problem<dim>
{
   public:
	Navier_Stokes_Problem_Temp_Lid_driven_Cavity_with_density(std::vector<VECTOR> &primal_solutions, std::vector<VECTOR> &adjoint_solutions, const FESystem<dim>&fe_primal,
                            const FESystem<dim>&fe_adjoint, QGauss<dim>& quadrature_formula, QGauss<dim - 1>& face_quadrature_formula,
                            const FESystem<dim> &fe_pou, std::vector<PointHistory<dim> >& quadrature_point_history) :
            Local_Problem<dim>(primal_solutions, adjoint_solutions, fe_primal, fe_adjoint, quadrature_formula, face_quadrature_formula,
                               fe_pou, update_values | update_quadrature_points | update_gradients | update_JxW_values), quadrature_point_history(
                  quadrature_point_history)
      {
		ParameterHandler prm;
//		prm.enter_subsection ("Data");
		prm.declare_entry("convectionT", "1.0", Patterns::Double());
		prm.declare_entry("convectionv", "1.0", Patterns::Double());
		prm.declare_entry("factor_viskosity", "1.0", Patterns::Double());
		prm.declare_entry("sigma", "10000.0", Patterns::Double());
		prm.declare_entry("factor_thermal_conductivity", "1.0", Patterns::Double());
		prm.declare_entry("powersource", "0.0", Patterns::Double());
		prm.declare_entry("rho", "998.21", Patterns::Double());





		prm.parse_input(parameter_file_name,"",true);

		rho20=prm.get_double("rho");
		viskosity_nu = 0.002216065960663198*1.0E-03*prm.get_double("factor_viskosity");
		E_A=14906.585117275014; // Aktivierungsenergy
		convection_v = prm.get_double("convectionv");
		R=8.31446261815324;
		alpha =1*0.0002064/3.0;
		sigma=prm.get_double("sigma");
		thermal_conductivity=0.5918*prm.get_double("factor_thermal_conductivity");
		convection_T=prm.get_double("convectionT");
		fac_source=prm.get_double("powersource");
//		std::cout<<"fac_source: "<< fac_source <<std::endl;
//		std::cout<<"sigma: "<< sigma <<std::endl;


//         AssertDimension(dim, fe_adjoint.n_components());
//         AssertDimension(dim, fe_primal.n_components());
         this->used_faces = use_faces::no_faces;
         this->use_sorcepoint=false;
//         std::cout<<"viskosity 20°" << viskosity(293.15)<<std::endl;
         g[dim-1]=-9.81;
//         //https://www.chemie.de/lexikon/Wasser_%28Stoffdaten%29.html#Drucktabellen.html
//         std::vector<double> points={0,99.63};
//         std::vector<double> values={-0.08,0.748};
         std::vector<double> points={0,4,5,10,15,20,25,30,35,40,45,50,60,70,80,90,99.63};
         std::vector<double> values={-0.08,0,0.011,0.087,0.152,0.209,0.259,0.305,0.347,0.386,0.423,0.457,0.522,0.583,0.640,0.696,0.748};
//         std::vector<double> points={20,99.63};
//         std::vector<double> values={0.209,0.209};
         for(unsigned int i=0; i< points.size();i++)
         {
                 	 points[i]+=273.15;
                 	 values[i]*=0.001;
         }
         Thermal_expansion.add_data_points(points, values);
//         prm.leave_subsection();
      }

//      SegmentCurve<dim>  segmentcurve;

      std::vector<PointHistory<dim> >& quadrature_point_history;
      virtual ~Navier_Stokes_Problem_Temp_Lid_driven_Cavity_with_density() = default;
      typedef Local_Problem<dim> Parent;
      using Parent::comp_i;  //Trialfuntion
      using Parent::comp_j;  //Testfunction
      using Parent::U;
      using Parent::homotopy_s;
      using Parent::fe_values_adjoint;
      bool use_heatsorcepoint =true;
      LinearSpline Thermal_expansion;
      Tensor<1,dim> g;
      double rho20 = 998.21;
      double viskosity_nu = 0.002216065960663198*1.0E-03*1.0E-02;
      double E_A=14906.585117275014; // Aktivierungsenergy
      double convection_v = 1.0;
      double R=8.31446261815324;
      double alpha =1*0.0002064/3.0;
      double sigma=10000;
      double thermal_conductivity=0.5918*1.0E+01;
      double convection_T=1.0;
      double fac_source=1000.0;
      double factor_pressure=1e+5;
      enum Model{Bossinesque, Density};
      Model usedmodel=Model::Density;



      double heatsource_point(Point<dim> & point)
      {
    	  return this->get_pointrhs(point,this->fe_values_adjoint.get_cell(),dim+1);
      }

//      double heatsource_curve(double lambda)
//      {
//    	  Point<dim> quadrature_point=this->fe_values_adjoint.quadrature_point(this->q);
//    	  double diff=segmentcurve.distance(quadrature_point);
//    	    	  return std::sqrt(lambda*2*3.14159265359)*std::exp(-diff*diff*lambda)/segmentcurve.get_length();
//      }

      double Gaussianheatsource_point(double sigma,Point<dim> point)
            {
          	  Point<dim> quadrature_point=this->fe_values_adjoint.quadrature_point(this->q);
          	  Tensor<1,dim> diff;
          	  for(unsigned int i=0;i<dim;i++)
          		  diff[i]=quadrature_point(i)-point(i);
          	  return std::pow(1.0/std::sqrt(2*3.14159265359*sigma*sigma),dim)*std::exp(-0.5*diff*diff/(sigma*sigma));
            }


      double rho(double T)
      {
    	  if(usedmodel==Model::Density)
    		  return rho20*std::exp(-Thermal_expansion.eval_antiderivative(T, 293.15));
    	  if(usedmodel==Model::Bossinesque)
    		  return rho20;
    	  std::cout<< "Error: Model not found"<<std::endl;
    	  return 1;
      }
      double rho_prime(double T)
       {
    	  if(usedmodel==Model::Density)
    		  return -rho20*std::exp(-Thermal_expansion.eval_antiderivative(T, 293.15))*Thermal_expansion.eval(T);
       	  if(usedmodel==Model::Bossinesque)
       		  return 0;
   	     	  std::cout<< "Error: Model not found"<<std::endl;
   	     	  return 1;

       }
      double rho_prime_prime(double T)
      {
    	  if(usedmodel==Model::Density)
    		  return -rho20*std::exp(-Thermal_expansion.eval_antiderivative(T, 293.15))*Thermal_expansion.eval_derivative(T)
    		      			 +rho20*std::exp(-Thermal_expansion.eval_antiderivative(T, 293.15))*Thermal_expansion.eval(T)*Thermal_expansion.eval(T);
    	  if(usedmodel==Model::Bossinesque)
    	        		  return 0;
    	    	     	  std::cout<< "Error: Model not found"<<std::endl;
    	    	     	  return 1;

      }
      double viskosity(double T)
      {
//    	  return viskosity_nu;
    	  return viskosity_nu*std::exp(E_A/(R*T));
    	  return 1e-3;
      }

      double DTviskosity(double T)
      {
//    	  return 0;

    	  return -E_A/R*viskosity_nu*std::exp(E_A/(R*T))/(T*T);
    	  return 0;
      }

      template<typename VAR>
      Tensor<1, dim> get_u(VAR & u, bool face = false)
      {
         Tensor < 1, dim > var_u;
         for (unsigned int j = 0; j < dim; j++)
         {
            if (face)
               var_u[j] = u.face_U.Val[j];
            else
               var_u[j] = u.U.Val[j];
         }
         return var_u;
      }
      Tensor<1, dim> get_rhs()
      {
         Tensor < 1, dim > rhs;
         for (unsigned int j = 0; j < dim; j++)
         {
            rhs[j] = 0;
         }
         return rhs;
      }
      template<typename VAR>
      double get_p(VAR & u, bool face = false)
      {
         double var_p;

         {
            if (face)
               var_p = u.face_U.Val[dim];
            else
               var_p = u.U.Val[dim];
         }
         return var_p;
      }

      template<typename VAR>
          double get_T(VAR & u, bool face = false)
          {
             double var_T;

             {
                if (face)
                   var_T = u.face_U.Val[dim+1];
                else
                   var_T = u.U.Val[dim+1];
             }
             return var_T;
          }

      template<typename VAR>
      Tensor<2, dim> get_grad_u(VAR & u, bool face = false)
      {
         Tensor < 2, dim > grad_u;
         for (unsigned int j = 0; j < dim; j++)
            for (unsigned int i = 0; i < dim; i++)
            {
               if (face)
                  grad_u[i][j] = u.face_U.Grad[i][j];
               else
                  grad_u[i][j] = u.U.Grad[i][j];
            }
         return grad_u;
      }
      template<typename VAR>
      Tensor<1, dim> get_grad_p(VAR & u, bool face = false)
      {
         Tensor < 1, dim > grad_u;
         for (unsigned int j = 0; j < dim; j++)
         {
            if (face)
               grad_u[j] = u.face_U.Grad[dim][j];
            else
               grad_u[j] = u.U.Grad[dim][j];
         }
         return grad_u;
      }
      template<typename VAR>
      Tensor<1, dim> get_grad_T(VAR & u, bool face = false)
      {
         Tensor < 1, dim > grad_T;
         for (unsigned int j = 0; j < dim; j++)
         {
            if (face)
               grad_T[j] = u.face_U.Grad[dim+1][j];
            else
               grad_T[j] = u.U.Grad[dim+1][j];
         }
         return grad_T;
      }
      void set_BC()
      {
      }
      virtual double eval_local_remainder(Local_Container<dim>& U_diff, Local_Container<dim>& Z_diff, bool face = false)
      {
         if(face)
            return 0;
         Tensor < 2, dim > grad_e = get_grad_u(U_diff);
                  Tensor < 1, dim > e = get_u(U_diff);
                  Tensor < 1, dim > e_z = get_u(Z_diff);
                  double Te_z=get_T(Z_diff);
                  Tensor < 1, dim > grad_T_e=get_grad_T(U_diff);
                  Tensor < 2, dim > grad_e_z = get_grad_u(Z_diff);
         return 1./4.*1000 * convection_v * (2.0*(grad_e * e) * e_z)+1./4.*grad_T_e*e*Te_z; //TODO add additional terms for Temperature
      }

      virtual double eval_local_billinearform(Local_Container<dim>& Trialfunction, Local_Container<dim>& Testfunction, bool face = false)
      {

         if (face)
         {
            double endface=2.2;
            if(dim==3)
               endface=2.5;

            {
               Point < dim > quadrature_point = this->fe_face_values_adjoint.quadrature_point(this->face_q);
               if (std::abs(quadrature_point(0) - endface) < 1e-10)
               {
                  Tensor < 2, dim > grad_u = get_grad_u(Trialfunction, face);
                                   Tensor < 1, dim > test_u = get_u(Testfunction, face);
                                   double trial_p=get_p(Trialfunction,face);
                                   double T = get_T(U[0],face);
                                   return rho(T) * viskosity(T) * ((transpose(grad_u)+grad_u) * this->normal_vector) * test_u-(trial_p * this->normal_vector) * test_u;
               }
            }
            return 0;

         }

//         Trialfunction :i
//         Testfunction:j
         Tensor < 2, dim > grad_trial_u = get_grad_u(Trialfunction);
         Tensor < 2, dim > grad_test_u = get_grad_u(Testfunction);
         Tensor < 1, dim > trial_u = get_u(Trialfunction);
         Tensor < 1, dim > test_u = get_u(Testfunction);
         double div_tria_u = trace(grad_trial_u);
         double div_test_u = trace(grad_test_u);
         double p_trial = get_p(Trialfunction);
         double p_test = get_p(Testfunction);
         double T_test = get_T(Testfunction);
         double T_trial = get_T(Trialfunction);
         Tensor < 1, dim > grad_T_test=get_grad_T(Testfunction);
         Tensor < 1, dim > grad_T_trial=get_grad_T(Trialfunction);

         //Linearizationpoints
         Tensor < 2, dim > grad_u = get_grad_u(U[0]);
         double div_u=trace(grad_u);
         Tensor < 1, dim > u = get_u(U[0]);
         Tensor < 1, dim > grad_T = get_grad_T(U[0]);
         double T=get_T(U[0]);
       	double Bossinequepart=0;
                 	if (usedmodel=Model::Bossinesque)
                 		Bossinequepart=	rho(T)*alpha*T_trial*g*test_u;
         if (this->Newton)
         {

            if (comp_i < dim && comp_j < dim)
            {
               return rho(T) * scalar_product(grad_trial_u + transpose(grad_trial_u), grad_test_u) * viskosity(T)
                     + rho(T) * convection_v * ((grad_u * trial_u + grad_trial_u * u) * test_u);
            }
            if (comp_i == dim && comp_j == dim) return 0;
            if (comp_i < dim && comp_j == dim) return -div_tria_u *rho(T)  * p_test -rho_prime(T)*grad_T*trial_u*p_test;
            if (comp_i == dim && comp_j < dim) return -div_test_u * p_trial;
            if (comp_i == dim+1 && comp_j == dim) return -div_u*rho_prime(T)*p_test*T_trial-rho_prime(T)*grad_T_trial*u*p_test-rho_prime_prime(T)*grad_T*u*p_test*T_trial+Bossinequepart;
            if (comp_i < dim && comp_j == dim+1) return convection_T*trial_u*grad_T*T_test;
            if (comp_i == dim+1 && comp_j < dim) return rho(T) * scalar_product(grad_u + transpose(grad_u), grad_test_u) * DTviskosity(T)*T_trial
            		+rho_prime(T) * scalar_product(grad_u + transpose(grad_u), grad_test_u) * viskosity(T)*T_trial
					-rho_prime(T)*g*test_u*T_trial
					+convection_v * rho_prime(T) * (grad_u * u) * test_u*T_trial;
            if (comp_i == dim+1 && comp_j == dim+1) return  thermal_conductivity*grad_T_test*grad_T_trial+convection_T*u*grad_T_trial*T_test;
            return 0;
         }
         else
        	 return rho(T) * scalar_product(grad_trial_u + transpose(grad_trial_u), grad_test_u) * viskosity(T)
                     + rho(T) * convection_v * ((grad_u * trial_u + grad_trial_u * u) * test_u)+
					 0+
					 -div_tria_u *rho(T)  * p_test -rho_prime(T)*grad_T*trial_u*p_test
					 -div_test_u * p_trial
					 -div_u*rho_prime(T)*p_test*T_trial-rho_prime(T)*grad_T_trial*u*p_test-rho_prime_prime(T)*grad_T*u*p_test*T_trial
					 +convection_T*trial_u*grad_T*T_test
					 +rho(T) * scalar_product(grad_u + transpose(grad_u), grad_test_u) * DTviskosity(T)*T_trial
	            		+rho_prime(T) * scalar_product(grad_u + transpose(grad_u), grad_test_u) * viskosity(T)*T_trial
						-rho_prime(T)*g*test_u*T_trial
					 +thermal_conductivity*grad_T_test*grad_T_trial+convection_T*u*grad_T_trial*T_test;

//            return rho(T) * scalar_product(grad_trial_u + transpose(grad_trial_u), grad_test_u) * viskosity(T)
//                    + rho(T) * convection_v * ((grad_u * trial_u + grad_trial_u * u) * test_u) //
//					-div_tria_u *rho(T)  * p_test//
//					-div_test_u *factor_pressure* p_trial//
//					-div_u*rho_prime(T)*p_test*T_trial-rho_prime(T)*grad_T_trial*u*p_test-rho_prime_prime(T)*grad_T*u*p_test*T_trial//
//					+convection_T*trial_u*grad_T*T_test//
//					+rho(T) * scalar_product(grad_u + transpose(grad_u), grad_test_u) * DTviskosity(T)*T_trial
//					            		+rho_prime(T) * scalar_product(grad_u + transpose(grad_u), grad_test_u) * viskosity(T)*T_trial
//										-rho_prime(T)*g*test_u*T_trial
//										+convection_v * rho_prime(T) * (grad_u * u) * test_u*T_trial //
//					+thermal_conductivity*grad_T_test*grad_T_trial+convection_T*u*grad_T_trial*T_test;
         return 0;

      }

      virtual double eval_local_residual(Local_Container<dim>& Testfunction, bool face = false)
      {
         if (face)
         {

            double endface=2.2;
                        if(dim==3)
                           endface=2.5;

            {
               Point < dim > quadrature_point = this->fe_face_values_adjoint.quadrature_point(this->face_q);
               if (std::abs(quadrature_point(0) - endface) < 1e-10)
               {

                  Tensor < 2, dim > grad_u = get_grad_u(U[0], face);
                  Tensor < 1, dim > test_u = get_u(Testfunction, face);
                  double p=get_p(U[0],face);
                  double T = get_T(U[0],face);
                  return rho(T) * viskosity(T) * ((transpose(grad_u)+grad_u) * this->normal_vector) * test_u-p*this->normal_vector * test_u;
               }
               else return 0;
            }
            return 0;

         }
         dealii::Point<dim> evalpoint((0.25),(0.05));
         dealii::Point<dim> evalpoint3((0.01),(0.05));
         dealii::Point<dim> evalpoint2((0.05), (0.05));
         Tensor < 2, dim > grad_test_u = get_grad_u(Testfunction);
         Tensor < 1, dim > test_u = get_u(Testfunction);
         double div_test_u = trace(grad_test_u);
         double p_test = get_p(Testfunction);
         double T_test = get_T(Testfunction);
         Tensor < 1, dim > grad_T_test = get_grad_T(Testfunction);

         //Linearizationpoints
         Tensor < 2, dim > grad_u = get_grad_u(U[0]);
         Tensor < 1, dim > u = get_u(U[0]);
         double p = get_p(U[0]);
         double T = get_T(U[0]);
         Tensor < 1, dim > grad_T = get_grad_T(U[0]);
         double div_u = trace(grad_u);
         Point < dim > quadrature_point = this->fe_values_adjoint.quadrature_point(this->q);
         if (this->Newton)
         {

            if (comp_j < dim)
            {

               return rho(T) * scalar_product(grad_u + transpose(grad_u), grad_test_u) * viskosity(T)
                     + convection_v * rho(T) * (grad_u * u) * test_u -  div_test_u * p
					 -rho(T)*g*test_u;
            }
            if (comp_j == dim) return -div_u*rho(T) * p_test-rho_prime(T)*grad_T*u*p_test;
//           if (comp_j == dim+1) return -u*grad_T*T_test+grad_T_test*grad_T -heatsource_curve(10000)*T_test;//-50*Gaussianheatsource_point(10000,evalpoint)*T_test-50*Gaussianheatsource_point(10000,evalpoint2)*T_test;
           if (comp_j == dim+1) return convection_T*u*grad_T*T_test+thermal_conductivity*grad_T_test*grad_T
        		   -fac_source*Gaussianheatsource_point(sigma,evalpoint)*T_test-fac_source*Gaussianheatsource_point(sigma,evalpoint2)*T_test;
           return 0;
         }
         else
            return rho(T) * scalar_product(grad_u + transpose(grad_u), grad_test_u) * viskosity(T)
                  +convection_v * rho(T) * (grad_u * u) * test_u - div_test_u * p - div_u * p_test
                  +convection_T*u*grad_T*T_test+thermal_conductivity*grad_T_test*grad_T- rho(T)*g*test_u -fac_source*Gaussianheatsource_point(sigma,evalpoint)*T_test
				  -fac_source*Gaussianheatsource_point(sigma,evalpoint2)*T_test;//-50*Gaussianheatsource_point(10000,evalpoint)*T_test-50*Gaussianheatsource_point(10000,evalpoint2)*T_test;  //TODOOOOOOO ADD Terms for Temp here!!!!!
         return 0; //-100*heatsource_curve(10000)*T_test;
      }
      virtual double eval_local_Homotopy_corrector_rhs(double s, double old_s, Local_Container<dim>& Testfunction, bool face = false)
      {
         return 0;

      }
};




template<int dim>
using PDE_NSE_Lid_driven_cavity_with_density= Navier_Stokes_Problem_Temp_Lid_driven_Cavity_with_density<dim> ;

template <int dim>
class NSE_Lid_driven_cavity_with_density: public FE_Problem<PDE_NSE_Lid_driven_cavity_with_density<dim>,dim>
{


public:
		struct VectorElementDestroyer
		{
		  const std::vector<const FiniteElement<dim>*> data;

		  VectorElementDestroyer(
		    const std::vector<const FiniteElement<dim>*> &pointers)
		    		  :
		    		  data(pointers)
		    		{}

		   // destructor to delete the pointers
		  ~VectorElementDestroyer (){
			  for (unsigned int i=0; i<data.size(); ++i)
			    delete data[i];
			}

		  const std::vector<const FiniteElement<dim>*> & get_data () const
				{
				  return data;
				}



			};

public:
		NSE_Lid_driven_cavity_with_density(int degree):
			FE_Problem<PDE_NSE_Lid_driven_cavity_with_density<dim>,dim>(
					VectorElementDestroyer(create_fe_list(degree)).get_data(),
					VectorElementDestroyer(create_adjoint_fe_list(degree)).get_data(),
					create_fe_multiplicities(),
			8, 8,degree)
			{
			if(dim==2)
		     this->solution_names={"v_x","v_y","p","T"};
			if(dim==3)
				this->solution_names={"u_x","u_y","u_z","p","T"};
		     this->solution_names_adjoint=this->solution_names;
		     for (auto & name : this->solution_names_adjoint)
		    	 name+="_adjoint";
		     this->dirichletdata = new BoundaryFunction(this->number_of_components);
		     this->refinementtype=Refinementtype::Refine_Primal_Adjoint;
		     this->DWR=true;
			}

	Functional<dim>** Functionals;


	virtual std::string get_Problem_name()const {return "NSE_Lid_driven_cavity+Laser+Density";}

	virtual void set_triangulation(){
//	std::vector<unsigned int> cheese={2,1,1};
//	GridGenerator::cheese(this->triangulation,cheese);
////	std::vector<unsigned int> legs={1,1,1,1};
////	GridGenerator::hyper_cross(this->triangulation,legs);
//	if(dim==2)
//	  GridTools::transform(
//	    [](const Point<dim> &in) {
//	      return Point<dim>(2*in[0]-5, 2*in[1]-5);
//	    },
//	    this->triangulation);
//	if(dim==3)
//		  GridTools::transform(
//			    [](const Point<dim> &in) {
//			      return Point<dim>(2*in[0]-5, 2*in[1]-5,2*in[2]);
//			    },
//			    this->triangulation);
//

	GridGenerator::hyper_cube(this->triangulation,0,0.3);
//	  GridTools::transform(
//		    [](const Point<dim> &in) {
//		      return Point<dim>(0.6-in[1], 0.6-in[0]);
//		    },this->triangulation);
	this->triangulation.refine_global(1);
    dealii::Point<dim> evalpoint((0.25),(0.05));
    dealii::Point<dim> evalpoint3((0.01),(0.05));
    dealii::Point<dim> evalpoint2((0.05), (0.05));
    std::vector<dealii::Point<dim>> evalpoints={evalpoint,evalpoint2};
//	this->prerefine_Grid_around_point(&this->triangulation,evalpoint,5);
//	this->prerefine_Grid_around_point(&this->triangulation,evalpoint3,5);
    this->prerefine_Grid_around_points(&this->triangulation,evalpoints , 7);


//	std::string grid_name= "Ybeam.inp";
//			    dealii::GridIn<dim> grid_in;
//			         grid_in.attach_triangulation (this->triangulation);
//			         std::ifstream input_file(grid_name.c_str());
//			         grid_in.read_ucd (input_file);
//			         this->triangulation.refine_global(0);
	}



	//Finite Elements
	  static std::vector<const FiniteElement<dim>*>
		  create_fe_list (const unsigned int polynomial_degree){
		  	  std::vector<const FiniteElement<dim>*> fe_list;
		  	  fe_list.push_back (new FE_Q<dim>(polynomial_degree+1));
		  	  fe_list.push_back (new FE_Q<dim>(polynomial_degree));
		  	  fe_list.push_back (new FE_Q<dim>(polynomial_degree));
		  	  return fe_list;
		}
		  static std::vector<const FiniteElement<dim>*>
		  create_adjoint_fe_list (const unsigned int polynomial_degree){
		  	  std::vector<const FiniteElement<dim>*> fe_list;
		  	  fe_list.push_back (new FE_Q<dim>(2*polynomial_degree+2));
		  	  fe_list.push_back (new FE_Q<dim>(2*polynomial_degree));
		  	  fe_list.push_back (new FE_Q<dim>(2*polynomial_degree));
		  	  return fe_list;
		}

		 static std::vector<unsigned int>create_fe_multiplicities ()
		  {
		    std::vector<unsigned int> multiplicities;
		    multiplicities.push_back (dim);
		    multiplicities.push_back (1);
		    multiplicities.push_back (1);
		    return multiplicities;
		  }





	virtual void set_functionals()
	{
		int size=7;
		Functionals= new Functional<dim>*[size];
		Function<dim>* meantemp_function = new Indicator_Temperature(this->number_of_components);
		//reference values
		//Generation of Functionals

		//===============================================================
//		Cheese Pointup sigma=100
//		double factor=16.0;
//		double mean_v=7.5592265197190053e-04*factor;
//		double mean_T=9.5643770628792902e+02*factor;

		//===============================================================
////		Cheese Pointdown sigma=100
//		double factor=16;
//		double mean_v=7.7145313997813885e-04*factor;
//		double mean_T=9.5643711897034973e+02*factor;

		//===============================================================
//		sigma=
//		100
//		double mean_v=7.2006161044753433e-03;
//		double mean_T=4.7897782938919190e+03;
//		double mean_v=4.5004114942085181e-04*16;
//		double mean_T=2.9936114379695590e+02*16;
		//===============================================================
		//sigma=
		//1000
//		double mean_v=7.2508908300961249e-03;
//		double mean_T=4.7899683915558817e+03;

		//===============================================================
		//sigma=
		//10000
//		double mean_T=4.7899874015012447e+03;
//		double mean_v=7.2559478652244030e-03;

//===============================================================
//		double mean_T=2.9671423086924773e+02;
//		double mean_v=1.8790017032439869e-05;


		ParameterHandler prm;

//		prm.enter_subsection("Results.Results");
		prm.declare_entry("exactJ_1", "1.0", Patterns::Double());
		prm.declare_entry("exactJ_2", "1.0", Patterns::Double());
		prm.declare_entry("exactJ_3", "1.0", Patterns::Double());
		prm.declare_entry("exactJ_4", "1.0", Patterns::Double());
		prm.parse_input(parameter_file_name,"",true);

//		double mean_v=1.54023e-02*0.09;
//		double mean_T=3.13988e+02*0.09;
		double mean_v=0.09*prm.get_double("exactJ_1");
		double mean_T=0.09*prm.get_double("exactJ_2");
		int quadratdegree_face=8;
		int quadratdegree_volume=8;
		std::vector<int> components={0};
		Point<dim> p(0.15,0.15);
		Point<dim> p2(0.15,0.1);
		double val_p=prm.get_double("exactJ_3");
		double val_p2=prm.get_double("exactJ_4");
		for (int i=1; i<dim;i++)
			components.push_back(i);
		std::vector<double> Gamma(this->number_of_components,1.0);
		Function<dim>* Onefunction=new ConstantFunction<dim>(Gamma);
		Functional<dim>* Int_Velo = new IntegralMagnitude<dim> (Onefunction,quadratdegree_volume,mean_v  , components);
		Functional<dim>* Int_Temp = new IntegralEvaluation<dim>(meantemp_function,quadratdegree_volume,   mean_T);
		Functional<dim>* Area_Inv = new ConstantFunctional<dim>(1.0/(0.09));
//		Functional<dim>* Area_Inv = new ConstantFunctional<dim>(1.0/(52.0));
		Functional<dim>* MeanTemp = new FunctionalProduct<dim>(Area_Inv,Int_Temp);
		Functional<dim>* MeanVelo = new FunctionalProduct<dim>(Area_Inv,Int_Velo);
		Functional<dim>* Point_Temp = new PointValueEvaluation<dim>(p,dim+1,val_p);
		Functional<dim>* Point_Temp2 = new PointValueEvaluation<dim>(p2,dim+1,val_p2);
//		this->Functional_J = MeanTemp;
		Functionals[0]=MeanVelo;
		Functionals[1]=MeanTemp;
		Functionals[2]=Point_Temp;
		Functionals[3]=Point_Temp2;
//		this->Functional_J = MeanVelo;
//		this->Functional_J = Int_Temp;
		this->Functional_J = new CombinedFunctional<dim>(Functionals, 4, this->results, this->in_Newton);
//		prm.leave_subsection();
	}
	void set_boundary_conditions()
	{

//		this->dirichletdata =new BoundaryFunction(this->number_of_components);
//		this->boundary_ids={1,2,3,4,5,6};
//		std::vector<bool> component_mask(this->number_of_components,true);
//		component_mask[dim]=false;
//		std::vector<std::vector<bool>> componentmasks_for_boundaryids(this->boundary_ids.size(),component_mask);
//		for(int i=0;i<3;i++)
//		{
//			for(int j=0;j<dim;j++)
//			componentmasks_for_boundaryids[i][j]=false;
//		}
//		for(int i=1;i<6;i++)
//				{
//					componentmasks_for_boundaryids[i][dim+1]=false;
//				}
//
//		this->componentmask_on_boundary=componentmasks_for_boundaryids;



		this->dirichletdata =new BoundaryFunction(this->number_of_components);
		this->boundary_ids={0};
		std::vector<bool> component_mask(this->number_of_components,true);
		component_mask[dim]=false;
		std::vector<std::vector<bool>> componentmasks_for_boundaryids(this->boundary_ids.size(),component_mask);
		this->componentmask_on_boundary=componentmasks_for_boundaryids;
	}
	void set_runtimeparameters() {};


	class BoundaryFunction : public Abstract_Function<dim>
	{
	   public:
		BoundaryFunction(const unsigned int number_of_components=0) :
			Abstract_Function<dim>(number_of_components)
	      {
	      }

	      double value(const Point<dim> &p, const unsigned int component=0) const
	  	{
	  	   Assert(component < this->n_components, ExcIndexRange(component, 0, this->n_components));

	  	      if(component==dim+1)
	  	      {
	  	    	  return 293.15;
	  	      }
	  	      return 0;

	  	}
	};



	class Indicator_Temperature : public Abstract_Function<dim>
	{
	   public:
		Indicator_Temperature(unsigned int comp=dim+2) :
	    	  Abstract_Function<dim>(comp)
	      {

	      }

	      double value(const Point<dim> &p, const unsigned int component=0) const
	  	{
	  	   Assert(component < this->n_components, ExcIndexRange(component, 0, this->n_components));
	  	   if (component==dim+1)
	  		   return 1;
	  	   return 0;
	  	}

	};

	template <typename VECTOR>
		void set_defaultvalues (VECTOR & solution)
		{
			solution.block(dim+1)=293.15;

		}
	virtual void set_user_constraints(DoFHandler<dim>& dof_handler, ConstraintMatrix & constraints)
	{
		auto fix_value_in_pressure=find_closest_to_0<dim>(dof_handler);
		constraints.add_lines(fix_value_in_pressure);
	}


	virtual unsigned int solve_lin_system2(BlockSparseMatrix<double> &system_matrix, Solvertype solvertype, BlockVector<double> &solution, BlockVector<double> &rhs,
		                                       bool transpose, bool reassemble_matrix, SparseDirectUMFPACK &A_direct_primal, double abs_accuracy=1.0e-8,double rel_accuracy=1.0e-8 )
		         {

		            unsigned int iter = 0;
		            solution=0;

//		            std::filebuf fb1;
//		            fb1.open ("systemMatrix1.txt",std::ios::out);
//		            std::ostream os1(&fb1);
//		            system_matrix.print_formatted(os1);
//		            std::cin>> iter;
		            const auto system_op = block_operator(system_matrix);
		            //timer.enter_section("Solve primal linear system iterativ.");
		            if (rhs.size() > 5)
		            {

		               ReductionControl rc(
		            		   2*rhs.size()
							   , 1.0e-9, 1.0e-9);

		               QGauss<dim> quadrature_formula(1);
		               DoFHandler<dim> *thisdofhandler;
		               SparsityPattern *sparse_pressure;

		               if(this->dof_handler_primal.n_dofs()==rhs.size())
		               {
		            	   thisdofhandler= &this->dof_handler_primal;
		            	   sparse_pressure= &this->sparsity_pattern_primal.block(dim,dim);

		               }
		               else
		               {
		            	   thisdofhandler= &this->dof_handler_adjoint;
		            	   sparse_pressure= &this->sparsity_pattern_adjoint.block(dim,dim);
		               }

		               SparseMatrix<double> Mp;
		               Mp.reinit(*sparse_pressure);
		               dealii::DoFHandler<dim> pressuredofhandler;
		               std::vector<bool> pressure_componentmask (this->number_of_components,false);
		               pressure_componentmask[dim]=true;
		               pressuredofhandler.initialize(thisdofhandler->get_triangulation(), thisdofhandler->get_fe().get_sub_fe(pressure_componentmask));
//		               std::cout<<pressuredofhandler.n_dofs()<<std::endl;
		               MatrixCreator::create_mass_matrix(pressuredofhandler, quadrature_formula, Mp);

		               PreconditionIdentity preconditioner_Full;

		               BlockTrianglePrecondition<double> precondition(dim+2);
		               //Declaration of Blockmatrices

//		               ( Ax  Axy Bx AxT )
//		               ( Ayx  Ay By AyT )
//					   ( BxT ByT  0  0  )
//					   ( TAx  TAy 0  KT )


//		               const auto Ax=linear_operator(system_matrix.block(0, 0));
//		               const auto Ay=linear_operator(system_matrix.block(1, 1));
//		               const auto Bx=linear_operator(system_matrix.block(0,dim));
//		               const auto By=linear_operator(system_matrix.block(1,dim));
//		               const auto D =linear_operator(system_matrix.block(0,0));
//		               const auto BxT=linear_operator(system_matrix.block(dim,0));
//		               const auto ByT=linear_operator(system_matrix.block(dim,1));
//		               const auto KT=linear_operator(system_matrix.block(dim+1,dim+1));



		               SolverControl            solver_control(rhs.size(), 1e-3 * rhs.l2_norm());
		               typename SolverGMRES<Vector<double>>::AdditionalData adddata;
		               		               adddata.use_default_residual=true;
		               SolverGMRES<Vector<double>> gmres(solver_control,adddata);
		               TrilinosWrappers::PreconditionAMG amgAx;
		               TrilinosWrappers::PreconditionAMG amgAy;
		               TrilinosWrappers::PreconditionAMG amgAz; //dim==3  Will not be used otherwise
		               TrilinosWrappers::PreconditionAMG amgT;
		               TrilinosWrappers::PreconditionAMG amgM;
		               decltype(amgAx)::AdditionalData data;
		               data.elliptic = true;
		               data.higher_order_elements = true;
		               amgAx.initialize(system_matrix.block(0, 0), data);
		               amgAy.initialize(system_matrix.block(1, 1), data);
		               if(dim==3)amgAz.initialize(system_matrix.block(2, 2), data);
		               amgT.initialize(system_matrix.block(dim+1, dim+1), data);
		               amgM.initialize(Mp, data);
//		               auto invAx=Ax;
//		               auto invAy=Ay;
//		               auto invKT=KT;
		               const auto InvAx=inverse_gmres(system_matrix.block(0, 0), amgAx);
		               auto InvAxT=transposedMatrix(InvAx);
		               const auto InvAy=inverse_gmres(system_matrix.block(1, 1), amgAy);
		               auto InvAyT=transposedMatrix(InvAy);
		               const auto InvT=inverse_gmres(system_matrix.block(dim+1, dim+1), amgT);
		               auto InvTT=transposedMatrix(InvT);
		               const auto InvAz=inverse_gmres(system_matrix.block(2, 2), amgAz);
		               auto InvAzT=transposedMatrix(InvAz);
		               const auto InvM=inverse_gmres(Mp,amgM);
		               PreconditionIdentity preconditioner_S;
		               auto S=schurcompl(InvAx, system_matrix.block(0, dim), system_matrix.block(dim, 0),system_matrix.block(dim, dim));
		               const auto InvS=inverse_gmres(S, preconditioner_S);
		               auto InvST=transposedMatrix(InvS);
		               if(transpose)
		               {

		        	   	   precondition.enter(InvAxT,0,0);
		        		   precondition.enter(InvAyT,1,1);
		        		   precondition.enter(InvTT,dim+1,dim+1);
		        		   if(dim==3)
		        		            	  		               {
		        		            	  		            	   precondition.enter(InvAzT,2,2);

		        		            	  		               }
		        		            	  		               precondition.enter(InvST,dim,dim,dim+0.0);

		               }
		               else{
		            	   	   	   	   	   	   precondition.enter(InvAx,0,0);
		            	  		               precondition.enter(InvAy,1,1);
		            	  		               precondition.enter(InvT,dim+1,dim+1);
		            	  		               if(dim==3)
		            	  		               {
		            	  		            	   precondition.enter(InvAz,2,2);

		            	  		               }
		            	  		               precondition.enter(InvS,dim,dim,dim+0.0);
		               }

		              		         //      precondition.enter(amg, 0, 0, 1.0);
		              		         //      precondition.enter(amg2, 1, 1);
		              		         //      precondition.enter(amg3, 2, 2);
		              		         //      precondition.enter(id, 3, 3);
		               typename SolverGMRES<BlockVector<double>>::AdditionalData adddata2;
		               adddata2.use_default_residual=true;
		               SolverCG < BlockVector<double> > cg(rc);
		               SolverGMRES < BlockVector<double> > gmresfinal(rc,adddata2);
		               SolverBicgstab<BlockVector<double>> bicg(rc);

		               auto system_op=linear_operator<BlockVector<double>>(system_matrix);
		               auto systemT=transpose_operator<BlockVector<double>>(system_op);
		               if(transpose)
		               {
		            	   std::cout<<" Started Solve Adjoint" <<std::endl;
		            	   gmresfinal.solve(systemT, solution, rhs, precondition);
		            	   std::cout << rc.last_step() << " GMRES- Iterations needed adjoint (Residual: " << rc.last_value() << ")" << std::endl;
		               }
		               else
		               {

		            	   std::cout<<" Started Solve Primal" <<std::endl;
		            	   gmresfinal.solve(system_op, solution, rhs, precondition);
		            	   std::cout << rc.last_step() << " GMRES- Iterations needed (Residual: " << rc.last_value() << ")" << std::endl;
		               }

		         //      id.initialize(system_matrix.block(3,3));
		               //SparseDirectUMFPACK A_inv_pf;
		         //		A_inv_pf.initialize(system_matrix.block(1, 1));
		         //		if (reassemble_matrix)
		         //		                        A_direct_primal.initialize(system_matrix.block(1,1));
		         //      BlockTrianglePrecondition<double> precondition(4);
		         //      precondition.enter(amg, 0, 0, 1.0);
		         //      precondition.enter(amg2, 1, 1);
		         //      precondition.enter(amg3, 2, 2);
		         //      precondition.enter(id, 3, 3);
		         //      for (unsigned int i= 0;i<3;i++)
		         //      {
		         //         precondition.enter(system_matrix.block(i,3), i, 3,1.0);
		         //         precondition.enter(system_matrix.block(3,i), 3, i,1.0);
		         //      }
		         //      //precondition.enter(system_matrix.block(0, 1), 0, 1);
		         //      if (transpose)
		         //      {
		         //         const auto system_op2 = transpose_operator(system_op);
		         //         if (solvertype == Solvertype::GMRES)
		         //            gmres.solve(system_op2, solution, rhs, precondition);
		         //         else
		         //            if (solvertype == Solvertype::Bicgstab)
		         //               bicg.solve(system_op2, solution, rhs, precondition);
		         //            else
		         //               cg.solve(system_op, solution, rhs, precondition);
		         //
		         //      }
		         //      else
		         //      {
		         //         if (solvertype == Solvertype::GMRES)
		         //            gmres.solve(system_op, solution, rhs, precondition);
		         //         else
		         //            if (solvertype == Solvertype::Bicgstab)
		         //               bicg.solve(system_op, solution, rhs, precondition);
		         //            else
		         //               cg.solve(system_op, solution, rhs, precondition);
		         //
		         //      }
		         //      iter = rc.last_step();
		               //pcout << rc.last_step() << " GMRES- Iterations needed (Residual: " << rc.last_value() << ")" << endl;
		               //pcout << rc.last_step() << " BICG- Iterations needed (Residual: " << rc.last_value() << ")" << endl;

		            }
		            else
		            {
		               //        pcout<<"Direct solver"<<endl;
		               if (reassemble_matrix) A_direct_primal.initialize(system_matrix);
		               reassemble_matrix = false;
		               if (transpose)
		                  A_direct_primal.Tvmult(solution, rhs);
		               else
		                  A_direct_primal.vmult(solution, rhs);
		            }
		            return iter;
		            //timer.exit_section();
		         }



};






==> Compdata/Nonlinear-Coercive/src/Own_Cell_Tools.h <==
#pragma once

#include <deal.II/base/point.h>

namespace MyCellTools
{
   using std::vector;
   using dealii::Point;

   // Provides a method to compare two cells on differenet triangulations.
   // For sure improvements can be done.

   template<int dim, typename CELL>
   bool cells_are_equal(CELL &cell1, CELL &cell2)
   {
      std::vector<Point<dim>> vertices1(std::pow(2, dim), Point<dim>());
      for (unsigned int vertex_i = 0; vertex_i < std::pow(2, dim); vertex_i++)
         vertices1[vertex_i] = cell1->vertex(vertex_i);
      std::vector<Point<dim>> vertices2(std::pow(2, dim), Point<dim>());
      for (unsigned int vertex_i = 0; vertex_i < std::pow(2, dim); vertex_i++)
         vertices2[vertex_i] = cell2->vertex(vertex_i);
      bool cell_is_same = true;
      for (unsigned int vertex_i = 0; vertex_i < std::pow(2, dim); vertex_i++)
      {
         if (vertices2[vertex_i] == vertices1[vertex_i])
         {}
         else
            cell_is_same = false;

      }
      return cell_is_same;
   }
}


==> Compdata/Nonlinear-Coercive/src/PDE_Elliptic_Book_BeckerChauly.h <==
/*
 * Navier_Stokes_Book_BeckerChauly.h
 *
 *  Created on: 18.03.2024
 *      Author: endtmayer
 */

#ifndef SRC_PDE_ELLIPTIC_BOOK_BECKERCHAULY_H_
#define SRC_NAVIER_STOKES_BOOK_BECKERCHAULY_H_
#pragma once

#include "fe_problem.h"
#include "variational_formulation_Nav_Stokes.h"
#include <deal.II/lac/block_matrix_array.h>
#include <deal.II/lac/linear_operator.h>
#include "inverse_prec.h"
#include "linear_splines.h"
#include "find_index_set.h"
#include <deal.II/base/parameter_handler.h>


namespace Non_linear_Elliptic_PDE_namespace
{
std::string parameter_file_name="Non_linear_Elliptic_PDE.prm";
}


template<int dim, typename VECTOR = BlockVector<double>>
class Non_linear_Elliptic_PDE : public Local_Problem<dim>
{
   public:
	Non_linear_Elliptic_PDE(std::vector<VECTOR> &primal_solutions, std::vector<VECTOR> &adjoint_solutions, const FESystem<dim>&fe_primal,
                            const FESystem<dim>&fe_adjoint, QGauss<dim>& quadrature_formula, QGauss<dim - 1>& face_quadrature_formula,
                            const FESystem<dim> &fe_pou, std::vector<PointHistory<dim> >& quadrature_point_history) :
            Local_Problem<dim>(primal_solutions, adjoint_solutions, fe_primal, fe_adjoint, quadrature_formula, face_quadrature_formula,
                               fe_pou, update_values | update_quadrature_points | update_gradients | update_JxW_values), quadrature_point_history(
                  quadrature_point_history)
      {
		ParameterHandler prm;
		std::string parameter_file_name=Non_linear_Elliptic_PDE_namespace::parameter_file_name;
		prm.parse_input(parameter_file_name,"",true);




         this->used_faces = use_faces::no_faces;
         this->use_sorcepoint=false;
      }

//      SegmentCurve<dim>  segmentcurve;

      std::vector<PointHistory<dim> >& quadrature_point_history;
      virtual ~Non_linear_Elliptic_PDE() = default;
      typedef Local_Problem<dim> Parent;
      using Parent::comp_i;  //Trialfuntion
      using Parent::comp_j;  //Testfunction
      using Parent::U;
      using Parent::homotopy_s;
      using Parent::fe_values_adjoint;

      double positivefunction(double norm_u)
      {
    	  return 2.0+std::atan(norm_u);
      }
      double positivefunction_prime(double norm_u)
      {
    	  return 1.0/(1.0+norm_u*norm_u);
      }

      template<typename VAR>
      double get_u(VAR & u, bool face = false)
      {
         double var_p;

         {
            if (face)
               var_p = u.face_U.Val[0];
            else
               var_p = u.U.Val[0];
         }
         return var_p;
      }

      template<typename VAR>
      Tensor<1, dim> get_grad_u(VAR & u, bool face = false)
      {
         Tensor < 1, dim > grad_u;
         for (unsigned int j = 0; j < dim; j++)
         {
            if (face)
               grad_u[j] = u.face_U.Grad[0][j];
            else
               grad_u[j] = u.U.Grad[0][j];
         }
         return grad_u;
      }
      void set_BC()
      {
      }
      virtual double eval_local_remainder(Local_Container<dim>& U_diff, Local_Container<dim>& Z_diff, bool face = false)
      {

         return 0; //TODO add additional terms for Temperature
      }

      virtual double eval_local_billinearform(Local_Container<dim>& Trialfunction, Local_Container<dim>& Testfunction, bool face = false)
      {


//         Trialfunction :i
//         Testfunction:j
         Tensor < 1, dim > grad_trial_u = get_grad_u(Trialfunction);
         Tensor < 1, dim > grad_test_u = get_grad_u(Testfunction);
         //Linearizationpoints
         Tensor < 1, dim > grad_u = get_grad_u(U[0]);
         double norm_u= std::sqrt(grad_u*grad_u);
         double u = get_u(U[0]);
         if (this->Newton)
         {
        	 return positivefunction(norm_u*norm_u)*grad_trial_u*grad_test_u+2*positivefunction_prime(norm_u*norm_u)*(grad_trial_u*grad_u)*grad_u*grad_test_u;
         }
         else
         {
        	 return positivefunction(norm_u*norm_u)*grad_trial_u*grad_test_u+2*positivefunction_prime(norm_u*norm_u)*(grad_trial_u*grad_u)*grad_u*grad_test_u;
         }
         return 0;

      }

      virtual double eval_local_residual(Local_Container<dim>& Testfunction, bool face = false)
      {

         Tensor < 1, dim > grad_test_u = get_grad_u(Testfunction);
         double test_u = get_u(Testfunction);


         //Linearizationpoints
         Tensor < 1, dim > grad_u = get_grad_u(U[0]);
         double u = get_u(U[0]);
         double norm_u= std::sqrt(grad_u*grad_u);
         Point < dim > quadrature_point = this->fe_values_adjoint.quadrature_point(this->q);
         if (this->Newton)
         {

            return positivefunction(norm_u*norm_u)*grad_u*grad_test_u-10*test_u;
         }
         else
            {
        	 return positivefunction(norm_u*norm_u)*grad_u*grad_test_u-10*test_u;
            }
      }
      virtual double eval_local_Homotopy_corrector_rhs(double s, double old_s, Local_Container<dim>& Testfunction, bool face = false)
      {
         return 0;

      }
};




template<int dim>
using PDE_nonlinear_elliptic_Book=Non_linear_Elliptic_PDE <dim> ;

template <int dim>
class Problem_Book_nonlinear_Elliptic: public FE_Problem<PDE_nonlinear_elliptic_Book<dim>,dim>
{

public:
		struct VectorElementDestroyer
		{
		  const std::vector<const FiniteElement<dim>*> data;

		  VectorElementDestroyer(
		    const std::vector<const FiniteElement<dim>*> &pointers)
		    		  :
		    		  data(pointers)
		    		{}

		   // destructor to delete the pointers
		  ~VectorElementDestroyer (){
			  for (unsigned int i=0; i<data.size(); ++i)
			    delete data[i];
			}

		  const std::vector<const FiniteElement<dim>*> & get_data () const
				{
				  return data;
				}



			};

public:
		Problem_Book_nonlinear_Elliptic(int degree):
			FE_Problem<PDE_nonlinear_elliptic_Book<dim>,dim>(
					VectorElementDestroyer(create_fe_list(degree)).get_data(),
					VectorElementDestroyer(create_adjoint_fe_list(degree)).get_data(),
					create_fe_multiplicities(),
			6, 6,degree)
			{
			if(dim==2)
		     this->solution_names={"u"};
			if(dim==3)
				this->solution_names={"u"};
		     this->solution_names_adjoint=this->solution_names;
		     for (auto & name : this->solution_names_adjoint)
		    	 name+="_adjoint";
		     this->dirichletdata = new BoundaryFunction(this->number_of_components);
		     this->refinementtype=Refinementtype::Global;
		     this->DWR=true;
			}

	Functional<dim>** Functionals;


	virtual std::string get_Problem_name()const {std::string model;
		return "Elliptic_Nonlinear";}

	virtual void set_triangulation(){
	std::vector<unsigned int> cheese={2,1,1};
	GridGenerator::cheese(this->triangulation,cheese);
////	std::vector<unsigned int> legs={1,1,1,1};
////	GridGenerator::hyper_cross(this->triangulation,legs);
//	if(dim==2)
//	  GridTools::transform(
//	    [](const Point<dim> &in) {
//	      return Point<dim>(2*in[0]-5, 2*in[1]-5);
//	    },
//	    this->triangulation);
//	if(dim==3)
//		  GridTools::transform(
//			    [](const Point<dim> &in) {
//			      return Point<dim>(2*in[0]-5, 2*in[1]-5,2*in[2]);
//			    },
//			    this->triangulation);
//
//	dealii::Point<dim> center((0.0),(0.0));
//	GridGenerator::hyper_ball(this->triangulation, center, 0.2);
//	static const dealii::SphericalManifold<dim> boundary(center);
//	this->triangulation.set_all_manifold_ids_on_boundary(0,0);
//	this->triangulation.set_manifold(0,boundary);
////	  GridTools::transform(
////		    [](const Point<dim> &in) {
////		      return Point<dim>(0.6-in[1], 0.6-in[0]);
////		    },this->triangulation);
//	this->triangulation.refine_global(1);
//    dealii::Point<dim> evalpoint((0.05),(-0.1));
//    dealii::Point<dim> evalpoint3((-0.05),(-0.1));
//    dealii::Point<dim> evalpoint2((-0.1), (0.1));
//    std::vector<dealii::Point<dim> > points={evalpoint,evalpoint3};
////	this->prerefine_Grid_around_point(&this->triangulation,evalpoint,5);
////	this->prerefine_Grid_around_point(&this->triangulation,evalpoint3,5);
//    this->prerefine_Grid_around_points(&this->triangulation,points,5);

//    std::string grid_name= "Reactor.inp";
//    		 dealii::GridIn<dim> grid_in;
//    		      grid_in.attach_triangulation (this->triangulation);
//    		      std::ifstream input_file(grid_name.c_str());
//    		      grid_in.read_ucd (input_file);
    		      this->triangulation.refine_global (1);

//	std::string grid_name= "Ybeam.inp";
//			    dealii::GridIn<dim> grid_in;
//			         grid_in.attach_triangulation (this->triangulation);
//			         std::ifstream input_file(grid_name.c_str());
//			         grid_in.read_ucd (input_file);
//			         this->triangulation.refine_global(0);
	}



	//Finite Elements
	  static std::vector<const FiniteElement<dim>*>
		  create_fe_list (const unsigned int polynomial_degree){
		  	  std::vector<const FiniteElement<dim>*> fe_list;
		  	  fe_list.push_back (new FE_Q<dim>(polynomial_degree));
		  	  return fe_list;
		}
		  static std::vector<const FiniteElement<dim>*>
		  create_adjoint_fe_list (const unsigned int polynomial_degree){
		  	  std::vector<const FiniteElement<dim>*> fe_list;
		  	  fe_list.push_back (new FE_Q<dim>(2*polynomial_degree));
		  	  return fe_list;
		}

		 static std::vector<unsigned int>create_fe_multiplicities ()
		  {
		    std::vector<unsigned int> multiplicities;
		    multiplicities.push_back (1);
		    return multiplicities;
		  }





	virtual void set_functionals()
	{

		int size=7;
		Functionals= new Functional<dim>*[size];
		Function<dim>* meantemp_function = new Indicator_Temperature(this->number_of_components);
		Function<dim>* func_Left = new Indicator_Left(this->number_of_components);
		Function<dim>* func_Right = new Indicator_Right(this->number_of_components);
		//reference values
		//Generation of Functionals

		//===============================================================
//		Cheese Pointup sigma=100
//		double factor=16.0;
//		double mean_v=7.5592265197190053e-04*factor;
//		double mean_T=9.5643770628792902e+02*factor;

		//===============================================================
////		Cheese Pointdown sigma=100
//		double factor=16;
//		double mean_v=7.7145313997813885e-04*factor;
//		double mean_T=9.5643711897034973e+02*factor;

		//===============================================================
//		sigma=
//		100
//		double mean_v=7.2006161044753433e-03;
//		double mean_T=4.7897782938919190e+03;
//		double mean_v=4.5004114942085181e-04*16;
//		double mean_T=2.9936114379695590e+02*16;
		//===============================================================
		//sigma=
		//1000
//		double mean_v=7.2508908300961249e-03;
//		double mean_T=4.7899683915558817e+03;

		//===============================================================
		//sigma=
		//10000
//		double mean_T=4.7899874015012447e+03;
//		double mean_v=7.2559478652244030e-03;

//===============================================================
//		double mean_T=2.9671423086924773e+02;
//		double mean_v=1.8790017032439869e-05;

		ParameterHandler prm;

//		prm.enter_subsection("Results.Results");
		prm.declare_entry("exactJ_1", "1.0", Patterns::Double());
		prm.declare_entry("exactJ_2", "1.0", Patterns::Double());
		prm.declare_entry("exactJ_3", "1.0", Patterns::Double());
		prm.parse_input(Non_linear_Elliptic_PDE_namespace::parameter_file_name,"",true);
		double PI=3.14159265358979323846264338327950288419716939937510;
//		double mean_v=1.54023e-02*0.09;
//		double mean_T=3.13988e+02*0.09;
		int quadratdegree_face=8;
		int quadratdegree_volume=8;

		double point_val_p=prm.get_double("exactJ_2");
		double point_val_p2=prm.get_double("exactJ_3");
		double fluxyval=prm.get_double("exactJ_1");





		std::vector<int> components={0};
		Point<dim> p(0.2,0.2);
		Point<dim> p2(0.9,0.1);
		for (int i=1; i<dim;i++)
			components.push_back(i);

		std::vector<double> Gamma(this->number_of_components,1.0);
		Function<dim>* Onefunction=new ConstantFunction<dim>(Gamma);
		Functional<dim>* Fluxy = new FluxEvaluation<dim>(func_Left,quadratdegree_face,fluxyval);
		Functional<dim>* Point_p = new PointValueEvaluation<dim>(p,0,point_val_p);
		Functional<dim>* Point_p2 = new PointValueEvaluation<dim>(p2,0,point_val_p2);
		Functionals[0]=Fluxy;
		Functionals[1]=Point_p;
		Functionals[2]=Point_p2;
		this->Functional_J = new CombinedFunctional<dim>(Functionals, 3, this->results, this->in_Newton);
	}
	void set_boundary_conditions()
	{
		this->dirichletdata =new BoundaryFunction(this->number_of_components);
		this->boundary_ids={0,1};
		std::vector<bool> component_mask(this->number_of_components,true);
		component_mask[dim]=false;
		std::vector<std::vector<bool>> componentmasks_for_boundaryids(this->boundary_ids.size(),component_mask);
		this->componentmask_on_boundary=componentmasks_for_boundaryids;
//
//		this->dirichletdata =new BoundaryFunction(this->number_of_components);
//		this->boundary_ids={1,2,3,4,5,6,7,8,9,10,12};
//		std::vector<bool> component_mask(this->number_of_components,true);
//		component_mask[dim]=false;
//		std::vector<std::vector<bool>> componentmasks_for_boundaryids(this->boundary_ids.size(),component_mask);
////		for(unsigned int i=0; i<dim;i++)
////		{
////			componentmasks_for_boundaryids[6][i]=false;
////		}
//		this->componentmask_on_boundary=componentmasks_for_boundaryids;
	}
	void set_runtimeparameters() {};


	class BoundaryFunction : public Abstract_Function<dim>
	{
	   public:
		BoundaryFunction(const unsigned int number_of_components=0) :
			Abstract_Function<dim>(number_of_components)
	      {
	      }

	      double value(const Point<dim> &p, const unsigned int component=0) const
	  	{
	  	   Assert(component < this->n_components, ExcIndexRange(component, 0, this->n_components));
	  	   const auto & x = p(0);
	  	   const auto & y = p(1);
	  	   return 0;

	  	 if(component==0)
	  		  	   {
	  		  		   if(x<1e-10-1)
	  		  			   return 10.0*std::sin((2*y-19)*Pi);
	  		  		   return 0;
	  		  	   }
	  		  	   if(component==1)
	  		  	   {
	  		  		   if(y>-1e-10+11)
	  		  			   return -10.0*std::sin((2*x-8)*Pi);
	  		  	   }
	  	      return 0;

	  	}
	};



	class Indicator_Temperature : public Abstract_Function<dim>
	{
	   public:
		Indicator_Temperature(unsigned int comp=dim+2) :
	    	  Abstract_Function<dim>(comp)
	      {

	      }

	      double value(const Point<dim> &p, const unsigned int component=0) const
	  	{
	  	   Assert(component < this->n_components, ExcIndexRange(component, 0, this->n_components));
	  	   if (component==dim+1)
	  		   return 1;
	  	   return 0;
	  	}

	};
	class Indicator_Left: public Abstract_Function<dim>
		{
		   public:
		Indicator_Left(unsigned int comp=dim+2) :
		    	  Abstract_Function<dim>(comp)
		      {

		      }

		      double value(const Point<dim> &p, const unsigned int component=0) const
		  	{
		  	   Assert(component < this->n_components, ExcIndexRange(component, 0, this->n_components));
		  		   if(p(0)<1.e-8)
		  		   return 1;
		  	   return 0;
		  	}

		};

	class Indicator_Right: public Abstract_Function<dim>
		{
		   public:
		Indicator_Right(unsigned int comp=dim+2) :
		    	  Abstract_Function<dim>(comp)
		      {

		      }

		      double value(const Point<dim> &p, const unsigned int component=0) const
		  	{
		  	   Assert(component < this->n_components, ExcIndexRange(component, 0, this->n_components));
		  		 if(p(0)>0.0)
		  		   return 1;
		  	   return 0;
		  	}

		};



	template <typename VECTOR>
		void set_defaultvalues (VECTOR & solution)
		{

		}
	virtual void set_user_constraints(DoFHandler<dim>& dof_handler, ConstraintMatrix & constraints)
	{
		auto fix_value_in_pressure=find_closest_to_0<dim>(dof_handler);
		constraints.add_lines(fix_value_in_pressure);

	}


	virtual unsigned int solve_lin_system2(BlockSparseMatrix<double> &system_matrix, Solvertype solvertype, BlockVector<double> &solution, BlockVector<double> &rhs,
		                                       bool transpose, bool reassemble_matrix, SparseDirectUMFPACK &A_direct_primal, double abs_accuracy=1.0e-8,double rel_accuracy=1.0e-8 )
		         {

		            unsigned int iter = 0;
		            solution=0;

//		            std::filebuf fb1;
//		            fb1.open ("systemMatrix1.txt",std::ios::out);
//		            std::ostream os1(&fb1);
//		            system_matrix.print_formatted(os1);
//		            std::cin>> iter;
		            const auto system_op = block_operator(system_matrix);
		            //timer.enter_section("Solve primal linear system iterativ.");
		            if (rhs.size() > 5)
		            {

		               ReductionControl rc(
		            		   2*rhs.size()
							   , 1.0e-9, 1.0e-9);

		               QGauss<dim> quadrature_formula(1);
		               DoFHandler<dim> *thisdofhandler;
		               SparsityPattern *sparse_pressure;

		               if(this->dof_handler_primal.n_dofs()==rhs.size())
		               {
		            	   thisdofhandler= &this->dof_handler_primal;
		            	   sparse_pressure= &this->sparsity_pattern_primal.block(dim,dim);

		               }
		               else
		               {
		            	   thisdofhandler= &this->dof_handler_adjoint;
		            	   sparse_pressure= &this->sparsity_pattern_adjoint.block(dim,dim);
		               }

		               SparseMatrix<double> Mp;
		               Mp.reinit(*sparse_pressure);
		               dealii::DoFHandler<dim> pressuredofhandler;
		               std::vector<bool> pressure_componentmask (this->number_of_components,false);
		               pressure_componentmask[dim]=true;
		               pressuredofhandler.initialize(thisdofhandler->get_triangulation(), thisdofhandler->get_fe().get_sub_fe(pressure_componentmask));
//		               std::cout<<pressuredofhandler.n_dofs()<<std::endl;
		               MatrixCreator::create_mass_matrix(pressuredofhandler, quadrature_formula, Mp);

		               PreconditionIdentity preconditioner_Full;

		               BlockTrianglePrecondition<double> precondition(dim+2);
		               //Declaration of Blockmatrices

//		               ( Ax  Axy Bx AxT )
//		               ( Ayx  Ay By AyT )
//					   ( BxT ByT  0  0  )
//					   ( TAx  TAy 0  KT )


//		               const auto Ax=linear_operator(system_matrix.block(0, 0));
//		               const auto Ay=linear_operator(system_matrix.block(1, 1));
//		               const auto Bx=linear_operator(system_matrix.block(0,dim));
//		               const auto By=linear_operator(system_matrix.block(1,dim));
//		               const auto D =linear_operator(system_matrix.block(0,0));
//		               const auto BxT=linear_operator(system_matrix.block(dim,0));
//		               const auto ByT=linear_operator(system_matrix.block(dim,1));
//		               const auto KT=linear_operator(system_matrix.block(dim+1,dim+1));



		               SolverControl            solver_control(rhs.size(), 1e-3 * rhs.l2_norm());
		               typename SolverGMRES<Vector<double>>::AdditionalData adddata;
		               		               adddata.use_default_residual=true;
		               SolverGMRES<Vector<double>> gmres(solver_control,adddata);
		               TrilinosWrappers::PreconditionAMG amgAx;
		               TrilinosWrappers::PreconditionAMG amgAy;
		               TrilinosWrappers::PreconditionAMG amgAz; //dim==3  Will not be used otherwise
		               TrilinosWrappers::PreconditionAMG amgT;
		               TrilinosWrappers::PreconditionAMG amgM;
		               decltype(amgAx)::AdditionalData data;
		               data.elliptic = true;
		               data.higher_order_elements = true;
		               amgAx.initialize(system_matrix.block(0, 0), data);
		               amgAy.initialize(system_matrix.block(1, 1), data);
		               if(dim==3)amgAz.initialize(system_matrix.block(2, 2), data);
		               amgT.initialize(system_matrix.block(dim+1, dim+1), data);
		               amgM.initialize(Mp, data);
//		               auto invAx=Ax;
//		               auto invAy=Ay;
//		               auto invKT=KT;
		               const auto InvAx=inverse_gmres(system_matrix.block(0, 0), amgAx);
		               auto InvAxT=transposedMatrix(InvAx);
		               const auto InvAy=inverse_gmres(system_matrix.block(1, 1), amgAy);
		               auto InvAyT=transposedMatrix(InvAy);
		               const auto InvT=inverse_gmres(system_matrix.block(dim+1, dim+1), amgT);
		               auto InvTT=transposedMatrix(InvT);
		               const auto InvAz=inverse_gmres(system_matrix.block(2, 2), amgAz);
		               auto InvAzT=transposedMatrix(InvAz);
		               const auto InvM=inverse_gmres(Mp,amgM);
		               PreconditionIdentity preconditioner_S;
		               auto S=schurcompl(InvAx, system_matrix.block(0, dim), system_matrix.block(dim, 0),system_matrix.block(dim, dim));
		               const auto InvS=inverse_gmres(S, preconditioner_S);
		               auto InvST=transposedMatrix(InvS);
		               if(transpose)
		               {

		        	   	   precondition.enter(InvAxT,0,0);
		        		   precondition.enter(InvAyT,1,1);
		        		   precondition.enter(InvTT,dim+1,dim+1);
		        		   if(dim==3)
		        		            	  		               {
		        		            	  		            	   precondition.enter(InvAzT,2,2);

		        		            	  		               }
		        		            	  		               precondition.enter(InvST,dim,dim,dim+0.0);

		               }
		               else{
		            	   	   	   	   	   	   precondition.enter(InvAx,0,0);
		            	  		               precondition.enter(InvAy,1,1);
		            	  		               precondition.enter(InvT,dim+1,dim+1);
		            	  		               if(dim==3)
		            	  		               {
		            	  		            	   precondition.enter(InvAz,2,2);

		            	  		               }
		            	  		               precondition.enter(InvS,dim,dim,dim+0.0);
		               }

		              		         //      precondition.enter(amg, 0, 0, 1.0);
		              		         //      precondition.enter(amg2, 1, 1);
		              		         //      precondition.enter(amg3, 2, 2);
		              		         //      precondition.enter(id, 3, 3);
		               typename SolverGMRES<BlockVector<double>>::AdditionalData adddata2;
		               adddata2.use_default_residual=true;
		               SolverCG < BlockVector<double> > cg(rc);
		               SolverGMRES < BlockVector<double> > gmresfinal(rc,adddata2);
		               SolverBicgstab<BlockVector<double>> bicg(rc);

		               auto system_op=linear_operator<BlockVector<double>>(system_matrix);
		               auto systemT=transpose_operator<BlockVector<double>>(system_op);
		               if(transpose)
		               {
		            	   std::cout<<" Started Solve Adjoint" <<std::endl;
		            	   gmresfinal.solve(systemT, solution, rhs, precondition);
		            	   std::cout << rc.last_step() << " GMRES- Iterations needed adjoint (Residual: " << rc.last_value() << ")" << std::endl;
		               }
		               else
		               {

		            	   std::cout<<" Started Solve Primal" <<std::endl;
		            	   gmresfinal.solve(system_op, solution, rhs, precondition);
		            	   std::cout << rc.last_step() << " GMRES- Iterations needed (Residual: " << rc.last_value() << ")" << std::endl;
		               }

		         //      id.initialize(system_matrix.block(3,3));
		               //SparseDirectUMFPACK A_inv_pf;
		         //		A_inv_pf.initialize(system_matrix.block(1, 1));
		         //		if (reassemble_matrix)
		         //		                        A_direct_primal.initialize(system_matrix.block(1,1));
		         //      BlockTrianglePrecondition<double> precondition(4);
		         //      precondition.enter(amg, 0, 0, 1.0);
		         //      precondition.enter(amg2, 1, 1);
		         //      precondition.enter(amg3, 2, 2);
		         //      precondition.enter(id, 3, 3);
		         //      for (unsigned int i= 0;i<3;i++)
		         //      {
		         //         precondition.enter(system_matrix.block(i,3), i, 3,1.0);
		         //         precondition.enter(system_matrix.block(3,i), 3, i,1.0);
		         //      }
		         //      //precondition.enter(system_matrix.block(0, 1), 0, 1);
		         //      if (transpose)
		         //      {
		         //         const auto system_op2 = transpose_operator(system_op);
		         //         if (solvertype == Solvertype::GMRES)
		         //            gmres.solve(system_op2, solution, rhs, precondition);
		         //         else
		         //            if (solvertype == Solvertype::Bicgstab)
		         //               bicg.solve(system_op2, solution, rhs, precondition);
		         //            else
		         //               cg.solve(system_op, solution, rhs, precondition);
		         //
		         //      }
		         //      else
		         //      {
		         //         if (solvertype == Solvertype::GMRES)
		         //            gmres.solve(system_op, solution, rhs, precondition);
		         //         else
		         //            if (solvertype == Solvertype::Bicgstab)
		         //               bicg.solve(system_op, solution, rhs, precondition);
		         //            else
		         //               cg.solve(system_op, solution, rhs, precondition);
		         //
		         //      }
		         //      iter = rc.last_step();
		               //pcout << rc.last_step() << " GMRES- Iterations needed (Residual: " << rc.last_value() << ")" << endl;
		               //pcout << rc.last_step() << " BICG- Iterations needed (Residual: " << rc.last_value() << ")" << endl;

		            }
		            else
		            {
		               //        pcout<<"Direct solver"<<endl;
		               if (reassemble_matrix) A_direct_primal.initialize(system_matrix);
		               reassemble_matrix = false;
		               if (transpose)
		                  A_direct_primal.Tvmult(solution, rhs);
		               else
		                  A_direct_primal.vmult(solution, rhs);
		            }
		            return iter;
		            //timer.exit_section();
		         }



};









#endif /* SRC_PDE_ELLIPTIC_BOOK_BECKERCHAULY_H_ */


==> Compdata/Nonlinear-Coercive/src/PF-ADNESO.cc <==

/**



 */

// Include files
//--------------
// The first step, as always, is to include
// the functionality of these
// deal.II library files and some C++ header
// files.
#include "fe_problem.h"
#include "csv.h"
#include "y-beamsplitter.h"
#include <ctime>
#include <deal.II/base/quadrature_lib.h>
#include <deal.II/base/logstream.h>
#include <deal.II/base/function.h>
#include <deal.II/base/utilities.h>
#include <deal.II/base/timer.h>
#include <deal.II/numerics/fe_field_function.h>
#include <deal.II/lac/block_vector.h>
#include <deal.II/lac/full_matrix.h>
#include <deal.II/lac/block_sparse_matrix.h>
#include <deal.II/lac/sparse_direct.h>
#include <deal.II/lac/solver.h>
#include <deal.II/lac/linear_operator.h>
#include <deal.II/lac/linear_operator_tools.h>
#include <deal.II/lac/solver_bicgstab.h>

#include <deal.II/grid/tria.h>
#include <deal.II/grid/grid_generator.h>
#include <deal.II/grid/tria_accessor.h>
#include <deal.II/grid/tria_iterator.h>
//#include <deal.II/grid/tria_boundary_lib.h>
#include <deal.II/grid/grid_tools.h>
#include <deal.II/grid/grid_in.h>

#include <deal.II/dofs/dof_handler.h>
#include <deal.II/dofs/dof_renumbering.h>
#include <deal.II/dofs/dof_accessor.h>
#include <deal.II/dofs/dof_tools.h>
#include <boost/serialization/serialization.hpp>
#include <boost/archive/binary_iarchive.hpp>
#include <boost/archive/binary_oarchive.hpp>

#include <deal.II/lac/constraint_matrix.h>
#include <deal.II/lac/solver_cg.h>
#include <deal.II/lac/precondition.h>

#include <deal.II/fe/fe_q.h>
#include <deal.II/fe/fe_dgq.h>
#include <deal.II/fe/fe_dgp.h>
#include <deal.II/fe/fe_system.h>
#include <deal.II/fe/fe_values.h>
#include <deal.II/fe/mapping_q1.h>
#include <deal.II/fe/fe_tools.h>
#include <deal.II/base/work_stream.h>
#include <deal.II/numerics/vector_tools.h>
#include <deal.II/numerics/matrix_tools.h>

#include <deal.II/numerics/data_out.h>
#include <deal.II/numerics/solution_transfer.h>

#include <deal.II/base/quadrature_lib.h>
#include <deal.II/base/function.h>
#include <deal.II/base/logstream.h>
#include <deal.II/base/thread_management.h>
#include <deal.II/base/parameter_handler.h>

#include <deal.II/lac/vector.h>
#include <deal.II/lac/full_matrix.h>
#include <deal.II/lac/sparse_matrix.h>
#include <deal.II/lac/solver_cg.h>
#include <deal.II/lac/solver_control.h>
#include <deal.II/lac/solver_gmres.h>
#include <deal.II/lac/trilinos_precondition.h>
#include <deal.II/lac/sparse_direct.h>
#include <deal.II/lac/precondition.h>
#include <deal.II/lac/constraint_matrix.h>

#include <deal.II/lac/block_vector.h>

#include <deal.II/grid/tria.h>
#include <deal.II/grid/grid_generator.h>
#include <deal.II/grid/grid_out.h>
#include <deal.II/grid/tria_accessor.h>
#include <deal.II/grid/tria_iterator.h>
#include <deal.II/grid/grid_refinement.h>
#include <deal.II/grid/grid_in.h>
#include <deal.II/grid/tria_boundary_lib.h>
#include <deal.II/dofs/dof_handler.h>
#include <deal.II/dofs/dof_accessor.h>
#include <deal.II/dofs/dof_tools.h>
#include <deal.II/fe/fe_q.h>
#include <deal.II/fe/fe_values.h>
#include <deal.II/fe/fe_tools.h>
#include <deal.II/numerics/vector_tools.h>
#include <deal.II/numerics/matrix_tools.h>
#include <deal.II/numerics/data_out.h>
#include <deal.II/numerics/error_estimator.h>
#include <deal.II/base/utilities.h>
#include <deal.II/base/mpi.h>
#include <deal.II/base/quadrature_lib.h>
//#include <deal.II/lac/block_matrix_array.h>
#include <deal.II/lac/petsc_parallel_block_sparse_matrix.h>
#include <deal.II/fe/fe_nothing.h>
#include <deal.II/fe/fe_q_iso_q1.h>
#include "randvector.h"
// C++
#include <fstream>
#include <sstream>

#include <iostream>
#include <sstream>

#include "stdlib.h"
#include "stdio.h"
#include <string.h>

#include "format.h"
#include "problem.h"
#include "read_memory.h"
#include "print_sparsity.h"
#include "Bonnet_Guy_FunctionsT-flow.h"
#include "linesearch.h"
//#include "Functionals.h"
#include "parallel_assembling_structs.h"
#include "compute_linearization_error_estimator.h"
#include "compute_projection.h"
#include "linear_solver.h"
#include "Local_var_container.h"
#include "Functionals.h"
#include "local_assembling.h"
#include "MyProjectionTools.h"
#include "variational_formulation.h"
#include "phasephield_functions.h"
#include "functionalfunctions.h"
#include "triangulation_RS96.h"
#include "parameter_handler_ex.h"
#include "get_nsbench4_original_grid.h"
#include "setup_system.h"
#include "flag_anisotropy_PU.h"
#include "mpi_dof_infos.h"
#include "get_condition_number.h"
#include "variational_formulation_p_Stokes.h"
#include "variational_formulation_Spacetimephasefield.h"
#include "variational_formulation_Static_FSI.h"
using namespace dealii;
//#define VISUALIZATION
#ifdef VISUALIZATION
//#include "plot/plot.h"
#endif
#define NOTRADON

#include "NSE_Benchmark_cold_to_warm.h"
#include "NSE_Benchmark_warm_to_cold.h"
#include "NSE_Lid_driven_cavity.h"
#include "Chemical_Reaktor_base.h"
#include "Chemical_Reaction_same_type.h"
#include "Chemical_Reaction_exponential.h"
#include "semilinear_problem_start.h"
#include "semilinear_exp.h"
#include "Ybeam.h"
#include "stokes_BC.h"
#include "NSE_Lid_driven_cavity_Density.h"
#include "NSE_Benchmark.h"
#include "Chemical_reactor_just_NSE.h"
#include "Simple_Laplace.h"
#include "Chemical_test_1.h"
#include "NSE_Circle-Bossineque+Density.h"
#include "PDE_Elliptic_Book_BeckerChauly.h"


//#define PARALLEL_MATRIX

using std::cout;
using std::endl;
using std::string;
template <int dim>
//using PROBLEM=ChemicalReactor_Problem<dim>;
//using PROBLEM=NSE_Lid_driven_cavity_with_density<dim>;
//using PROBLEM=PDE_NSE_Temp_on_Circle<dim>;
using PROBLEM=Problem_Book_nonlinear_Elliptic<dim>;
template<int dim>
class PU_DWR_Problem: public PROBLEM<dim>
{

   public:

      PU_DWR_Problem(const unsigned int degree);
      ~PU_DWR_Problem();
      void run();


   private:
};

// The constructor of this class is comparable
// to other tutorials steps, e.g., step-22, and step-31.
// We are going to use the following finite element discretization:
// Q_2^c for the fluid, Q_2^c for the solid, P_1^dc for the pressure.
template<int dim>
PU_DWR_Problem<dim>::PU_DWR_Problem(const unsigned int degree):PROBLEM<dim>(degree){}



// This is the standard destructor.
template<int dim>
PU_DWR_Problem<dim>::~PU_DWR_Problem()
{

}





// As usual, we have to call the  method. It handles
// the output stream to the terminal.
// Finally, we perform the refinement loop of
// the solution process.
template<int dim>
void PU_DWR_Problem<dim>::run()
{
   const int N =1;

//   int n_ranks = Utilities::MPI::n_mpi_processes(MPI_COMM_WORLD);

//   int rank = Utilities::MPI::this_mpi_process(MPI_COMM_WORLD);

//   for (int ii = rank; ii < N; ii += n_ranks)
   {

//      try
      {

         // We set runtime parameters to drive the problem.
         // These parameters could also be read from a parameter file that
         // can be handled by the ParameterHandler object (see step-19)
         this->setup_all();

         this->set_defaultvalues (this->solution_primal);
         this->set_defaultvalues (this->solution_primal_2);

         double min_cell_diameter = GridTools::minimal_cell_diameter(this->triangulation);

         std::cout << "\n==============================" << "=====================================" << std::endl;
         std::cout << "Parameters\n" << "==========\n" << "Cell diameter:     " << min_cell_diameter << "\n" << "Alpha eps:         "
               << "TOL primal Newton: " << this->lower_bound_newton_residuum << "\n" << "Max. ref. cycles:  " << this->max_no_refinement_cycles << "\n"
               << "Max. number DoFs:  " << this->max_no_degrees_of_freedom << "\n" << "TOL DWR estimator: " << this->TOL_DWR_estimator << "\n"
               << std::endl;

         for (this->cycle = 0; this->cycle < this->max_no_refinement_cycles; ++this->cycle)
         {

            std::cout << "\n===============================" << "=========================================================================="
                  << std::endl;
            std::cout << "Refinement cycle " << this->cycle << ':' << std::endl;
            // Time loop for quasi-stationary problems
            // compute first all time steps and in the final
            // time step we refine the grid. Then,
            // we do again the time loop on the new grid and refine
            // in the last time step. Might to be changed for fully
            // time-dependent problems. Also in my
            // DWR-PU paper for cracks I did it differently, but
            // in order to check Vihharev/Rannacher, I would start
            // as simple as possible.

            {
               for (this->current_time_step = 1; this->current_time_step < this->Times.size(); this->current_time_step++)
               {
                  std::string time_stepping_scheme = "BE";
                  std::cout << "Timestep " << this->current_time_step << " (" << this->time_stepping_scheme << ")" << ": " << this->Times[this->current_time_step]
                        << " (+" << this->Times[this->current_time_step] - this->Times[this->current_time_step - 1] << ")" << "\n=============================="
                        << "==========================================================================" << std::endl;

                  if (this->current_time_step == 1)
                  {
                     ConstraintMatrix constraints;
                     DoFTools::make_hanging_node_constraints(this->dof_handler_primal, constraints);
                     constraints.close();
                     if(this->DWR)
                     {
                     ConstraintMatrix constraints2;
                     DoFTools::make_hanging_node_constraints(this->dof_handler_adjoint, constraints2);
                     constraints2.close();
                     }

//                     double h = GridTools::minimal_cell_diameter(this->triangulation);
                  }
                  this->old_timestep_solution_primal = this->solution_primal;
                  this->old_timestep_solution_adjoint = this->solution_adjoint;
                  this->old_time_step_solution_primal_2 = this->solution_primal_2;
                  Vector<double> difference;
                  // Solve problems: primal and adjoint
                  this->results.newLine();

//                  if (interpolation == Interpolationtype::no_Interpolation) homotopy_iteration_primal_on_adjoint_space();
                  if(this->DWR) this->homotopy_iteration_primal_on_adjoint_space();
                  if(this->DWR) this->homotopy_iteration_primal_functionalbased();
                  if(!this->DWR) this->newton_iteration_primal();
                  ConstraintMatrix dual_hanging_node_constraints_adjoint;
                  DoFTools::make_hanging_node_constraints(this->dof_handler_adjoint, dual_hanging_node_constraints_adjoint);
                  dual_hanging_node_constraints_adjoint.close();



                  double error;
                  if(this->DWR)
                  {
                  this->Functional_J->construct_functional(this->dof_handler_primal,this-> solution_primal, this->dof_handler_adjoint, this->solution_primal_2);

                  this->Functional_J->get_functional_value(this->dof_handler_adjoint, this->solution_primal_2, error);

                  this->assemble_rhs_adjoint_of_primal_length(this->newton_update_primal);  //missuse of newtonupdatevector as rhs

                  this->solve_primal_iterativ(this->z_h, this->newton_update_primal, true, 1e-8, 1e-8);
                  this->solve_adjoint_iterativ();
                  this->compute_error_indicators_a_la_PU_DWR(this->cycle);
//                  if (interpolation != Interpolationtype::no_Interpolation)compute_projection_difference(dof_handler_primal, z_h, dof_handler_adjoint, dual_hanging_node_constraints_adjoint,
//                                                solution_adjoint);
//                  std::cout << "J(uh2) :" << std::setprecision(10) << error << std::endl;
//                  compute_functional_values();
//
//                  if (interpolation == Interpolationtype::no_Interpolation)                  solve_adjoint_iterativ();
//                  if(interpolation==Interpolationtype::no_Interpolation || interpolation== Rannacher_Interpolation)
//                  compute_error_indicators_a_la_PU_DWR(cycle);
//                  else{
//                     compute_error_indicators_a_la_PU_DWR(cycle);
//                  if (std::abs(interpolationpartz) > interpolation_constant * std::abs(total_estimated_error))
//                             {
//                     std::cout << "check: " << std::abs(interpolationpartz) << " > " << interpolation_constant * std::abs(total_estimated_error) <<std::endl;
//                                hot_solves_z++;
//                                solve_adjoint_iterativ();
//                                                     compute_error_indicators_a_la_PU_DWR(cycle);
//                             }
//                  if (std::abs(interpolationpartu) > interpolation_constant * std::abs(total_estimated_error))
//                  {
//                     std::cout << "check: " << std::abs(interpolationpartu) << " > " << interpolation_constant * std::abs(total_estimated_error) <<std::endl;
//                     hot_solves_u++;
//                     homotopy_iteration_primal_on_adjoint_space();
//                                          compute_error_indicators_a_la_PU_DWR(cycle);
//
//                  }
//                  if (std::abs(interpolationpartz) > interpolation_constant * std::abs(total_estimated_error))
//                             {
//                     std::cout << "check: " << std::abs(interpolationpartz) << " > " << interpolation_constant * std::abs(total_estimated_error) <<std::endl;
//                                hot_solves_z++;
//                                solve_adjoint_iterativ();
//                                                     compute_error_indicators_a_la_PU_DWR(cycle);
//                             }
//                  }
//                  if(interpolation==no_Interpolation)
//                  {
//                     hot_solves_u++;
//                     hot_solves_z++;
//                  }
                  if(this->DWR)
                  {
                  this->results["enrichedsolvesu"] =this-> hot_solves_u;
                  this->results["enrichedsolvesz"] = this->hot_solves_z;
                  this->results["interpolationconstant"] = this->interpolation_constant;
                  std::cout << "||||||||||||||||||||||||||||||||||||||||||||||||||||||||||||||||||||||||||||||||||||||||" << std::endl;
                  std::cout << "ENRICHED SOLVES :  U(" << this->hot_solves_u << " / " << this->cycle + 1 << ")   ||   Z(" << this->hot_solves_z << " / "
                        << 2*this->cycle + 2 << ") " << std::endl;
                  std::cout << "||||||||||||||||||||||||||||||||||||||||||||||||||||||||||||||||||||||||||||||||||||||||" << std::endl;
                  std::cout << "Error estimation complete" << std::endl;
//                  if (refinementtype != Refinementtype::Global)
                  this->estimated_DWR_error = this->refine_average_with_PU_DWR(this->cycle);
//                  else
                  }
                  }
                  std::cout<<"print results" << std::endl;
                  this->output_results();

                  if (true)
                  {



                     {
                        std::vector<unsigned int> block_component(this->number_of_components, 0);
                        for (unsigned int i = 0; i < this->number_of_components; i++)
                           block_component[i] = i;
                        std::vector<unsigned int> dofs_per_block(this->number_of_components);
                        std::vector<unsigned int> dofs_per_block_adjoint(this->number_of_components);
                        DoFTools::count_dofs_per_block(this->dof_handler_adjoint,dofs_per_block_adjoint, block_component);
                        DoFTools::count_dofs_per_block(this->dof_handler_primal,dofs_per_block, block_component);
                        min_cell_diameter = GridTools::minimal_cell_diameter(this->triangulation);
                        double max_cell_diameter = GridTools::maximal_cell_diameter(this->triangulation);
                        ;

                        this->results["h_min"] = min_cell_diameter;
                        this->results["h_max"] = max_cell_diameter;
                        this->results["h_maxdh_min"] = max_cell_diameter / min_cell_diameter;
                        this->results["Refinementstep"] = this->cycle;
//                     this->results["time"] = time;
                        this->results["Cells"] = this->dof_handler_primal.get_triangulation().n_active_cells();
                        if(this->DWR)this->results["Cellsadjoint"] = this->dof_handler_adjoint.get_triangulation().n_active_cells();
                        this->results["DOFS_primal"] = this->dof_handler_primal.n_dofs();
                        for (unsigned int i = 0; i < this->number_of_components; i++)
                        	this->results["DOFS_primal_comp" + std::to_string(i)] = dofs_per_block[i];
                        if(this->DWR)this->results["DOFS_adjoint"] = this->dof_handler_adjoint.n_dofs();
                        if(this->DWR)for (unsigned int i = 0; i < this->number_of_components; i++)
                        	this->results["DOFS_adjoint_comp" + std::to_string(i)] = dofs_per_block_adjoint[i];
                        this->results["Newton_Steps"] = this->newtonsteps_global;
                        this->results["number_of_primal_solves"] = this->solverinfo_primal.num_of_linsolve;
                        if(this->DWR)this->results["number_of_adjoint_solves"] = this->solverinfo_adjoint.num_of_linsolve;
                        if (this->solverinfo_primal.num_of_linsolve == 0) this->solverinfo_primal.num_of_linsolve++;
                        if (this->solverinfo_adjoint.num_of_linsolve == 0) this->solverinfo_adjoint.num_of_linsolve++;
                        this->results["MeanLinearSolverIterations"] = double(this->solverinfo_primal.GMRES_iter_all + this->solverinfo_adjoint.GMRES_iter_all)
                              / double(this->solverinfo_primal.num_of_linsolve + this->solverinfo_adjoint.num_of_linsolve);
                        this->results["MaxLinearIterations"] = double(std::max(this->solverinfo_primal.GMRES_max, this->solverinfo_adjoint.GMRES_max));
                        this->results["MeanLinearSolverIterations_primal"] = double(this->solverinfo_primal.GMRES_iter_all)
                              / double(this->solverinfo_primal.num_of_linsolve);
                        this->results["MaxLinearIterations_primal"] = double(this->solverinfo_primal.GMRES_max);
                        this->results["MeanLinearSolverIterations_adjoint"] = double(this->solverinfo_adjoint.GMRES_iter_all)
                              / double(this->solverinfo_adjoint.num_of_linsolve);
                        this->results["MaxLinearIterations_adjoint"] = double(std::max(0.0, double(this->solverinfo_adjoint.GMRES_max)));
                        this->results["GMRES_iter_of_adjoint_large"] = this->GMRES_iter_adjoint;
                        if (this->newtonsteps_global == 0) this->newtonsteps_global++;
                        this->results["Mean_line_searches"] = double(this->mean_line_search) / double(this->newtonsteps_global);
                        this->results["Number_of_line_searches"] = this->mean_line_search;
                        if(this->DWR)this->results["refinementstrategy"] = this->refinementtype;

                        if(this->DWR)cout << "Exact_error:" << this->exact_error_in_J << endl;
                        if(this->DWR)this->results["Exact_Error"] = std::abs(this->exact_error_in_J);
                        double J_c_val;
                        if(this->DWR)this->Functional_J->get_functional_value(this->dof_handler_primal, this->solution_primal, J_c_val);
                        if(this->DWR)cout << "J_c: " << J_c_val << endl;
//                     std::cout << "H1_Error: " << H1 << " alpha_eps " << alpha_eps << endl;
                     }
                  }

                  std::cout << std::endl;

               }

            }


            // Mesh refinement
            if (this->cycle >= 0)
            {
               // Use solution transfer to interpolate solution
               // to the next mesh in order to have a better
               // initial guess for the next refinement level.
               BLOCKVECTOR tmp_solution_primal;
               tmp_solution_primal = this->solution_primal;
               BLOCKVECTOR tmp_solution_primal2;
               tmp_solution_primal2 = this->solution_primal_2;
               SolutionTransfer<dim, BLOCKVECTOR > solution_transfer(this->dof_handler_primal);
               SolutionTransfer<dim, BLOCKVECTOR > solution_transfer2(this->dof_handler_adjoint);
               solution_transfer.prepare_for_coarsening_and_refinement(tmp_solution_primal);
               solution_transfer2.prepare_for_coarsening_and_refinement(tmp_solution_primal2);
               // Choose refinement strategy. The choice
               // of '1' will take the PU DWR estimator.
               if(this->DWR)
               {
               if (this->refinementtype == Refinementtype::Global)
               {
            	   this->triangulation.refine_global(1);
            	   this->triangulation2.refine_global(1);
               }

               else
               {

            	   this->estimated_DWR_error = 1e-2 * this->total_estimated_error / this->Times.size();

                  this->triangulation.execute_coarsening_and_refinement();
                  this->triangulation2.execute_coarsening_and_refinement();
               }
               }
               else
               {
                           	   this->triangulation.refine_global(1);
                           	   this->triangulation2.refine_global(1);
                              }
               std::string adddata;
               if(this->DWR)
               {
               if ( this->exact_error_in_J == 0)  this->exact_error_in_J++;
               this->results["strIeff"]=string("Ieff/Ieffp/Ieffa=");
               this->results["Ieff"] = std::abs(this->total_estimated_error / this->exact_error_in_J);
               this->results["Ieff_primal"] = std::abs(2 * this->estimated_error_primal / this->exact_error_in_J);
               this->results["Ieff_adjoint"] = std::abs(2 * this->estimated_error_adjoint / this->exact_error_in_J);
               this->results["Estimated_Error"] = std::abs(this->total_estimated_error);
               this->results["Estimated_Error_primal"] = std::abs(2 * this->estimated_error_primal);
               this->results["Estimated_Error_adjoint"] = std::abs(2 * this->estimated_error_adjoint);
               this->results["Estimated_Error_remainder"] = std::abs(this->estimated_error_remainder);
               this->results["saturation"] = this->max_saturation;
               std::string sat = std::to_string(this->max_saturation);
               std::string degreestr = std::to_string(this->degree);
               std::string Interpol = "";
               std::string Dirichletdata;
               std::string remainderdata = std::to_string( this->remaindertype);
               if ( this->dirichlet_doundary_enforcement == Dirichlet_Boundary::weak) Dirichletdata = "Nitsche";
               if ( this->dirichlet_doundary_enforcement == Dirichlet_Boundary::strong) Dirichletdata = "strong";

               adddata = sat + Interpol + Dirichletdata + "__" + ctime( &(this->time_beginning)) + "-zinter-no_interpolator_rem"
                     + remainderdata + "Q" + degreestr;
               }
               else
               {
            	   adddata = ctime( &(this->time_beginning));
               }
               switch (this->refinementtype)
               {

                  case (Refinementtype::Global):
					this->results.writeDB(fmt::format(this->get_Problem_name()+"Error_{:d}_global" + adddata + ".sql", Utilities::MPI::this_mpi_process(
                     MPI_COMM_WORLD)),
                                     "data_global");
                     break;
                  case (Refinementtype::Refine_Primal):
						this->results.writeDB(fmt::format(this->get_Problem_name()+"Error_{:d}_primal" + adddata + ".sql", Utilities::MPI::this_mpi_process(
                     MPI_COMM_WORLD)),
                                     "data_primal");
                     break;
                  case (Refinementtype::Refine_Adjoint):
						this->results.writeDB(fmt::format(this->get_Problem_name()+"Error_{:d}_adjoint" + adddata + ".sql", Utilities::MPI::this_mpi_process(
                     MPI_COMM_WORLD)),
                                     "data_adjoint");
                     break;
                  default:
                	  this->results.writeDB(fmt::format(this->get_Problem_name()+"Error_{:d}" + adddata + ".sql", Utilities::MPI::this_mpi_process(
                     MPI_COMM_WORLD)),
                                     "data");
                     break;
               }
               // the a posteriori error estimator (here PU DWR), has
               // been shown to be reliable, we can use the estimated
               // error as stopping criterion; say we want to
               // estimate the drag value up to a error tolerance of 1%
               // TODO

//        if (estimated_DWR_error < TOL_DWR_estimator)
//          {
//            std::cout << "Terminating. Goal functional has sufficient accuracy: \n"
//                      << estimated_DWR_error
//                      << std::endl;
//            break;
//          }
               // Update degrees of freedom after mesh refinement
               if (this->cycle < this->max_no_refinement_cycles - 1)
               {

                  std::cout << "\n------------------" << std::endl;
                  std::cout << "Setup DoFs for next refinement cycle:" << std::endl;

                  this->setup_system_primal();
                  this->setup_system_adjoint();
                  solution_transfer.interpolate(tmp_solution_primal, this->solution_primal);
                  solution_transfer2.interpolate(tmp_solution_primal2, this->solution_primal_2);
                  if (this->dof_handler_primal.n_dofs() > this->max_no_degrees_of_freedom)
                  {
                     // Set a sufficiently high number such that enough computations
                     // are done, but the memory of your machine / cluster is not exceeded.
                     std::cout << "Terminating because max number DoFs exceeded." << std::endl;
                     break;
                  }


               }


            }  // end mesh refinement
               //  std::cout << "Error in Pointvalue pf("<<p(0)<<","<<p(1)<<") :"<< std::setprecision(10) <<std::abs(compute_point_value(p,dim)-exact_functional_value)<< std::endl;
         }  // end refinement cycles
      }
//      catch (...)
//      {
//         cout << "Error with gamma=" << gamma_penal << ", alpha_eps=" << alpha_eps << endl;
//      }
   }
}

// The main function looks almost the same
// as in all other deal.II tuturial steps.
int main(int argc, char ** argv)
{
#ifdef PARALLELMATRIX
   Utilities::MPI::MPI_InitFinalize(argc, argv,40);
#endif //PARALLELMATRIX
#ifndef PARALLELMATRIX
   MultithreadInfo::set_thread_limit(1);
   std::cout <<"Assemble Threads:         "<< MultithreadInfo::n_threads() << std::endl;
   MPI_Init( &argc, &argv);
#endif //PARALLELMATRIX
   deallog.depth_console(0);
   PU_DWR_Problem<2> pu_dwr_problem(1);
   try
   {

      pu_dwr_problem.run();

   }
   catch (std::exception &exc)
   {
      std::cerr << std::endl << std::endl << "----------------------------------------------------" << std::endl;
      std::cerr << "Exception on processing: " << std::endl << exc.what() << std::endl << "Aborting!" << std::endl
            << "----------------------------------------------------" << std::endl;

      return 1;
   }
   catch (...)
   {
      std::cerr << std::endl << std::endl << "----------------------------------------------------" << std::endl;
      std::cerr << "Unknown exception!" << std::endl << "Aborting!" << std::endl << "----------------------------------------------------"
            << std::endl;
      return 1;
   }
   MPI_Finalize();
   return 0;
}


==> Compdata/Nonlinear-Coercive/src/PUDWRparameterhandlerex.h <==
#pragma once
#include "parameter_handler_ex.h"

//TODO!!!

class NewtonParams : public SubSettings
{
   public:
      double linesearchdamping=0.1;
      unsigned int max_no_of_linesearchsteps=10;
      double newton_resiudal =1e-10;
      std::string primal_adjoint;

   public:
      void define(ParameterHandlerEx &prm);
      NewtonParams( std::string primal_adjoint = "primal"): primal_adjoint(primal_adjoint){};
};

class RefinementParams : public SubSettings
{
   public:
      double linesearchdamping=0.1;
      unsigned int max_no_of_linesearchsteps=10;
      double newton_resiudal =1e-10;
      std::string primal_adjoint;

   public:
      void define(ParameterHandlerEx &prm);
      NewtonParams( std::string primal_adjoint = "primal"): primal_adjoint(primal_adjoint){};
};

class FractureParams : public ParameterHandlerEx
{
 public:
   NewtonParams     newton_primal;
   NewtonParams     newton_adjoint;
   ProblemParams    problem;
   SolidParams      solid;
   GlobalParams     global;
   NonlinearParams  nonlinear;
   SettingsGMRES2   gmres;
   RefinementParams refinement;
   NoiseParams      noise;
   SettingsBlock    u;
   SettingsBlock    pf;
   SettingsBlock    full;
   TestParams       test;
   MatrixFreeParams matrix_free;

 private:
   const std::vector<SubSettings *> subsettings = {&newton,
                                                   &problem,
                                                   &solid,
                                                   &global,
                                                   &nonlinear,
                                                   &gmres,
                                                   &refinement,
                                                   &noise,
                                                   &u,
                                                   &pf,
                                                   &full,
                                                   &test,
                                                   &matrix_free};

 public:
   FractureParams()
      : newton("Solver parameters"),
        solid(problem.section),
        refinement(global.section),
        u("Solver u"),
        pf("Solver pf"),
        full("Solver monolithic")
   {
   }

   std::string folder_base(const bool ignore_multibranch = false) const
   {
      if (n_runs == 1 || ignore_multibranch)
      {
         return fmt::format("{:s}/{:s}",   //
                            global.folder, //
                            global.name);
      }
      else
      {
         return fmt::format("{:s}/{:s}/run_{:d}", //
                            global.folder,        //
                            global.name,          //
                            run_nr);
      }
   }

   void print_parameter_summary(std::ostream &out) const
   {
      //         print_parameters(out, OutputStyle::Text);
      //         return;

      out << Utilities::replace_in_string(global.name, "_", " ") << std::endl;
      out << "test = " << Utilities::replace_in_string(problem.test_case._to_string(), "_", " ") << std::endl;
      out << fmt::format("Degree = {:d} - {:d}", global.degree_u, global.degree_pf) << std::endl;

      out << std::endl;

      out << "refinement = " << Utilities::replace_in_string(std::string(refinement.strategy._to_string()), "_", " ")
          << std::endl;
      out << "nonlinear = " << Utilities::replace_in_string(std::string(nonlinear.outer_solver._to_string()), "_", " ")
          << std::endl;
      out << fmt::format("extrapolate = {:b}", (nonlinear.extrapolate_pf)) << std::endl;
      out << fmt::format("decompose = {:s}", (problem.decompose_stress._to_string())) << std::endl;

      out << std::endl;

      out << fmt::format("\\epsilon = {:s}", problem._eps) << std::endl;
      out << fmt::format("\\gamma = {:e}", nonlinear.gamma_penal) << std::endl;
      out << fmt::format("\\kappa = {:s}", problem._kappa) << std::endl;

      out << std::endl;

      for (auto e : multiple_choices)
         out << fmt::format("{:s} = {:s}", e.entry_name, e.entry_value) << std::endl;
   }

 public:
   void define();
   void get_all();
   void set_all();
};

inline void SettingsMultigrid::define(ParameterHandlerEx &prm)
{
   prm.Register(cycle, "cycle", "Multigrid");
   prm.Register(min_lvl, "min_lvl", "Multigrid");
   prm.Register(use_finest_linearization, "use_finest_linearization", "Multigrid");
}

inline void FractureParams::define()
{
   // Change some default values
   gmres.max_basis_size = 200;
   gmres.max_iter       = 200;
   gmres.reduction      = 1.0e-4;
   gmres.residual       = 1.0e-12;

   // Define
   for (auto S : subsettings)
      S->define(*this);
}

inline void FractureParams::set_all()
{
   ParameterHandlerEx::set_all();
   for (auto S : subsettings)
      S->set_all(*this);
}

inline void FractureParams::get_all()
{
   ParameterHandlerEx::get_all();
   for (auto S : subsettings)
      S->get_all(*this);
}

inline void SettingsGMRES2::define(ParameterHandlerEx &prm)
{
   prm.Register(max_iter, "max_iter", "GMRES");
   prm.Register(max_basis_size, "max_basis_size", "GMRES");
   prm.Register(min_residual, "min_residual", "GMRES");
   prm.Register(min_reduction, "min_reduction", "GMRES");
   prm.Register(reduction, "reduction", "GMRES");
   prm.Register(residual, "residual", "GMRES");
   prm.Register(trilinos_gmres, "trilinos_gmres", "GMRES");
   prm.Register(solver, "solver", "GMRES");
   prm.Register(verbose, "verbose", "GMRES");
}

inline void NoiseParams::set_all(ParameterHandlerEx &)
{
   _cell_type    = btCellularReturnType::_from_integral(int(cell_type));
   _dist_func    = btCellularDistanceFunction::_from_integral(int(dist_func));
   _fractal_type = btFractalType::_from_integral(int(fractal_type));
   _interp       = btInterp::_from_integral(int(interp));
   _noise_type   = btNoiseType::_from_integral(int(noise_type));

   s_cell_type    = _cell_type._to_string();
   s_dist_func    = _dist_func._to_string();
   s_fractal_type = _fractal_type._to_string();
   s_interp       = _interp._to_string();
   s_noise_type   = _noise_type._to_string();
}

inline void NoiseParams::get_all(ParameterHandlerEx &)
{
   _cell_type    = btCellularReturnType::_from_string(s_cell_type.c_str());
   _dist_func    = btCellularDistanceFunction::_from_string(s_dist_func.c_str());
   _fractal_type = btFractalType::_from_string(s_fractal_type.c_str());
   _interp       = btInterp::_from_string(s_interp.c_str());
   _noise_type   = btNoiseType::_from_string(s_noise_type.c_str());

   cell_type    = FastNoise::CellularReturnType(_cell_type._to_integral());
   dist_func    = FastNoise::CellularDistanceFunction(_dist_func._to_integral());
   fractal_type = FastNoise::FractalType(_fractal_type._to_integral());
   interp       = FastNoise::Interp(_interp._to_integral());
   noise_type   = FastNoise::NoiseType(_noise_type._to_integral());
}

inline void NoiseParams::define(ParameterHandlerEx &prm)
{
   const std::string section = "Noise";
   prm.Register(s_cell_type, "cell_type", section);
   prm.Register(s_dist_func, "dist_func", section);
   prm.Register(s_fractal_type, "fractal_type", section);
   prm.Register(s_interp, "interp", section);
   prm.Register(s_noise_type, "noise_type", section);

   prm.Register(seed, "seed", section);
   prm.Register(octaves, "octaves", section);
   prm.Register(frequency, "frequency", section);
   prm.Register(lacunarity, "lacunarity", section);
   prm.Register(gain, "gain", section);
   prm.Register(factor, "factor", section);
}

inline void NonlinearParams::set_all(ParameterHandlerEx &)
{
   _outer_solver = outer_solver._to_string();
}

inline void NonlinearParams::get_all(ParameterHandlerEx &)
{
   outer_solver = OuterSolver::_from_string(_outer_solver.c_str());
   func_gamma.initialize("h,dt", _gamma, FunctionParser<1>::ConstMap());
}

inline void NonlinearParams::define(ParameterHandlerEx &prm)
{
   const std::string section = "Solver parameters";
   prm.Register(_outer_solver, "nonlinear_solver", section);
   prm.Register(extrapolate_pf, "extrapolate_pf", section);
   prm.Register(_gamma, "gamma", section);
   prm.Register(stop_newton, "stop_newton", section);
   prm.Register(active_set_c, "c", section);
}

inline void GlobalParams::define(ParameterHandlerEx &prm)
{
   prm.Register(higher_order, "higher_order", section);
   prm.Register(tag, "tag", section);
   prm.Register(dim, "dim", section);
   prm.Register(testmode, "testmode", section);
   prm.Register(kappa_matrix_only, "kappa_matrix_only", section);

   prm.Register(degree_pf, "degree_pf", section);
   prm.Register(degree_u, "degree_u", section);
   prm.Register(fe_pf, "fe_pf", section);
   prm.Register(fe_u, "fe_u", section);

   prm.Register(use_tw_assembler, "tw_assembler", section);
   prm.Register(max_timesteps, "max_timesteps", section);
   prm.Register(timestep, "timestep", section);
   prm.Register(timestep_2, "timestep_2", section);
   prm.Register(switch_timestep, "switch_timestep", section);
   prm.Register(direct_solver, "direct_solver", "Solver parameters");
   prm.Register(width, "width", section);
   prm.Register(height, "height", section);

   prm.Register(name, "name", section);
   prm.Register(filename_basis, "output_filename", section);
   prm.Register(folder, "folder", section);
   prm.Register(folder_vtk, "folder_vtk", section);
   prm.Register(folder_solution, "folder_solution", section);
   prm.Register(output_vtk, "output_vtk", section);
   prm.Register(output_solution, "output_solution", section);
   prm.Register(compute_statistics, "compute_statistics", section);
   prm.Register(print_timer, "print_timer", section);
   prm.Register(print_params, "print_params", section);

   prm.Register(loglevel, "log", "");
}

inline void RefinementParams::set_all(ParameterHandlerEx &)
{
   _strategy = strategy._to_string();
}

inline void RefinementParams::get_all(ParameterHandlerEx &)
{
   strategy = RefinementStrategy::_from_string(_strategy.c_str());
}

inline void RefinementParams::define(ParameterHandlerEx &prm)
{
   prm.Register(_strategy, "ref_strategy", section);
   prm.Register(n_global_pre_refine, "Global pre-refinement steps", section);
   prm.Register(n_local_pre_refine, "Local pre-refinement steps", section);
   prm.Register(n_refinement_cycles, "Adaptive refinement cycles", section);
   prm.Register(value_phase_field_for_refinement, "value phase field for refinement", section);
}

inline void SolidParams::define(ParameterHandlerEx &prm)
{
   prm.Register(density, "density_solid", section);
   prm.Register(poisson_ratio_nu, "poisson_ratio", section);
   prm.Register(E_modulus, "e_modulus", section);
}

inline SettingsBlock::SettingsBlock(const std::string s) : name(s)
{
}

inline void SettingsBlock::define(ParameterHandlerEx &prm)
{
   prm.Register(cycle, "cycle", name);
   prm.Register(min_lvl, "min_lvl", name);
   prm.Register(reduction, "reduction", name);
   prm.Register(residual, "residual", name);
   prm.Register(max_iter, "max_iter", name);
   prm.Register(solver, "solver", name);
   prm.Register(coarse_direct, "coarse_direct", name);
   prm.Register(verbose, "verbose", name);
}




==> Compdata/Nonlinear-Coercive/src/Segmentcurve.h <==
/*
 * Segmentcurve.h
 *
 *  Created on: 20.04.2022
 *      Author: endtmayer
 */
#ifndef SRC_SEGMENTCURVE_H_
#define SRC_SEGMENTCURVE_H_
#include "deal.II/base/point.h"
#include "Functionals.h"
#include <vector>
#include <math.h>
double mydet(auto a, auto b)
{
	return a[0]*b[1]-a[1]*b[0];
}


template <int dim>
class SegmentCurve {
public:
	std::vector<dealii::Point<dim>> points; //initial points
	std::vector<dealii::Tensor<1,dim>> centers; // center of the circle of arcs and points[s]+normal[s] for lines.
	std::vector<dealii::Tensor<1,dim>> difference; //differences between points
	std::vector<dealii::Tensor<1,dim>> normal; //not normalized
	std::vector<dealii::Tensor<1,dim>> CPk1; //differences between points
	std::vector<dealii::Tensor<1,dim>> CPk2; //differences between points
	std::vector<double> detCPk1CPk2;  //determinate for PQPR
	std::vector<double> radius;  //radius of arcs
	std::vector<double> segmentlength;  //length of a segment
	double length; //length of a curve
	enum Segmenttype {line,arc};
	std::vector<dealii::Tensor<1,dim>> tangent; //not normalized
	std::vector<int> segmentstype;
	std::vector<bool> inside;
	unsigned int segments;


	SegmentCurve(){}
	SegmentCurve(std::vector<dealii::Point<dim>> points):points(points),segments(points.size()-1),centers(points.size()-1),difference(points.size()-1),normal(points.size()),tangent(points.size()),
	segmentstype(points.size()-1,Segmenttype::line),inside(points.size()-1,false),CPk1(points.size()-1),CPk2(points.size()-1),detCPk1CPk2(points.size()-1),radius(points.size()-1,0.0),segmentlength(points.size()-1,0.0)
	{

		length=0.0;
		tangent[0] =points[1]-points[0];
		normal[0][0]=tangent[0][1];
		normal[0][1]=-tangent[0][0];

		for(unsigned int s=0;s<segments;s++)
		{

			difference[s] =points[s+1]-points[s];
			double denominator= normal[s]*difference[s]; //n.(pk+1-pk)
					if(std::abs(denominator)<1e-10) //in this case we have line. The first segment is always a line.
					{
						segmentstype[s]= Segmenttype::line;
						normal[s+1][0]=difference[s][1];
						normal[s+1][1]=-difference[s][0];
						tangent[s+1]=tangent[s];
						centers[s]=points[s]+normal[s]; //this of course it is not the center. It is point which will be reused later.
						segmentlength[s]=difference[s].norm();
						length+=segmentlength[s];
					}
					else //In this case we consider an arc.
					{
						segmentstype[s]= Segmenttype::arc;
						centers[s]=points[s]+ 0.5*(difference[s]*difference[s]/denominator)*normal[s];
						CPk1[s]=points[s]-centers[s];
						CPk2[s]=points[s+1]-centers[s];
						normal[s+1]=CPk2[s];
						//detCPk1CPk2[s]=CPk1[s][0]*CPk2[s][1]-CPk1[s][1]*CPk1[s][0];
						detCPk1CPk2[s]=mydet(CPk1[s],CPk2[s]);
						radius[s]=CPk1[s].norm();
						double detnormaltangent=mydet(normal[s], tangent[s]);
						dealii::Tensor<1,dim> newtangent;
						newtangent[0]=-normal[s+1][1];
						newtangent[1]=normal[s+1][0];
						double detnewnormalnewtangent=mydet(normal[s+1],newtangent);
						if(detnewnormalnewtangent*detnormaltangent>0)
						{
							tangent[s+1]= (-1)*newtangent;
						}
						else
						{
							tangent[s+1]=newtangent;
						}
						if(detCPk1CPk2[s]*detnormaltangent<0)
							inside[s]=true;
						else
							inside[s]=false;
						double angle= 2*std::asin(0.5*difference[s].norm()/CPk2[s].norm());
						if(inside[s]==true)
						{
							segmentlength[s]=radius[s]*angle;
							length+=segmentlength[s];
						}
						else
						{
							segmentlength[s]=radius[s]*(2*Pi-angle);
							length+=segmentlength[s];
						}
//						std::cout<< "segment"<<s<<": inside?: " <<inside[s]<< "length"<<length<<std::endl;
//						std::cout<< "tangent"<<tangent[s]<<": normal " <<normal[s]<< "detnormaltangent"<<detnormaltangent<<std::endl;
//						std::cout<< "detnewnormalnewtangent"<<detnewnormalnewtangent<<": detCPk1CPk2[s] " <<detCPk1CPk2[s]<< "centers[s]"<<centers[s]<<std::endl;
//						std::cout << "radius=" << radius[s]<< std::endl;

					}
		}


	}
//    virtual ~SegmentCurve() = default;

	double distance(dealii::Point<dim> A)
	{
		double dist=this->Segmentdistance(A, 0);
		for(unsigned int s=1;s< segments;s++)
		{
//			std::cout<<"Dist"<<dist<<std::endl;
			dist=std::min(dist,this->Segmentdistance(A, s));
		}
		return dist;
	}
	double get_length()
	{
		return this->length;
	}


	private:
	double Segmentdistance(dealii::Point<dim> A, unsigned int k) //computes the distance of the point A to the segment k
	{
		dealii::Tensor<1,dim> P1A=A-points[k];
		dealii::Tensor<1,dim> P2A=A-points[k+1];
		double P1Adist=P1A.norm();
		double P2Adist=P2A.norm();
		if(segmentstype[k]==Segmenttype::line)
		{
			double differencedist=difference[k].norm();
			dealii::Tensor<1,dim> ProjectA=((P1A*difference[k])/difference[k].norm_square ())*difference[k];
			dealii::Tensor<1,dim> P1ProjectA=points[k]-ProjectA;
			dealii::Tensor<1,dim> P2ProjectA=points[k+1]-ProjectA;
			if(std::max(P1ProjectA.norm_square(), P2ProjectA.norm_square())>differencedist)
				return std::min(P1Adist,P2Adist);
			else
			{
				dealii::Tensor<1,dim> AminusProProjectA=A-ProjectA;
				return AminusProProjectA.norm();
			}

		}
		else if (segmentstype[k]==Segmenttype::arc)
		{
			//check if the Point is in the small or big sector. if m and n> 0 then A is in the small section
			dealii::Tensor<1,dim> CA= A -centers[k];
			double n=-mydet(CA,CPk1[k])/detCPk1CPk2[k];
			double m= mydet(CA,CPk2[k])/detCPk1CPk2[k];

			bool A_is_in_small_section= (n>0 && m>0);

			if((A_is_in_small_section && inside[k])||(!A_is_in_small_section && !inside[k]))
			{
				return std::abs(CA.norm()-radius[k]);
			}
			else
				return std::min(P1Adist,P2Adist);

		}
	}
	};




#endif /* SRC_SEGMENTCURVE_H_ */


==> Compdata/Nonlinear-Coercive/src/Simple_Laplace.h <==
/*
 * Simple_Laplace.h
 *
 *  Created on: 17.02.2023
 *      Author: endtmayer
 */
#include "fe_problem.h"
#include "variational_formulation_Nav_Stokes.h"
#include <deal.II/lac/block_matrix_array.h>
#include <deal.II/lac/linear_operator.h>
#include "inverse_prec.h"
#include "linear_splines.h"
#include "find_index_set.h"
#pragma once

template<int dim, typename VECTOR = BlockVector<double>>
class PDESimple_Laplace : public Local_Problem<dim>
{
   public:
	PDESimple_Laplace(std::vector<VECTOR> &primal_solutions, std::vector<VECTOR> &adjoint_solutions, const FESystem<dim>&fe_primal,
                            const FESystem<dim>&fe_adjoint, QGauss<dim>& quadrature_formula, QGauss<dim - 1>& face_quadrature_formula,
                            const FESystem<dim> &fe_pou, std::vector<PointHistory<dim> >& quadrature_point_history) :
            Local_Problem<dim>(primal_solutions, adjoint_solutions, fe_primal, fe_adjoint, quadrature_formula, face_quadrature_formula,
                               fe_pou, update_values | update_quadrature_points | update_gradients | update_JxW_values), quadrature_point_history(
                  quadrature_point_history)
      {
//         AssertDimension(dim, fe_adjoint.n_components());
//         AssertDimension(dim, fe_primal.n_components());
         this->used_faces = use_faces::no_faces;
         this->use_sorcepoint=false;
      }

      std::vector<PointHistory<dim> >& quadrature_point_history;
      virtual ~PDESimple_Laplace() = default;
      typedef Local_Problem<dim> Parent;
      using Parent::comp_i;  //Trialfuntion
      using Parent::comp_j;  //Testfunction
      using Parent::U;
      using Parent::homotopy_s;
      using Parent::fe_values_adjoint;



      double rhs(Point<dim> x)
      {
    	  if(x(1)>0.5 & x(0)>0.5)       // 1|-1
    		  return -1;				// 0| 1
    	  if(x(1)<0.5 & x(0)<0.5)
    		  return 0;
    	  return 1;
      }
      template<typename VAR>
      double get_u(VAR & u, bool face = false)
      {
         double var_p;

         {
            if (face)
               var_p = u.face_U.Val[0];
            else
               var_p = u.U.Val[0];
         }
         return var_p;
      }

      template<typename VAR>
      Tensor<1, dim> get_grad_u(VAR & u, bool face = false)
      {
         Tensor < 1, dim > grad_u;
         for (unsigned int j = 0; j < dim; j++)
         {
            if (face)
               grad_u[j] = u.face_U.Grad[0][j];
            else
               grad_u[j] = u.U.Grad[0][j];
         }
         return grad_u;
      }
      void set_BC()
      {
      }
      virtual double eval_local_remainder(Local_Container<dim>& U_diff, Local_Container<dim>& Z_diff, bool face = false)
      {
    	  return 0;
      }

      virtual double eval_local_billinearform(Local_Container<dim>& Trialfunction, Local_Container<dim>& Testfunction, bool face = false)
      {

//         Trialfunction :i
//         Testfunction:j
         Tensor < 1, dim > grad_trial_u = get_grad_u(Trialfunction);
         Tensor < 1, dim > grad_test_u = get_grad_u(Testfunction);
         double trial_u = get_u(Trialfunction);
         double test_u = get_u(Testfunction);

         return grad_trial_u*grad_test_u;

      }

      virtual double eval_local_residual(Local_Container<dim>& Testfunction, bool face = false)
      {

    	 Point < dim > quadrature_point = this->fe_values_adjoint.quadrature_point(this->face_q);
         Tensor < 1, dim > grad_test_u = get_grad_u(Testfunction);
         double test_u = get_u(Testfunction);
         //Linearizationpoints
         Tensor < 1, dim > grad_u = get_grad_u(U[0]);
         double u = get_u(U[0]);
         return grad_test_u*grad_u-rhs(quadrature_point)*test_u;
//         return grad_test_u*grad_u+2*test_u;
      }
      virtual double eval_local_Homotopy_corrector_rhs(double s, double old_s, Local_Container<dim>& Testfunction, bool face = false)
      {
         return 0;

      }
};




template<int dim>
using PDE_Simple_Laplace= PDESimple_Laplace<dim> ;

template <int dim>
class SimpleLaplace: public FE_Problem<PDE_Simple_Laplace<dim>,dim>
{


public:
		struct VectorElementDestroyer
		{
		  const std::vector<const FiniteElement<dim>*> data;

		  VectorElementDestroyer(
		    const std::vector<const FiniteElement<dim>*> &pointers)
		    		  :
		    		  data(pointers)
		    		{}

		   // destructor to delete the pointers
		  ~VectorElementDestroyer (){
			  for (unsigned int i=0; i<data.size(); ++i)
			    delete data[i];
			}

		  const std::vector<const FiniteElement<dim>*> & get_data () const
				{
				  return data;
				}



			};

public:
		SimpleLaplace(int degree):
			FE_Problem<PDE_Simple_Laplace<dim>,dim>(
					VectorElementDestroyer(create_fe_list(degree)).get_data(),
					VectorElementDestroyer(create_adjoint_fe_list(degree)).get_data(),
					create_fe_multiplicities(),
			6, 6,degree)
			{
			if(dim==2)
		     this->solution_names={"u"};
			if(dim==3)
				this->solution_names={"u"};
		     this->solution_names_adjoint=this->solution_names;
		     for (auto & name : this->solution_names_adjoint)
		    	 name+="_adjoint";
		     this->dirichletdata = new BoundaryFunction(this->number_of_components);
		     this->refinementtype=Refinementtype::Refine_Primal_Adjoint;
		     this->DWR=true;
			}



	virtual std::string get_Problem_name()const {return "Simple_Laplace"+std::to_string(p_);}

	virtual void set_triangulation(){
	GridGenerator::hyper_cube(this->triangulation, 0, 1);
	this->triangulation.refine_global(2);
	GridTools::distort_random(0.0, this->triangulation, true);
	}



	//Finite Elements
	  static std::vector<const FiniteElement<dim>*>
		  create_fe_list (const unsigned int polynomial_degree){
		  	  std::vector<const FiniteElement<dim>*> fe_list;
		  	  fe_list.push_back (new FE_Q<dim>(polynomial_degree));
		  	  return fe_list;
		}
		  static std::vector<const FiniteElement<dim>*>
		  create_adjoint_fe_list (const unsigned int polynomial_degree){
		  	  std::vector<const FiniteElement<dim>*> fe_list;
		  	  fe_list.push_back (new FE_Q<dim>(polynomial_degree+1));
		  	  return fe_list;
		}

		 static std::vector<unsigned int>create_fe_multiplicities ()
		  {
		    std::vector<unsigned int> multiplicities;
		    multiplicities.push_back (1);
		    return multiplicities;
		  }





	virtual void set_functionals()
	{
		const int number_of_functionals=5;
		Functional<dim>** Functionals= new Functional<dim>*[number_of_functionals];
		Function<dim>* weightmean = new Indicator_Integral(this->number_of_components);
		Function<dim>* weightflux = new Indicator_Integral2(this->number_of_components);
		int quadratdegree_face=8;
		int quadratdegree_volume=8;
		std::vector<int> components={0};
		this->p_=0.1;
		Errorweightingfunction* errorfunc=new Errorweightingfunction_with_p(this->p_);
		for (int i=1; i<dim;i++)
			components.push_back(i);
		std::vector<double> Gamma(this->number_of_components,1.0);
		Point<dim> point1= {0.5,0.5};
//		double exactval1=1.3071260162578553e-02;
//		double exactval2=4.3340876169478487e-02;
//		double exactval3=4.3340876169465692e-02;
//		double exactval4=0.03514425373878841;
//		double exactval1=-4e-02;   // xx-5xy
//		double exactval2=(4-70)/100.0;
//		double exactval3=(64-5*56)/100.0;
//		double exactval4=1.0/3.0-5.0/4.0;
		double exactval1=1.8417918394727794e-02;
		double exactval2=1.1851617865229529e-02;
		double exactval3=-1.3574024918935237e-02;
		double exactval4= 6.5650809652135589e-04;
		double exactval5= -1.0809925614934966e-01;
		Point<dim> point2= {0.1,0.5};
		Point<dim> point3= {0.7,0.8};
		Functional<dim>* J1 = new PointValueEvaluation<dim> (point1, 0, exactval1);
		Functional<dim>* J2 = new PointValueEvaluation<dim> (point2, 0, exactval2);
		Functional<dim>* J3 = new PointValueEvaluation<dim> (point3, 0, exactval3);
		Functional<dim>* J4 = new IntegralEvaluation<dim>(weightmean, quadratdegree_volume, exactval4);
		Functional<dim>* J5 = new FluxEvaluation<dim>(weightflux, quadratdegree_volume, exactval5);
		Functionals[0]=J1;
		Functionals[1]=J2;
		Functionals[2]=J3;
		Functionals[3]=J4;
		Functionals[4]=J5;
		this->Functional_J=new ErrorweightingFunctional<dim>(Functionals,errorfunc,number_of_functionals,this->results,this->in_Newton);

	}
	void set_boundary_conditions()
	{




		this->dirichletdata =new BoundaryFunction(this->number_of_components);
		this->boundary_ids={0};
		std::vector<bool> component_mask(this->number_of_components,true);
		std::vector<std::vector<bool>> componentmasks_for_boundaryids(this->boundary_ids.size(),component_mask);
		this->componentmask_on_boundary=componentmasks_for_boundaryids;
	}
	void set_runtimeparameters() {};

	double p_=2;

	class BoundaryFunction : public Abstract_Function<dim>
	{
	   public:
		BoundaryFunction(const unsigned int number_of_components=0) :
			Abstract_Function<dim>(number_of_components)
	      {
	      }

	      double value(const Point<dim> &p, const unsigned int component=0) const
	  	{
	  	   Assert(component < this->n_components, ExcIndexRange(component, 0, this->n_components));
	  	   return 0;
	    	  double x= p(1);
		    	  double y= p(0);
		  		  return x*x-5*x*y;

	  	}
	};
	template <typename VECTOR>
		void set_defaultvalues (VECTOR & solution)
		{
			solution=0;

		}

	class Indicator_Integral : public Abstract_Function<dim>
		{
		   public:
		Indicator_Integral(unsigned int comp=1) :
		    	  Abstract_Function<dim>(comp)
		      {

		      }

		      double value(const Point<dim> &p, const unsigned int component=0) const
		  	{
		    	  if(p(1)<0.25&&p(0)>0.75)
		    	  return 1;
		    	  return 0;
		  	}
		};
	class Indicator_Integral2 : public Abstract_Function<dim>
		{
		   public:
		Indicator_Integral2(unsigned int comp=1) :
		    	  Abstract_Function<dim>(comp)
		      {

		      }

		      double value(const Point<dim> &p, const unsigned int component=0) const
		  	{
		    	  if(p(1)<1e-13)
		    	  return 1;
		    	  return 0;
		  	}
		};


};






==> Compdata/Nonlinear-Coercive/src/TimedepentFunctionals.h <==
/*
 * Functional
 *
 *  Created on: Nov 11, 2016
 *      Author: Endtmayer Bernhard
 */

#ifndef TIMEDPENDENTFUNCTIONAL_H_
#define TIMEDPENDENTFUNCTIONAL_H_
#define LINE_NUMBER std::cout<< __PRETTY_FUNCTION__<<" Line: "<< __LINE__<<std::endl;

#include <deal.II/base/quadrature_lib.h>
#include <deal.II/base/function.h>
#include <deal.II/base/logstream.h>
#include <deal.II/base/thread_management.h>
#include <deal.II/lac/vector.h>
#include <deal.II/lac/full_matrix.h>
#include <deal.II/lac/sparse_matrix.h>
#include <deal.II/lac/solver_cg.h>
#include <deal.II/lac/solver_control.h>
#include <deal.II/lac/solver_gmres.h>
#include <deal.II/lac/trilinos_precondition.h>
#include <deal.II/lac/sparse_direct.h>
#include <deal.II/lac/precondition.h>
#include <deal.II/lac/constraint_matrix.h>
#include <deal.II/grid/tria.h>
#include <deal.II/grid/grid_generator.h>
#include <deal.II/grid/grid_out.h>
#include <deal.II/grid/tria_accessor.h>
#include <deal.II/grid/tria_iterator.h>
#include <deal.II/grid/grid_refinement.h>
#include <deal.II/grid/grid_in.h>
#include <deal.II/grid/tria_boundary_lib.h>
#include <deal.II/dofs/dof_handler.h>
#include <deal.II/dofs/dof_accessor.h>
#include <deal.II/dofs/dof_tools.h>
#include <deal.II/fe/fe_q.h>
#include <deal.II/fe/fe_values.h>
#include <deal.II/fe/fe_tools.h>
#include <deal.II/numerics/vector_tools.h>
#include <deal.II/numerics/matrix_tools.h>
#include <deal.II/numerics/data_out.h>
#include <deal.II/numerics/error_estimator.h>
#include <deal.II/base/utilities.h>
#include <deal.II/base/mpi.h>
#include <iostream>
#include <fstream>
#include <list>
#include <algorithm>
#include <numeric>
#include <sstream>
#include <vector>
#include "csv.h"

using namespace dealii;

//usual sign function

//Base class for all functional evaluations

template<int dim, typename VECTOR=BlockVector<double>>
class TimedependentFunctional : public Subscriptor
{

   public:
      double exact_value;
      unsigned int refinement_cycle;
      bool nonlinear = false;
      Vector<double> times;

      void set_refinement_cycle(const unsigned int refinement_cycle);
      virtual void operator ()(const DoFHandler<dim> &dof_handler, const std::vector<VECTOR> &solution,
                               double &functional) const = 0;
      virtual void compute_approxvalue(const DoFHandler<dim> &dof_handler, const std::vector<VECTOR> &solution)=0;
      virtual void update(const DoFHandler<dim> &dof_handler, const std::vector<VECTOR> &solution)=0;
      virtual void assemble_rhs(const DoFHandler<dim> &dof_handler, VECTOR &rhs) const = 0;
      virtual void assemble_rhs(const DoFHandler<dim> &dof_handler, VECTOR &rhs,
                                const std::vector<VECTOR> &solution) const = 0;
      virtual void compute_J_u_h_2(const DoFHandler<dim> &dof_handler, const std::vector<VECTOR> &solution)=0;
      virtual double get_cellwise_value_u_psi(const DoFHandler<dim>& dof_handler, const DoFHandler<dim>& dof_handler_pou,
                                              VECTOR & solution_diff, std::vector<VECTOR> &solution,
                                              const typename DoFHandler<dim>::active_cell_iterator &cell,
                                              const typename DoFHandler<dim>::active_cell_iterator &cell_pou, unsigned int basis_i)=0;

      virtual bool is_nonlinear()
      {
         return nonlinear;
      }

      double getJ_u()
      {
         return exact_value;
      }
      void construct_functional(const DoFHandler<dim> &dof_handler, const std::vector<VECTOR> &solution,
                                const DoFHandler<dim> &dof_handler2, const std::vector<VECTOR> &solution2)
      {

         compute_approxvalue(dof_handler, solution);
         compute_J_u_h_2(dof_handler2, solution2);
         update(dof_handler, solution);

      }
      void get_functional_value(const DoFHandler<dim> &dof_handler, const std::vector<VECTOR> &solution, double &functional)
      {

         ( *this)(dof_handler, solution, functional);

      }

};

template<int dim, typename VECTOR>
void TimedependentFunctional<dim,VECTOR>::set_refinement_cycle(const unsigned int step)
{
   refinement_cycle = step;
}

template<int dim, typename VECTOR=BlockVector<double>>
class TimedependentPointValueEvaluation : public TimedependentFunctional<dim>
{
   public:
      TimedependentPointValueEvaluation(const Point<dim> &evaluation_point, double evaluationtime, unsigned int comp,
                                        unsigned int & current_time_step, Vector<double> times, double exact_value) :
            evaluation_point(evaluation_point), comp(comp), evaluationtime(evaluationtime),current_time_step(current_time_step)
      {
         this->exact_value = exact_value;
         this->times = times;
         bool assert = true;
         for (unsigned int i = 0; i < times.size(); i++)
         {
            if (times[i] == evaluationtime)
            {
               assert = false;
               evaluationstep = i;
               break;
            }
         }
         if (assert) std::cout << "TIME WAS NOT FOUND IN " << times << std::endl;
      }

      virtual void operator ()(const DoFHandler<dim> &dof_handler, const std::vector<VECTOR> &solution,
                               double &functional_value) const
      {
         if (this->current_time_step == evaluationstep)
         {
            Vector<double> c;
            c.reinit(dof_handler.get_fe().n_components());
            VectorTools::point_value(dof_handler, solution[evaluationstep], evaluation_point, c);
            functional_value = c(comp);
            return;
         }
         functional_value = 0;
         //cout << "Pointvalue:" << functional_value << endl;

      }

      //double ErrorValue ();
      virtual void compute_approxvalue(const DoFHandler<dim> &/*dof_handler*/, const std::vector<VECTOR> &/*solution*/)
      {
      }
      ;DeclException1 (ExcEvaluationPointNotFound,
            Point<dim>,
            << "The evaluation point " << arg1
            << " was not found among the vertices of the present grid.")
         ;
         virtual
         void update(const DoFHandler<dim> &/*dof_handler*/, const std::vector<VECTOR> &/*solution*/)
         {

         }
         ;
         virtual void compute_J_u_h_2(const DoFHandler<dim> &/*dof_handler*/, const std::vector<VECTOR> &/*solution*/)
         {
         }
         ;

         virtual void assemble_rhs(const DoFHandler<dim> &dof_handler, VECTOR &rhs) const;

         virtual void assemble_rhs(const DoFHandler<dim> &dof_handler, VECTOR &rhs,
                                   const std::vector<VECTOR> & solution) const
         {
            assemble_rhs(dof_handler, rhs);
         }

         virtual double get_cellwise_value_u_psi(const DoFHandler<dim>& dof_handler, const DoFHandler<dim>& dof_handler_pou,
                                                 VECTOR & solution_diff, std::vector<VECTOR> & solution,
                                                 const typename DoFHandler<dim>::active_cell_iterator &cell,
                                                 const typename DoFHandler<dim>::active_cell_iterator &cell_pou, unsigned int basis_i)
         {
            double sum = 0;
            if (this->current_time_step == evaluationstep)
            {
               if (cell->point_inside(evaluation_point))
               {
                  //TODO find a better solution for cells with a common node
                  double divisor = 0;
                  typedef typename DoFHandler<dim>::active_cell_iterator active_cell_iterator;
                  active_cell_iterator cell_a = dof_handler.begin_active(), endc = dof_handler.end();
                  for (; cell_a != endc; cell_a++)
                     if (cell_a->point_inside(evaluation_point)) divisor++;
                  ;
                  Quadrature<dim> q(
                        GeometryInfo<dim>::project_to_unit_cell(
                              StaticMappingQ1<dim>::mapping.transform_real_to_unit_cell(cell, evaluation_point)));
                  FEValues<dim> fe_values_pou(StaticMappingQ1<dim>::mapping, dof_handler_pou.get_fe(), q, UpdateFlags(update_values));
                  FEValues<dim> fe_values(StaticMappingQ1<dim>::mapping, dof_handler.get_fe(), q, UpdateFlags(update_values));
                  fe_values_pou.reinit(cell_pou);
                  fe_values.reinit(cell);
                  std::vector<Vector<double>> function_values(q.size(), Vector<double>(dim + 1));
                  fe_values.get_function_values(solution_diff, function_values);

//               for(unsigned int i=0;i<dof_handler.get_fe().dofs_per_cell;i++)
                  sum = function_values[0][comp] * fe_values_pou.shape_value(basis_i, 0) / divisor;
                  return sum;
               }
               else
                  return sum;
            }
            return sum;

         }
      private:

         Point<dim> evaluation_point;
         unsigned int comp;
         double evaluationtime;
         unsigned int & current_time_step;
         unsigned int evaluationstep;
   };

   template<int dim, typename VECTOR>
   void TimedependentPointValueEvaluation<dim,VECTOR>::assemble_rhs(const DoFHandler<dim> &dof_handler, VECTOR &rhs) const
   {
      //TODO this might not work properly for DG methods

      rhs = 0;
      if (this->current_time_step == evaluationstep)
      {
         std::pair<typename DoFHandler<dim>::active_cell_iterator, Point<dim> > cell_point = GridTools::find_active_cell_around_point(
               StaticMappingQ1<dim>::mapping, dof_handler, evaluation_point);

         Quadrature<dim> q(GeometryInfo<dim>::project_to_unit_cell(cell_point.second));

         FEValues<dim> fe_values(StaticMappingQ1<dim>::mapping, dof_handler.get_fe(), q, UpdateFlags(update_values));
         fe_values.reinit(cell_point.first);

         const unsigned int dofs_per_cell = dof_handler.get_fe().dofs_per_cell;

         std::vector<types::global_dof_index> local_dof_indices(dofs_per_cell);
         cell_point.first->get_dof_indices(local_dof_indices);

         for (unsigned int i = 0; i < dofs_per_cell; i++)
            if (dof_handler.get_fe().system_to_component_index(i).first == comp) rhs(local_dof_indices[i]) = fe_values.shape_value(i, 0);
      }

   }

#endif /* TIMEDPENDENTFUNCTIONAL_H_*/


==> Compdata/Nonlinear-Coercive/src/WolframCompileLibrary.h <==
/*************************************************************************
                        Mathematica source file

        Copyright 1986 through 2000 by Wolfram Research Inc.

This material contains trade secrets and may be registered with the
U.S. Copyright Office as an unpublished work, pursuant to Title 17,
U.S. Code, Section 408.  Unauthorized copying, adaptation, distribution
or display is prohibited.

$Id$

*************************************************************************/

/*
  WARNING,  the definitions in this file are not guaranteed to work from 
  one version of Mathematica to another.  Do not use these functions directly.
*/

#ifndef WOLFRAMCOMPILELIBRARY_H
#define WOLFRAMCOMPILELIBRARY_H

#define WolframCompileLibraryVersion 1

#if !(defined(MATHEMATICA_KERNEL) || defined(MATHEMATICA_RUNTIME))

#include <stddef.h>

typedef struct TENSOR_PROPERTY_DATA_STRUCT
{
	mreal prec;
	mint *dims;
	mint rank;
	int type;
	unsigned int flags;
} *TensorProperty;

/* Incomplete type in WolframLibrary.h */

struct M_TENSOR_STRUCT
{
	void *data;
	TensorProperty properties;
	mint flattened_length;
};

#define MTensor_getDimensionsMacro(mt)		((mt)->properties->dims)

#define MTensor_getIntegerDataMacro(mt)		((mint *) ((mt)->data))
#define MTensor_getRealDataMacro(mt)		((mreal *) ((mt)->data))
#define MTensor_getComplexDataMacro(mt)		((mcomplex *) ((mt)->data))

#define MTensor_getFlattenedLengthMacro(mt) ((mt)->flattened_length)

#endif

typedef struct M_TENSOR_INITIALIZATION_DATA_STRUCT
{
	MTensor *tensors;
	mint n;
	int in_use;
} *MTensorInitializationData;

#ifndef _MATHLINK_H
typedef struct MLINK_STRUCT* MLINK;
#endif

#define MTensorInitializationData_getTensor(data, i) (&((data)->tensors[(i)]))

typedef struct st_WolframRuntimeData* WolframRuntimeData;

typedef int (*LibraryFunctionPointer)(WolframLibraryData, mint, MArgument *, MArgument);
typedef mint (*UnaryMathFunctionPointer)(void *, const void *, const mint, const mint *, const unsigned int);
typedef mint (*BinaryMathFunctionPointer)(void *, const void *, const void *, const mint, const mint *, const unsigned int);

typedef struct st_WolframCompileLibrary_Functions
	{
	mint VersionNumber;
	MTensorInitializationData (*GetInitializedMTensors)(struct st_WolframLibraryData*, mint);
	void (*ReleaseInitializedMTensors)(MTensorInitializationData);
	void (*WolframLibraryData_cleanUp)(struct st_WolframLibraryData*, int);
	MTensor (*MTensor_init)( void);
	int (*MTensor_allocate)(MTensor *, int, mint, mint*);
	int (*MTensor_copy)(MTensor *, MTensor);
	int (*MTensor_copyUnique)(MTensor *, MTensor);
	int (*MTensor_insertMTensor)( MTensor, MTensor, mint *);
	int (*MTensor_getMTensorInitialized)(MTensor *, MTensor, mint *, mint);
	int (*MTensor_getPart)(MTensor *, MTensor, mint, int *, void **);
	int (*MTensor_setPart)(MTensor *, MTensor, mint, int *, void **);
	UnaryMathFunctionPointer (*getUnaryMathFunction)(int, int);
	int (*Math_T_T)(int, const unsigned int, MTensor, int, MTensor *);
	int (*Math_V_V)(int, const unsigned int, int, void *, int, void *);
	BinaryMathFunctionPointer (*getBinaryMathFunction)(int, int, int);
	int (*Math_TT_T)(int, const unsigned int, MTensor, MTensor, int, MTensor *);
	int (*Math_VV_V)(int, const unsigned int, int, void *, int, void *, int, void *);
	mbool (*Compare_R)(int, mreal, mint, mreal *);
	int (*Compare_C)(int, mreal, mint, mcomplex *, mbool *);
	void *(*getExpressionFunctionPointer)(struct st_WolframLibraryData*, const char *);
	int (*evaluateFunctionExpression)(struct st_WolframLibraryData*, void *, mint, mint, mint, int *, void **, int, mint, void *);
	void **(*getArgumentSpace)(struct st_WolframLibraryData*, mint);
	/*
	TODO these two definitions look strange.
	*/
	LibraryFunctionPointer (*getLibraryFunctionPointer)(char *, char *);
	LibraryFunctionPointer (*getFunctionCallPointer)(const char *);
	mbool (*checkFloatingPointException)(void *, int, const unsigned int);
	MTensor (*getRankZeroMTensor)(void *, int, mint);
	int (*MTensor_fillFromMTensor)(MTensor, MTensor *);
	}* WolframCompileLibrary_Functions;

#endif



==> Compdata/Nonlinear-Coercive/src/WolframImageLibrary.h <==
/*************************************************************************
                        Mathematica source file

        Copyright 1986 through 2000 by Wolfram Research Inc.

This material contains trade secrets and may be registered with the
U.S. Copyright Office as an unpublished work, pursuant to Title 17,
U.S. Code, Section 408.  Unauthorized copying, adaptation, distribution
or display is prohibited.

$Id$

*************************************************************************/

#ifndef WOLFRAMLIBRARY_H
#error "WolframLibrary.h needs to be included before WolframImageLibrary.h"
#endif

#ifndef WOLFRAMIMAGELIBRARY_H
#define WOLFRAMIMAGELIBRARY_H

#if !(defined(MATHEMATICA_KERNEL) || defined(MATHEMATICA_RUNTIME))

typedef unsigned char raw_t_bit;
typedef unsigned char raw_t_ubit8;
typedef unsigned short raw_t_ubit16;
typedef float raw_t_real32;
typedef double raw_t_real64;

#endif

enum MImage_Data_Type {
	MImage_Type_Undef = -1,
	MImage_Type_Bit,
	MImage_Type_Bit8,
	MImage_Type_Bit16,
	MImage_Type_Real32,
	MImage_Type_Real
};

typedef enum MImage_Data_Type imagedata_t;

enum MImage_CS_Type {
    MImage_CS_Undef = -1,    
    MImage_CS_Gray,
    MImage_CS_RGB,
    MImage_CS_HSB,
    MImage_CS_CMYK,
    MImage_CS_XYZ,
    MImage_CS_LUV,
    MImage_CS_LAB,
	MImage_CS_LCH,
    MImage_CS_Automatic
};

typedef enum MImage_CS_Type colorspace_t;


typedef struct st_WolframImageLibrary_Functions
{
	int (*MImage_new2D)(mint /* width */, mint /* height */, mint /* channels */, imagedata_t /* type */, colorspace_t /* colorSpace */, mbool /* interleaving */, MImage * /* result */);
	int (*MImage_new3D)(mint /* slices */, mint /* width */, mint /* height */, mint /* channels */, imagedata_t /* type */, colorspace_t /* colorSpace */, mbool /* interleaving */, MImage * /* result */);
	int (*MImage_clone)(MImage, MImage *);
	void (*MImage_free)(MImage);
	void (*MImage_disown)(MImage);
	void (*MImage_disownAll)(MImage);
	mint (*MImage_shareCount)(MImage);
	
	imagedata_t (*MImage_getDataType)(MImage);
	mint (*MImage_getRowCount)(MImage);
	mint (*MImage_getColumnCount)(MImage);
	mint (*MImage_getSliceCount)(MImage);
	mint (*MImage_getRank)(MImage);
	mint (*MImage_getChannels)(MImage);
	mbool (*MImage_alphaChannelQ)(MImage);
	mbool (*MImage_interleavedQ)(MImage);
	colorspace_t (*MImage_getColorSpace)(MImage);
	mint (*MImage_getFlattenedLength)(MImage);
	
	int (*MImage_getBit)(MImage /* image */, mint * /* pos */, mint /* channel */, raw_t_bit * /* result */);
	int (*MImage_getByte)(MImage /* image */, mint * /* pos */, mint /* channel */, raw_t_ubit8 * /* result */);
	int (*MImage_getBit16)(MImage /* image */, mint * /* pos */, mint /* channel */, raw_t_ubit16 * /* result */);
	int (*MImage_getReal32)(MImage /* image */, mint * /* pos */, mint /* channel */, raw_t_real32 * /* result */);
	int (*MImage_getReal)(MImage /* image */, mint * /* pos */, mint /* channel */, raw_t_real64 * /* result */);
	
	int (*MImage_setBit)(MImage /* image */, mint * /* pos */, mint /* channel */, raw_t_bit /* value */);
	int (*MImage_setByte)(MImage /* image */, mint * /* pos */, mint /* channel */, raw_t_ubit8 /* value */);
	int (*MImage_setBit16)(MImage /* image */, mint * /* pos */, mint /* channel */, raw_t_ubit16 /* value */);
	int (*MImage_setReal32)(MImage /* image */, mint * /* pos */, mint /* channel */, raw_t_real32 /* value */);
	int (*MImage_setReal)(MImage /* image */, mint * /* pos */, mint /* channel */, raw_t_real64 /* value */);
	
	void *(*MImage_getRawData)(MImage);
	raw_t_bit* (*MImage_getBitData)(MImage);
	raw_t_ubit8* (*MImage_getByteData)(MImage);
	raw_t_ubit16* (*MImage_getBit16Data)(MImage);
	raw_t_real32* (*MImage_getReal32Data)(MImage);
	raw_t_real64* (*MImage_getRealData)(MImage);

	MImage (*MImage_convertType)(MImage, imagedata_t /* type */, mbool /* interleaving */);


} *WolframImageLibrary_Functions;

#endif


==> Compdata/Nonlinear-Coercive/src/WolframLibrary.h <==
/*************************************************************************
                        Mathematica source file

        Copyright 1986 through 2000 by Wolfram Research Inc.

This material contains trade secrets and may be registered with the
U.S. Copyright Office as an unpublished work, pursuant to Title 17,
U.S. Code, Section 408.  Unauthorized copying, adaptation, distribution
or display is prohibited.

$Id$

*************************************************************************/

#ifndef WOLFRAMLIBRARY_H
#define WOLFRAMLIBRARY_H

#include "setjmp.h"

#define WolframLibraryVersion 3

#if !(defined(MATHEMATICA_KERNEL) || defined(MATHEMATICA_RUNTIME))

#include <stddef.h>
#include "dllexport.h"
#include "extern.h"

#define True	1
#define False	0

#ifdef MINT_32
#ifdef _WIN32
typedef __w64 int mint;
#else
typedef int mint;
#endif
#else
#ifdef _WIN64
typedef long long mint;
#else
typedef long mint;
#endif
#endif

typedef int mbool;

typedef double mreal;

typedef struct {mreal ri[2];} mcomplex;

#define mcreal(mc)	(((mc).ri)[0])
#define mcimag(mc)	(((mc).ri)[1])

typedef struct M_TENSOR_STRUCT* MTensor;

typedef struct MSparseArray_struct *MSparseArray;

typedef struct IMAGEOBJ_ENTRY *MImage;

#define MType_Integer 2
#define MType_Real 3
#define MType_Complex 4

typedef union {
	mbool *boolean;
	mint *integer;
	mreal *real;
	mcomplex *cmplex;
	MTensor *tensor;
	MSparseArray *sparse;
	MImage *image;
	char **utf8string;
} MArgument;

#define MArgument_getBooleanAddress(marg)		((marg).boolean)
#define MArgument_getIntegerAddress(marg)		((marg).integer)
#define MArgument_getRealAddress(marg)			((marg).real)
#define MArgument_getComplexAddress(marg)		((marg).cmplex)
#define MArgument_getMTensorAddress(marg)		((marg).tensor)
#define MArgument_getMSparseArrayAddress(marg)	((marg).sparse)
#define MArgument_getMImageAddress(marg)		((marg).image)
#define MArgument_getUTF8StringAddress(marg)	((marg).utf8string)

#define MArgument_getAddress(marg)				((void *) ((marg).integer))
#define MArgument_setAddress(marg, add)			(((marg).integer) = ((mint *) (add)))

#define MArgument_getBoolean(marg)				(*MArgument_getBooleanAddress(marg))
#define MArgument_getInteger(marg)				(*MArgument_getIntegerAddress(marg))
#define MArgument_getReal(marg)					(*MArgument_getRealAddress(marg))
#define MArgument_getComplex(marg)				(*MArgument_getComplexAddress(marg))
#define MArgument_getMTensor(marg)				(*MArgument_getMTensorAddress(marg))
#define MArgument_getMSparseArray(marg)			(*MArgument_getMSparseArrayAddress(marg))
#define MArgument_getMImage(marg)				(*MArgument_getMImageAddress(marg))
#define MArgument_getUTF8String(marg)			(*MArgument_getUTF8StringAddress(marg))

#define MArgument_setBoolean(marg, v)			((*MArgument_getBooleanAddress(marg)) = (v))
#define MArgument_setInteger(marg, v)			((*MArgument_getIntegerAddress(marg)) = (v))
#define MArgument_setReal(marg, v)				((*MArgument_getRealAddress(marg)) = (v))
#define MArgument_setComplex(marg, v)			((*MArgument_getComplexAddress(marg)) = (v))
#define MArgument_setMTensor(marg, v)			((*MArgument_getMTensorAddress(marg)) = (v))
#define MArgument_setMSparseArray(marg, v)		((*MArgument_getMSparseArrayAddress(marg)) = (v))
#define MArgument_setMImage(marg, v)			((*MArgument_getMImageAddress(marg)) = (v))
#define MArgument_setUTF8String(marg, v)		((*MArgument_getUTF8StringAddress(marg)) = (v))

#endif /* !(defined(MATHEMATICA_KERNEL) || defined(MATHEMATICA_RUNTIME)) */

#ifndef _MATHLINK_H
typedef struct MLINK_STRUCT* MLINK;
typedef struct MLENV_STRUCT* MLENV;
#define _MATHLINK_H
#endif

#ifndef MSTREAM_TYPEDEF
#define MSTREAM_TYPEDEF
typedef struct st_MInputStream *MInputStream;
typedef struct st_MOutputStream *MOutputStream;
#endif

/* Error types for LibraryErrorHandler */
enum {
	LIBRARY_NO_ERROR = 0,
	LIBRARY_TYPE_ERROR,
	LIBRARY_RANK_ERROR,
	LIBRARY_DIMENSION_ERROR,
	LIBRARY_NUMERICAL_ERROR,
	LIBRARY_MEMORY_ERROR,
	LIBRARY_FUNCTION_ERROR,
	LIBRARY_VERSION_ERROR
};

typedef struct st_DataStore *DataStore;

typedef struct st_WolframIOLibrary_Functions
{
	mint (*createAsynchronousTaskWithoutThread)();

	mint (*createAsynchronousTaskWithThread)(
		void (*asyncRunner)(mint asyncTaskID, void* initData),
		void* initData
	);

	void (*raiseAsyncEvent)(mint asyncTaskID, char* eventType, DataStore);

	mbool (*asynchronousTaskAliveQ)(mint asyncTaskID);
	mbool (*asynchronousTaskStartedQ)(mint asyncTaskID);

	DataStore (*createDataStore)(void);

	void (*DataStore_addInteger)(DataStore, mint);
	void (*DataStore_addReal)(DataStore, mreal);
	void (*DataStore_addComplex)(DataStore, mcomplex);
	void (*DataStore_addString)(DataStore, char*);
	void (*DataStore_addMTensor)(DataStore, MTensor);
	void (*DataStore_addDataStore)(DataStore, DataStore);

	void (*DataStore_addNamedInteger)(DataStore, char* name, mint);
	void (*DataStore_addNamedReal)(DataStore, char* name, mreal);
	void (*DataStore_addNamedComplex)(DataStore, char* name, mcomplex);
	void (*DataStore_addNamedString)(DataStore, char* name, char*);
	void (*DataStore_addNamedMTensor)(DataStore, char* name, MTensor);
	void (*DataStore_addNamedDataStore)(DataStore, char* name, DataStore);

} *WolframIOLibrary_Functions;

typedef struct st_WolframLibraryData* WolframLibraryData;

/* For backward compatibility with name change */
#define		getMathLink				getWSLINK
#define		processMathLink			processWSLINK
#define		getMathLinkEnvironment	getWSLINKEnvironment

struct st_WolframLibraryData
{
	void (*UTF8String_disown)(char *);

	int (*MTensor_new)(mint, mint, mint const*, MTensor *);
	void (*MTensor_free)( MTensor);
	int (*MTensor_clone)( MTensor, MTensor *);
	mint (*MTensor_shareCount)(MTensor);
	void (*MTensor_disown)( MTensor);
	void (*MTensor_disownAll)(MTensor);

	int (*MTensor_setInteger)(MTensor, mint*, mint);
	int (*MTensor_setReal)(MTensor, mint*, mreal);
	int (*MTensor_setComplex)(MTensor, mint*, mcomplex);
	int (*MTensor_setMTensor)(MTensor, MTensor, mint*, mint);

	int (*MTensor_getInteger)(MTensor, mint *, mint *);
	int (*MTensor_getReal)(MTensor, mint *, mreal *);
	int (*MTensor_getComplex)(MTensor, mint *, mcomplex *);
	int (*MTensor_getMTensor)(MTensor, mint *, mint, MTensor *);

	mint (*MTensor_getRank)( MTensor);
	mint const * (*MTensor_getDimensions)( MTensor);
	mint (*MTensor_getType)( MTensor);
	mint (*MTensor_getFlattenedLength)( MTensor);
	mint* (*MTensor_getIntegerData)( MTensor);
	mreal* (*MTensor_getRealData)( MTensor);
	mcomplex* (*MTensor_getComplexData)( MTensor);
	void (*Message)(const char *);
	mint (*AbortQ)(void);
	MLINK (*getWSLINK)(WolframLibraryData);
	int (*processWSLINK)(MLINK);
	int (*evaluateExpression)(WolframLibraryData, char *, int, mint, void *);
	struct st_WolframRuntimeData *runtimeData;
	struct st_WolframCompileLibrary_Functions *compileLibraryFunctions;
	mint VersionNumber;

	/* Added in WolframLibraryVersion 2 */
	mbool (*registerInputStreamMethod)(
		const char *name,
		void  (*ctor)(MInputStream, const char* msgHead, void* optionsIn),
		mbool (*handlerTest)(void*, char*),
		void* methodData,
		void  (*destroyMethod)(void* methodData)
	);

	mbool (*unregisterInputStreamMethod)(const char *name);

	mbool (*registerOutputStreamMethod)(
		const char *name,
		void  (*ctor)(MOutputStream, const char* msgHead, void* optionsIn, mbool appendMode),
		mbool (*handlerTest)(void*, char*),
		void* methodData,
		void  (*destroyMethod)(void* methodData)
	);

	mbool (*unregisterOutputStreamMethod)(const char *name);

	struct st_WolframIOLibrary_Functions* ioLibraryFunctions;
	MLENV (*getWSLINKEnvironment)(WolframLibraryData);
	struct st_WolframSparseLibrary_Functions *sparseLibraryFunctions;
	struct st_WolframImageLibrary_Functions *imageLibraryFunctions;

	int (*registerLibraryExpressionManager)(const char *mname, void (*mfun)(WolframLibraryData, mbool, mint));
	int (*unregisterLibraryExpressionManager)(const char *mname);
	int (*releaseManagedLibraryExpression)(const char *mname, mint id);

	int (*registerLibraryCallbackManager)(const char *name, mbool (*mfun)(WolframLibraryData, mint, MTensor));
	int (*unregisterLibraryCallbackManager)(const char *name);
	int (*callLibraryCallbackFunction)(mint id, mint ArgC, MArgument *Args, MArgument Res);
	int (*releaseLibraryCallbackFunction)(mint id);

	/* security callback */
	mbool (*validatePath)(char* path, char type);
	mbool (*protectedModeQ)(void);
};


#endif


==> Compdata/Nonlinear-Coercive/src/WolframRTL.h <==
/*************************************************************************
                        Mathematica source file

        Copyright 1986 through 2000 by Wolfram Research Inc.

This material contains trade secrets and may be registered with the
U.S. Copyright Office as an unpublished work, pursuant to Title 17,
U.S. Code, Section 408.  Unauthorized copying, adaptation, distribution
or display is prohibited.

$Id$

*************************************************************************/

#ifndef WOLFRAMRTL_H
#define WOLFRAMRTL_H

#include "WolframLibrary.h"
#include "WolframCompileLibrary.h"

EXTERN_C RTL_DLL_EXPORT void WolframRTL_initialize(mint version);
EXTERN_C RTL_DLL_EXPORT WolframLibraryData WolframLibraryData_new(mint version);
EXTERN_C RTL_DLL_EXPORT void WolframLibraryData_free(WolframLibraryData data);

#endif


==> Compdata/Nonlinear-Coercive/src/WolframSparseLibrary.h <==
/*************************************************************************
                        Mathematica source file

        Copyright 1986 through 2000 by Wolfram Research Inc.

This material contains trade secrets and may be registered with the
U.S. Copyright Office as an unpublished work, pursuant to Title 17,
U.S. Code, Section 408.  Unauthorized copying, adaptation, distribution
or display is prohibited.

$Id$

*************************************************************************/

#ifndef WOLFRAMSPARSELIBRARY_H
#define WOLFRAMSPARSELIBRARY_H

typedef struct st_WolframSparseLibrary_Functions
{
	int (*MSparseArray_clone)(MSparseArray, MSparseArray *);
	void (*MSparseArray_free)(MSparseArray);
	void (*MSparseArray_disown)(MSparseArray);
	void (*MSparseArray_disownAll)(MSparseArray);
	mint (*MSparseArray_shareCount)(MSparseArray);
	mint (*MSparseArray_getRank)(MSparseArray);
	mint const * (*MSparseArray_getDimensions)(MSparseArray);
	MTensor *(*MSparseArray_getImplicitValue)(MSparseArray);
	MTensor *(*MSparseArray_getExplicitValues)(MSparseArray);
	MTensor *(*MSparseArray_getRowPointers)(MSparseArray);
	MTensor *(*MSparseArray_getColumnIndices)(MSparseArray);
	int (*MSparseArray_getExplicitPositions)(MSparseArray, MTensor *);
	int (*MSparseArray_resetImplicitValue)(MSparseArray, MTensor, MSparseArray *);
	int (*MSparseArray_toMTensor)(MSparseArray, MTensor *);
	int (*MSparseArray_fromMTensor)(MTensor, MTensor, MSparseArray *);
	int (*MSparseArray_fromExplicitPositions)(MTensor, MTensor, MTensor, MTensor, MSparseArray *);
} *WolframSparseLibrary_Functions;

#endif


==> Compdata/Nonlinear-Coercive/src/WolframStreamsLibrary.h <==
/*************************************************************************

                           Mathematica source file

		Copyright 1986 through 1993 by Wolfram Research Inc.

This material contains trade secrets and may be registered with the
U.S. Copyright Office as an unpublished work, pursuant to Title 17,
U.S. Code, Section 408.  Unauthorized copying, adaptation, distribution
or display is prohibited.

$Id$

*************************************************************************/

#ifndef WOLFRAM_STREAMS_LIBRARY_H
#define WOLFRAM_STREAMS_LIBRARY_H

#ifndef MSTREAM_TYPEDEF
#define MSTREAM_TYPEDEF
typedef struct st_MInputStream *MInputStream;
typedef struct st_MOutputStream *MOutputStream;
#endif

#ifndef PRECOMPUTED_H
typedef long long int_64;
#endif

enum MStream_StreamUnitSize_t {
	MSTREAM_8BIT = 0, MSTREAM_16BIT};

struct st_MInputStream
{
	char* name;
	char* userSuppliedName; /* name as supplied by user, before path resolution */
	char* expandedName;  /* Absolute file path (if 'name' is a file path) */
	mbool filePathNameQ; /* TRUE iff name and expandedName are file paths */
	mbool hasError;
	mbool messageIssued;
	mbool isClosed;
	void* InternalData;
	void* MSdata;
	void* handlerIdentity;
	struct st_MInputStream* underlyingStream; /* set when this stream is chained */

	mint (*Mfread)( struct st_MInputStream*, void*, size_t);
	int (*Mfseek)( struct st_MInputStream*, int_64 offset);
	int (*Mfeof)( struct st_MInputStream*);
	int_64 (*Mftell)(struct st_MInputStream*);

	char* (*MferrorText)(struct st_MInputStream*);
	void (*Mclearerr)(struct st_MInputStream*);
	int_64 (*Mstreamsize)(struct st_MInputStream*);
	
	void (*MoptionChanges)(struct st_MInputStream*, void* optionsLink);

	mbool (*SeekableQ)(struct st_MInputStream*);
	enum MStream_StreamUnitSize_t (*MstreamUnitSize)(struct st_MInputStream*);
	void (*WaitForInput)(struct st_MInputStream*);

	int (*Mfclose)( struct st_MInputStream*);
};

struct st_MOutputStream
{
	char* name;
	char* userSuppliedName; /* name as supplied by user, before path resolution */
	char* expandedName;  /* Absolute file path (if 'name' is a file path) */
	mbool filePathNameQ; /* TRUE iff name and expandedName are file paths */
	mbool hasError;
	mbool messageIssued;
	mbool isClosed;
	void* InternalData;
	void* MSdata;
	void* handlerIdentity;
	struct st_MOutputStream* underlyingStream; /* set when this stream is chained */

	mint (*Mfwrite)(struct st_MOutputStream*, void*, size_t);
	int (*Mfflush)(struct st_MOutputStream*);
	int_64 (*Mftell)(struct st_MOutputStream*);
	char* (*MferrorText)(struct st_MOutputStream*);
	void (*Mclearerr)(struct st_MOutputStream*);
	int (*Mfclose)(struct st_MOutputStream*);
	void (*MoptionChanges)(struct st_MOutputStream*, void* optionsLink);
	enum MStream_StreamUnitSize_t (*MstreamUnitSize)(struct st_MOutputStream*);
};

#endif


==> Compdata/Nonlinear-Coercive/src/Ybeam.h <==
/*
 * NSE_Benchmark_cold_to_warm.h
 *
 *  Created on: 27.06.2022
 *      Author: endtmayer
 */
#include "fe_problem.h"
#include "variational_formulation_Nav_Stokes.h"
#pragma once

template<int dim, typename VECTOR = BlockVector<double>>
class Navier_Stokes_Problem_Temp_YBeam : public Local_Problem<dim>
{
   public:
	Navier_Stokes_Problem_Temp_YBeam(std::vector<VECTOR> &primal_solutions, std::vector<VECTOR> &adjoint_solutions, const FESystem<dim>&fe_primal,
                            const FESystem<dim>&fe_adjoint, QGauss<dim>& quadrature_formula, QGauss<dim - 1>& face_quadrature_formula,
                            const FESystem<dim> &fe_pou, std::vector<PointHistory<dim> >& quadrature_point_history) :
            Local_Problem<dim>(primal_solutions, adjoint_solutions, fe_primal, fe_adjoint, quadrature_formula, face_quadrature_formula,
                               fe_pou, update_values | update_quadrature_points | update_gradients | update_JxW_values), quadrature_point_history(
                  quadrature_point_history),segmentcurve(MYSPACE::mypoints),evalpoint(0.5,1.0)
      {
//         AssertDimension(dim, fe_adjoint.n_components());
//         AssertDimension(dim, fe_primal.n_components());
         this->used_faces = use_faces::no_faces;
         this->use_sorcepoint=true;
         double x=evalpoint(0);
         double y=evalpoint(1);
         PDEname="Laser_on_point("+std::to_string(x)+","+std::to_string(y)+"_with_width_"+std::to_string(sigmasquare);
//         std::cout<<"viskosity 20°" << viskosity(293.15)<<std::endl;
         g[dim-1]=-9.81*1;



      }

      SegmentCurve<dim>  segmentcurve;
      std::vector<PointHistory<dim> >& quadrature_point_history;
      virtual ~Navier_Stokes_Problem_Temp_YBeam() = default;
      typedef Local_Problem<dim> Parent;
      using Parent::comp_i;  //Trialfuntion
      using Parent::comp_j;  //Testfunction
      using Parent::U;
      using Parent::homotopy_s;
      using Parent::fe_values_adjoint;
      bool use_heatsorcepoint =true;
      Tensor<1,dim> g;
      double rho = 998.21;
      dealii::Point<dim> evalpoint;
      double viskosity_nu = 0.002216065960663198*1.0E-3;
      double E_A=14906.585117275014; // Aktivierungsenergy
      double take_nonlinear_part = 1.0;
      double R=8.31446261815324;
      double alpha =0.0002064/3.0;
      double sigmasquare=10000;
      std::string PDEname;

      double heatsource_point(Point<dim> & point)
      {
    	  return this->get_pointrhs(point,this->fe_values_adjoint.get_cell(),dim+1);
      }

      double heatsource_curve(double lambda)
      {
    	  Point<dim> quadrature_point=this->fe_values_adjoint.quadrature_point(this->q);
    	  double diff=segmentcurve.distance(quadrature_point);
    	    	  return std::sqrt(lambda*2*3.14159265359)*std::exp(-diff*diff*lambda)/segmentcurve.get_length();
      }

      double Gaussianheatsource_point(double lambda,Point<dim> point)
      {
    	  Point<dim> quadrature_point=this->fe_values_adjoint.quadrature_point(this->q);
    	  Tensor<1,dim> diff;
    	  for(unsigned int i=0;i<dim;i++)
    		  diff[i]=quadrature_point(i)-point(i);
    	  return std::pow(1.0/std::sqrt(2*3.14159265359/lambda),2.0)*std::exp(-diff*diff*lambda);
      }
      std::string get_PDEname() const
      {
    	  return  PDEname;
      }

      double viskosity(double T)
      {
//    	  return viskosity_nu;
    	  return viskosity_nu*std::exp(E_A/(R*T));
      }

      double DTviskosity(double T)
      {
//    	  return 0;
    	  return -E_A/R*viskosity_nu*std::exp(E_A/(R*T))/(T*T);
      }

      template<typename VAR>
      Tensor<1, dim> get_u(VAR & u, bool face = false)
      {
         Tensor < 1, dim > var_u;
         for (unsigned int j = 0; j < dim; j++)
         {
            if (face)
               var_u[j] = u.face_U.Val[j];
            else
               var_u[j] = u.U.Val[j];
         }
         return var_u;
      }
      Tensor<1, dim> get_rhs()
      {
         Tensor < 1, dim > rhs;
         for (unsigned int j = 0; j < dim; j++)
         {
            rhs[j] = 0;
         }
         return rhs;
      }
      template<typename VAR>
      double get_p(VAR & u, bool face = false)
      {
         double var_p;

         {
            if (face)
               var_p = u.face_U.Val[dim];
            else
               var_p = u.U.Val[dim];
         }
         return var_p;
      }

      template<typename VAR>
          double get_T(VAR & u, bool face = false)
          {
             double var_T;

             {
                if (face)
                   var_T = u.face_U.Val[dim+1];
                else
                   var_T = u.U.Val[dim+1];
             }
             return var_T;
          }

      template<typename VAR>
      Tensor<2, dim> get_grad_u(VAR & u, bool face = false)
      {
         Tensor < 2, dim > grad_u;
         for (unsigned int j = 0; j < dim; j++)
            for (unsigned int i = 0; i < dim; i++)
            {
               if (face)
                  grad_u[i][j] = u.face_U.Grad[i][j];
               else
                  grad_u[i][j] = u.U.Grad[i][j];
            }
         return grad_u;
      }
      template<typename VAR>
      Tensor<1, dim> get_grad_p(VAR & u, bool face = false)
      {
         Tensor < 1, dim > grad_u;
         for (unsigned int j = 0; j < dim; j++)
         {
            if (face)
               grad_u[j] = u.face_U.Grad[dim][j];
            else
               grad_u[j] = u.U.Grad[dim][j];
         }
         return grad_u;
      }
      template<typename VAR>
      Tensor<1, dim> get_grad_T(VAR & u, bool face = false)
      {
         Tensor < 1, dim > grad_T;
         for (unsigned int j = 0; j < dim; j++)
         {
            if (face)
               grad_T[j] = u.face_U.Grad[dim+1][j];
            else
               grad_T[j] = u.U.Grad[dim+1][j];
         }
         return grad_T;
      }
      void set_BC()
      {
      }
      virtual double eval_local_remainder(Local_Container<dim>& U_diff, Local_Container<dim>& Z_diff, bool face = false)
      {
         if(face)
            return 0;
         Tensor < 2, dim > grad_e = get_grad_u(U_diff);
                  Tensor < 1, dim > e = get_u(U_diff);
                  Tensor < 1, dim > e_z = get_u(Z_diff);
                  double Te_z=get_T(Z_diff);
                  Tensor < 1, dim > grad_T_e=get_grad_T(U_diff);
                  Tensor < 2, dim > grad_e_z = get_grad_u(Z_diff);
         return 1./4.*rho * take_nonlinear_part * (2.0*(grad_e * e) * e_z)+1./4.*grad_T_e*e*Te_z; //TODO add additional terms for Temperature
      }

      virtual double eval_local_billinearform(Local_Container<dim>& Trialfunction, Local_Container<dim>& Testfunction, bool face = false)
      {

         if (face)
         {
            double endface=2.2;
            if(dim==3)
               endface=2.5;

            {
               Point < dim > quadrature_point = this->fe_face_values_adjoint.quadrature_point(this->face_q);
               if (std::abs(quadrature_point(0) - endface) < 1e-10)
               {
                  Tensor < 2, dim > grad_u = get_grad_u(Trialfunction, face);
                                   Tensor < 1, dim > test_u = get_u(Testfunction, face);
                                   double trial_p=get_p(Trialfunction,face);
                                   double T = get_T(U[0],face);
                                   return rho * viskosity(T) * ((transpose(grad_u)+grad_u) * this->normal_vector) * test_u-(trial_p * this->normal_vector) * test_u;
               }
            }
            return 0;

         }

//         Trialfunction :i
//         Testfunction:j
         Tensor < 2, dim > grad_trial_u = get_grad_u(Trialfunction);
         Tensor < 2, dim > grad_test_u = get_grad_u(Testfunction);
         Tensor < 1, dim > trial_u = get_u(Trialfunction);
         Tensor < 1, dim > test_u = get_u(Testfunction);
         double div_tria_u = trace(grad_trial_u);
         double div_test_u = trace(grad_test_u);
         double p_trial = get_p(Trialfunction);
         double p_test = get_p(Testfunction);
         double T_test = get_T(Testfunction);
         double T_trial = get_T(Trialfunction);
         Tensor < 1, dim > grad_T_test=get_grad_T(Testfunction);
         Tensor < 1, dim > grad_T_trial=get_grad_T(Trialfunction);

         //Linearizationpoints
         Tensor < 2, dim > grad_u = get_grad_u(U[0]);
         Tensor < 1, dim > u = get_u(U[0]);
         Tensor < 1, dim > grad_T = get_grad_T(U[0]);
         double T=get_T(U[0]);

         if (this->Newton)
         {

            if (comp_i < dim && comp_j < dim)
            {
               return rho * scalar_product(grad_trial_u + transpose(grad_trial_u), grad_test_u) * viskosity(T)
                     + rho * take_nonlinear_part * ((grad_u * trial_u + grad_trial_u * u) * test_u);
            }
            if (comp_i == dim && comp_j == dim) return 0;
            if (comp_i < dim && comp_j == dim) return -div_tria_u * p_test;
            if (comp_i == dim && comp_j < dim) return -div_test_u * p_trial;
            if (comp_i < dim && comp_j == dim+1) return trial_u*grad_T*T_test;
            if (comp_i == dim+1 && comp_j < dim) return rho * scalar_product(grad_u + transpose(grad_u), grad_test_u) * DTviskosity(T)*T_trial+alpha*T_trial*g*test_u;
            if (comp_i == dim+1 && comp_j == dim+1) return  grad_T_test*grad_T_trial+u*grad_T_trial*T_test;
            return 0;
         }
         else
            return rho * scalar_product(grad_trial_u + transpose(grad_trial_u), grad_test_u) * viskosity(T)
                  + rho * take_nonlinear_part * ((grad_u * trial_u + grad_trial_u * u) * test_u)
				  +rho * scalar_product(grad_u + transpose(grad_u), grad_test_u) * DTviskosity(T)*T_trial
				  +alpha*T_trial*g*test_u;
                  - div_tria_u * p_test
                  - div_test_u * p_trial+
                 trial_u*grad_T*T_test+
                  grad_T_test*grad_T_trial+u*grad_T_trial*T_test;

         return 0;

      }

      virtual double eval_local_residual(Local_Container<dim>& Testfunction, bool face = false)
      {
         if (face)
         {

            double endface=2.2;
                        if(dim==3)
                           endface=2.5;

            {
               Point < dim > quadrature_point = this->fe_face_values_adjoint.quadrature_point(this->face_q);
               if (std::abs(quadrature_point(0) - endface) < 1e-10)
               {

                  Tensor < 2, dim > grad_u = get_grad_u(U[0], face);
                  Tensor < 1, dim > test_u = get_u(Testfunction, face);
                  double p=get_p(U[0],face);
                  double T = get_T(U[0],face);
                  return rho * viskosity(T) * ((transpose(grad_u)+grad_u) * this->normal_vector) * test_u-p*this->normal_vector * test_u;
               }
               else return 0;
            }
            return 0;

         }

         Tensor < 2, dim > grad_test_u = get_grad_u(Testfunction);
         Tensor < 1, dim > test_u = get_u(Testfunction);
         double div_test_u = trace(grad_test_u);
         double p_test = get_p(Testfunction);
         double T_test = get_T(Testfunction);
         Tensor < 1, dim > grad_T_test = get_grad_T(Testfunction);
         double lambda=sigmasquare;
         //Linearizationpoints
         Tensor < 2, dim > grad_u = get_grad_u(U[0]);
         Tensor < 1, dim > u = get_u(U[0]);
         double p = get_p(U[0]);
         double T = get_T(U[0]);
         Tensor < 1, dim > grad_T = get_grad_T(U[0]);
         double div_u = trace(grad_u);
         dealii::Point<dim> evaluationpoint=this->evalpoint;

         if (this->Newton)
         {

            if (comp_j < dim)
            {

               return rho * scalar_product(grad_u + transpose(grad_u), grad_test_u) * viskosity(T)
                     + take_nonlinear_part * rho * (grad_u * u) * test_u - div_test_u * p+alpha*(T-293.15)*g*test_u;
            }
            if (comp_j == dim) return -div_u * p_test;
//           if (comp_j == dim+1) return -u*grad_T*T_test+grad_T_test*grad_T -heatsource_curve(10000)*T_test;//-50*Gaussianheatsource_point(10000,evalpoint)*T_test-50*Gaussianheatsource_point(10000,evalpoint2)*T_test;
           if (comp_j == dim+1) return -u*grad_T*T_test+grad_T_test*grad_T -1*Gaussianheatsource_point(lambda,evaluationpoint)*T_test;
           return 0;
         }
         else
            return rho * scalar_product(grad_u + transpose(grad_u), grad_test_u) * viskosity(T)
                  +take_nonlinear_part * rho * (grad_u * u) * test_u - div_test_u * p - div_u * p_test
                  +u*grad_T*T_test+grad_T_test*grad_T+ alpha*(T-293.15)*g*test_u -1*Gaussianheatsource_point(lambda,evaluationpoint)*T_test;//-50*Gaussianheatsource_point(10000,evalpoint)*T_test-50*Gaussianheatsource_point(10000,evalpoint2)*T_test;  //TODOOOOOOO ADD Terms for Temp here!!!!!
         return 0; //-100*heatsource_curve(10000)*T_test;
      }
      virtual double eval_local_Homotopy_corrector_rhs(double s, double old_s, Local_Container<dim>& Testfunction, bool face = false)
      {
         return 0;

      }
};




template<int dim>
using PDE_NSE_Y_beam= Navier_Stokes_Problem_Temp_YBeam<dim> ;

template <int dim>
class NSE_Y_beam_1: public FE_Problem<PDE_NSE_Y_beam<dim>,dim>
{


public:
		struct VectorElementDestroyer
		{
		  const std::vector<const FiniteElement<dim>*> data;

		  VectorElementDestroyer(
		    const std::vector<const FiniteElement<dim>*> &pointers)
		    		  :
		    		  data(pointers)
		    		{}

		   // destructor to delete the pointers
		  ~VectorElementDestroyer (){
			  for (unsigned int i=0; i<data.size(); ++i)
			    delete data[i];
			}

		  const std::vector<const FiniteElement<dim>*> & get_data () const
				{
				  return data;
				}



			};

public:
		NSE_Y_beam_1(int degree):
			FE_Problem<PDE_NSE_Y_beam<dim>,dim>(
					VectorElementDestroyer(create_fe_list(degree)).get_data(),
					VectorElementDestroyer(create_adjoint_fe_list(degree)).get_data(),
					create_fe_multiplicities(),
			6, 6,degree)
			{
		     this->solution_names={"u_x","u_y","p","T"};
		     this->solution_names_adjoint=this->solution_names;
		     for (auto & name : this->solution_names_adjoint)
		    	 name+="_adjoint";
		     this->dirichletdata = new BoundaryFunction(this->number_of_components);
		     this->refinementtype=Refinementtype::Refine_Primal_Adjoint;
			}

	Functional<dim>** Functionals;


	virtual std::string get_Problem_name()const {

		return "Ybeam+Laser";}

	virtual void set_triangulation(){
		std::string grid_name= "Ybeam.inp";
		    dealii::GridIn<dim> grid_in;
		         grid_in.attach_triangulation (this->triangulation);
		         std::ifstream input_file(grid_name.c_str());
		         grid_in.read_ucd (input_file);
		         this->triangulation.refine_global(2);

	}



	//Finite Elements
	  static std::vector<const FiniteElement<dim>*>
		  create_fe_list (const unsigned int polynomial_degree){
		  	  std::vector<const FiniteElement<dim>*> fe_list;
		  	  fe_list.push_back (new FE_Q<dim>(polynomial_degree+1));
		  	  fe_list.push_back (new FE_Q<dim>(polynomial_degree));
		  	  fe_list.push_back (new FE_Q<dim>(polynomial_degree));
		  	  return fe_list;
		}
		  static std::vector<const FiniteElement<dim>*>
		  create_adjoint_fe_list (const unsigned int polynomial_degree){
		  	  std::vector<const FiniteElement<dim>*> fe_list;
		  	  fe_list.push_back (new FE_Q<dim>(2*polynomial_degree+2));
		  	  fe_list.push_back (new FE_Q<dim>(2*polynomial_degree));
		  	  fe_list.push_back (new FE_Q<dim>(2*polynomial_degree));
		  	  return fe_list;
		}

		 static std::vector<unsigned int>create_fe_multiplicities ()
		  {
		    std::vector<unsigned int> multiplicities;
		    multiplicities.push_back (dim);
		    multiplicities.push_back (1);
		    multiplicities.push_back (1);
		    return multiplicities;
		  }





	virtual void set_functionals()
	{
		int size=7;
		Functionals= new Functional<dim>*[size];
		Function<dim>* meantemp_function = new Indicator_Temperature(this->number_of_components);
		//reference values
		//Generation of Functionals
		double mean_T=2.9671423086924773e+02;
		double mean_v=1.8790017032439869e-05;
		int quadratdegree_face=8;
		int quadratdegree_volume=8;
		std::vector<int> components={0,1};
		std::vector<double> Gamma(this->number_of_components,1.0);
		Function<dim>* Onefunction=new ConstantFunction<dim>(Gamma);
		Functional<dim>* Int_Velo = new IntegralMagnitude<dim> (Onefunction,quadratdegree_volume,mean_v  , components);
		Functional<dim>* Int_Temp = new IntegralEvaluation<dim>(meantemp_function,quadratdegree_volume,   mean_T);
		Functional<dim>* Area_Inv = new ConstantFunctional<dim>(1.0/(2.2*0.41-0.05*0.05*Pi));
		Functional<dim>* MeanTemp = new FunctionalProduct<dim>(Area_Inv,Int_Temp);
		Functional<dim>* Intvn1 =new Integralvdotn<dim> (Onefunction,1,quadratdegree_volume,-7.2595564628795845e-05);

		Functional<dim>* Intvn2 =new Integralvdotn<dim> (Onefunction,2,quadratdegree_volume,-7.2595564628795845e-05);

		Functional<dim>* Intvn3 =new Integralvdotn<dim> (Onefunction,2,quadratdegree_volume,-7.2595564628795845e-05);
		Function<dim>* omega1= new Omega1<dim> (this->number_of_components);
		Function<dim>* omega2= new Omega2<dim> (this->number_of_components);
		Function<dim>* omega3= new Omega3<dim> (this->number_of_components);
		Functional<dim>* MeanOmega1 = new IntegralEvaluation<dim>(omega1,quadratdegree_volume,2.9670042847907746e+02);
		Functional<dim>* MeanOmega2 = new IntegralEvaluation<dim>(omega2,quadratdegree_volume,3.4082012949528684e+02);
		Functional<dim>* MeanOmega3 = new IntegralEvaluation<dim>(omega3,quadratdegree_volume,3.4671219751347701e+02);
//		Functional<dim>* DiffMeanOmega2Omega3= new  FunctionalAddMinus<dim>(&MeanOmega2,&MeanOmega3, minus);
		//     FunctionalAddMinus<dim> DiffMeanOmega2Omega3(&MeanOmega2,&MeanOmega3, minus);
		//     FunctionalProduct<dim> DiffMeanOmega2Omega3square( &DiffMeanOmega2Omega3, &DiffMeanOmega2Omega3);


//		this->Functional_J = MeanTemp;
		Functionals[0]=Intvn1;
		Functionals[1]=Intvn2;
		this->Functional_J = new CombinedFunctional<dim>(Functionals, 2, this->results, this->in_Newton);

	}
	void set_boundary_conditions()
	{
		this->dirichletdata =new BoundaryFunction(this->number_of_components);
		this->boundary_ids={1,2,3,4,5,6};
		std::vector<bool> component_mask(this->number_of_components,true);
		component_mask[dim]=false;
		std::vector<std::vector<bool>> componentmasks_for_boundaryids(this->boundary_ids.size(),component_mask);
		for(int i=0;i<3;i++)
		{
			for(int j=0;j<dim;j++)
			componentmasks_for_boundaryids[i][j]=false;
		}
		for(int i=1;i<6;i++)
				{
					componentmasks_for_boundaryids[i][dim+1]=false;
				}

		this->componentmask_on_boundary=componentmasks_for_boundaryids;
	}
	void set_runtimeparameters() {};


	class BoundaryFunction : public Abstract_Function<dim>
	{
	   public:
		BoundaryFunction(const unsigned int number_of_components=0) :
			Abstract_Function<dim>(number_of_components)
	      {
	      }

	      double value(const Point<dim> &p, const unsigned int component=0) const
	  	{
	  	   Assert(component < this->n_components, ExcIndexRange(component, 0, this->n_components));

	  	      if(component==dim+1)
	  	      {
	  	    	  return 293.15;
	  	      }
	  	      return 0;

	  	}
	};



	class Indicator_Temperature : public Abstract_Function<dim>
	{
	   public:
		Indicator_Temperature(unsigned int comp=dim+2) :
	    	  Abstract_Function<dim>(comp)
	      {

	      }

	      double value(const Point<dim> &p, const unsigned int component=0) const
	  	{
	  	   Assert(component < this->n_components, ExcIndexRange(component, 0, this->n_components));
	  	   if (component==dim+1)
	  		   return 1;
	  	   return 0;
	  	}

	};

	template <typename VECTOR>
		void set_defaultvalues (VECTOR & solution)
		{
			solution.block(dim+1)=300;

		}


};



/* SRC_NSE_BENCHMARK_COLD_TO_WARM_H_ */


==> Compdata/Nonlinear-Coercive/src/color.h <==
#pragma once

#include <functional>

#include <deal.II/base/tensor.h>

class Color : public dealii::Tensor<1, 4, float>
{
   public:
      float & r = this->operator [](0);
      float & g = this->operator [](1);
      float & b = this->operator [](2);
      float & a = this->operator [](3);

   public:
      Color()
      {
      }

      Color(const dealii::Tensor<1, 4, float> v) :
            dealii::Tensor<1, 4, float>::Tensor<1, 4, float>(v)
      {
      }

      Color(const float R, const float G, const float B, const float A = 1.0)
      {
         r = R;
         g = G;
         b = B;
         a = A;
      }
};

typedef std::function<Color(const float)> ColorFunction;

inline ColorFunction ColorGradient(const Color start_color, const Color end_color, const float start_value, const float end_value)
{
   return [=](const float z) -> Color
   {
      const auto dc = end_color - start_color;
      const auto dz = end_value - start_value;
      float t = (z - start_value) / dz;

      if (t > 1.0f) t = 1.0f;
      if (t < 0.0f) t = 0.0f;

      return start_color + t * dc;
   };
}

const ColorFunction defaultColorFunction = ColorGradient(Color(0, 0, 1), Color(1, 0, 0), -1.0, 1.0);



==> Compdata/Nonlinear-Coercive/src/compute_linearization_error_estimator.h <==
/*
 * compute_linearization_error_estimator.h
 *
 *  Created on: Jul 25, 2017
 *      Author: bendtmayer
 */

#ifndef COMPUTE_LINEARIZATION_ERROR_ESTIMATOR_H_
#define COMPUTE_LINEARIZATION_ERROR_ESTIMATOR_H_
#include <deal.II/base/quadrature_lib.h>
#include <deal.II/base/logstream.h>
#include <deal.II/base/function.h>
#include <deal.II/base/utilities.h>
#include <deal.II/base/timer.h>

#include <deal.II/lac/block_vector.h>
#include <deal.II/lac/full_matrix.h>
#include <deal.II/lac/block_sparse_matrix.h>
#include <deal.II/lac/sparse_direct.h>
#include <deal.II/lac/solver.h>
#include <deal.II/lac/linear_operator.h>
#include <deal.II/lac/linear_operator_tools.h>
#include <deal.II/lac/solver_bicgstab.h>

#include <deal.II/grid/tria.h>
#include <deal.II/grid/grid_generator.h>
#include <deal.II/grid/tria_accessor.h>
#include <deal.II/grid/tria_iterator.h>
#include <deal.II/grid/grid_tools.h>
#include <deal.II/grid/grid_in.h>

#include <deal.II/dofs/dof_handler.h>
#include <deal.II/dofs/dof_renumbering.h>
#include <deal.II/dofs/dof_accessor.h>
#include <deal.II/dofs/dof_tools.h>
#include <boost/serialization/serialization.hpp>
#include <boost/archive/binary_iarchive.hpp>
#include <boost/archive/binary_oarchive.hpp>

#include <deal.II/lac/constraint_matrix.h>
#include <deal.II/lac/solver_cg.h>
#include <deal.II/lac/precondition.h>

#include <deal.II/fe/fe_q.h>
#include <deal.II/fe/fe_dgq.h>
#include <deal.II/fe/fe_dgp.h>
#include <deal.II/fe/fe_system.h>
#include <deal.II/fe/fe_values.h>
#include <deal.II/fe/mapping_q1.h>
#include <deal.II/fe/fe_tools.h>
#include <deal.II/base/work_stream.h>
#include <deal.II/numerics/vector_tools.h>
#include <deal.II/numerics/matrix_tools.h>

#include <deal.II/numerics/data_out.h>
#include <deal.II/numerics/solution_transfer.h>

#include <deal.II/base/quadrature_lib.h>
#include <deal.II/base/function.h>
#include <deal.II/base/logstream.h>
#include <deal.II/base/thread_management.h>
#include <deal.II/base/parameter_handler.h>

#include <deal.II/lac/vector.h>
#include <deal.II/lac/full_matrix.h>
#include <deal.II/lac/sparse_matrix.h>
#include <deal.II/lac/solver_cg.h>
#include <deal.II/lac/solver_control.h>
#include <deal.II/lac/solver_gmres.h>
#include <deal.II/lac/trilinos_precondition.h>
#include <deal.II/lac/sparse_direct.h>
#include <deal.II/lac/precondition.h>
#include <deal.II/lac/constraint_matrix.h>
#include <deal.II/grid/tria.h>
#include <deal.II/grid/grid_generator.h>
#include <deal.II/grid/grid_out.h>
#include <deal.II/grid/tria_accessor.h>
#include <deal.II/grid/tria_iterator.h>
#include <deal.II/grid/grid_refinement.h>
#include <deal.II/grid/grid_in.h>
#include <deal.II/dofs/dof_handler.h>
#include <deal.II/dofs/dof_accessor.h>
#include <deal.II/dofs/dof_tools.h>
#include <deal.II/fe/fe_q.h>
#include <deal.II/fe/fe_values.h>
#include <deal.II/fe/fe_tools.h>
#include <deal.II/numerics/vector_tools.h>
#include <deal.II/numerics/matrix_tools.h>
#include <deal.II/numerics/data_out.h>
#include <deal.II/numerics/error_estimator.h>
#include <deal.II/base/utilities.h>
#include <deal.II/base/mpi.h>
#include "local_assembling.h"
#include "variational_formulation.h"


//computes the values |A(U)(Z)| for a nonlinear PROBLEM
template<int dim, typename PROBLEM>
double get_A_uh_zh(PROBLEM& Problem, DoFHandler<dim> & dof_handler_primal,
		BlockVector<double> &uh, BlockVector<double> &zh,
		BlockVector<double> &old_timestep_solution_primal,
		FESystem<dim>& fe_primal, unsigned int degree,
		double lame_coefficient_mu, double timestep, double constant_k,
		double gamma_penal, double G_c, double alpha_eps)
{
	//timer.enter_section("Assemble A(u_h)(z_h).");c
	QGauss<dim> quadrature_formula(1);
	QGauss<dim - 1> face_quadrature_formula(1);

	std::vector<BlockVector<double>> primal_solutions(1, uh);
	std::vector<BlockVector<double>> adjoint_solutions(1, zh);
	P_Laplace<dim> problem(primal_solutions, adjoint_solutions,
			fe_primal, fe_primal, quadrature_formula, face_quadrature_formula,
			fe_primal);
	Local_Problem<dim>* loc_prob = &problem;

	double A_uh_z_h = 0;

	typename DoFHandler<dim>::active_cell_iterator cell =
			dof_handler_primal.begin_active(), endc = dof_handler_primal.end();

	for (; cell != endc; ++cell)
	{
		A_uh_z_h += loc_prob->A_uh_zh(cell);
	} //end cell
	return std::abs(A_uh_z_h);
}

#endif /* COMPUTE_LINEARIZATION_ERROR_ESTIMATOR_H_ */


==> Compdata/Nonlinear-Coercive/src/compute_projection.h <==
/*
 * computeProjectiondifference.h
 *
 *  Created on: Aug 1, 2017
 *      Author: bendtmayer
 */

#ifndef COMPUTE_PROJECTION_H_
#define COMPUTE_PROJECTION_H_
#include <deal.II/fe/fe_tools.h>
#include <deal.II/base/quadrature_lib.h>
#include <deal.II/base/logstream.h>
#include <deal.II/base/function.h>
#include <deal.II/base/utilities.h>
#include <deal.II/base/timer.h>
#include <assert.h>
#include <deal.II/lac/block_vector.h>
#include <deal.II/lac/full_matrix.h>
#include <deal.II/lac/block_sparse_matrix.h>
#include <deal.II/lac/sparse_direct.h>
#include <deal.II/lac/solver.h>
#include <deal.II/lac/linear_operator.h>
#include <deal.II/lac/linear_operator_tools.h>
#include <deal.II/lac/solver_bicgstab.h>

#include <deal.II/grid/tria.h>
#include <deal.II/grid/grid_generator.h>
#include <deal.II/grid/tria_accessor.h>
#include <deal.II/grid/tria_iterator.h>
#include <deal.II/grid/grid_tools.h>
#include <deal.II/grid/grid_in.h>

#include <deal.II/dofs/dof_handler.h>
#include <deal.II/dofs/dof_renumbering.h>
#include <deal.II/dofs/dof_accessor.h>
#include <deal.II/dofs/dof_tools.h>
#include <boost/serialization/serialization.hpp>
#include <boost/archive/binary_iarchive.hpp>
#include <boost/archive/binary_oarchive.hpp>

#include <deal.II/lac/constraint_matrix.h>
#include <deal.II/lac/solver_cg.h>
#include <deal.II/lac/precondition.h>

#include <deal.II/fe/fe_q.h>
#include <deal.II/fe/fe_dgq.h>
#include <deal.II/fe/fe_dgp.h>
#include <deal.II/fe/fe_system.h>
#include <deal.II/fe/fe_values.h>
#include <deal.II/fe/mapping_q1.h>
#include <deal.II/fe/fe_tools.h>
#include <deal.II/base/work_stream.h>
#include <deal.II/numerics/vector_tools.h>
#include <deal.II/numerics/matrix_tools.h>

#include <deal.II/numerics/data_out.h>
#include <deal.II/numerics/solution_transfer.h>

#include <deal.II/base/quadrature_lib.h>
#include <deal.II/base/function.h>
#include <deal.II/base/logstream.h>
#include <deal.II/base/thread_management.h>
#include <deal.II/base/parameter_handler.h>

#include <deal.II/lac/vector.h>
#include <deal.II/lac/full_matrix.h>
#include <deal.II/lac/sparse_matrix.h>
#include <deal.II/lac/solver_cg.h>
#include <deal.II/lac/solver_control.h>
#include <deal.II/lac/solver_gmres.h>
#include <deal.II/lac/trilinos_precondition.h>
#include <deal.II/lac/sparse_direct.h>
#include <deal.II/lac/precondition.h>
#include <deal.II/lac/constraint_matrix.h>
#include <deal.II/grid/tria.h>
#include <deal.II/grid/grid_generator.h>
#include <deal.II/grid/grid_out.h>
#include <deal.II/grid/tria_accessor.h>
#include <deal.II/grid/tria_iterator.h>
#include <deal.II/grid/grid_refinement.h>
#include <deal.II/grid/grid_in.h>
#include <deal.II/dofs/dof_handler.h>
#include <deal.II/dofs/dof_accessor.h>
#include <deal.II/dofs/dof_tools.h>
#include <deal.II/fe/fe_q.h>
#include <deal.II/fe/fe_values.h>
#include <deal.II/fe/fe_tools.h>
#include <deal.II/numerics/vector_tools.h>
#include <deal.II/numerics/matrix_tools.h>
#include <deal.II/numerics/data_out.h>
#include <deal.II/numerics/error_estimator.h>
#include <deal.II/base/utilities.h>
#include <deal.II/base/mpi.h>
#include "get_variables.h"
#include "Component_Index.h"

using namespace FETools;
//modification of dealII function extrapolate (https://www.dealii.org/8.4.1/doxygen/deal.II/fe__tools__interpolate_8cc_source.html)
//computes u2=(I^(2)_2h -I)u1;
template<int dim, class InVector, class OutVector, int spacedim>
void compute_projection_difference(const DoFHandler<dim, spacedim> &dof1,
		const InVector &u1, const DoFHandler<dim, spacedim> &dof2,
		const ConstraintMatrix &constraints, OutVector &u2)
{
	Assert(dof1.get_fe().n_components() == dof2.get_fe().n_components(),
			ExcDimensionMismatch(dof1.get_fe().n_components(), dof2.get_fe().n_components()));

	Assert(u1.size() == dof1.n_dofs(),
			ExcDimensionMismatch(u1.size(), dof1.n_dofs()));

	Assert(u2.size() == dof2.n_dofs(),
			ExcDimensionMismatch(u2.size(), dof2.n_dofs()));

	OutVector u3;
	u3.reinit(u2);
	interpolate(dof1, u1, dof2, constraints, u3);

	const unsigned int dofs_per_cell = dof2.get_fe().dofs_per_cell;
	Vector<typename OutVector::value_type> dof_values(dofs_per_cell);
	// make sure that each cell on the
	// coarsest level is at least once
	// refined. otherwise, we can't
	// treat these cells and would
	// generate a bogus result
	{
		typename DoFHandler<dim, spacedim>::cell_iterator cell = dof2.begin(0),
				endc = dof2.end(0);
		for (; cell != endc; ++cell)
			;
	}

	// then traverse grid bottom up
	for (unsigned int level = 0;
			level < dof1.get_triangulation().n_levels() - 1; ++level)

	{
		typename DoFHandler<dim, spacedim>::cell_iterator cell = dof2.begin(
				level), endc = dof2.end(level);

		for (; cell != endc; ++cell)
			if (!cell->active())

			{
				// check whether this
				// cell has active
				// children
				bool active_children = false;
				for (unsigned int child_n = 0; child_n < cell->n_children();
						++child_n)
					if (cell->child(child_n)->active())
					{
						active_children = true;
						break;
					}

				// if there are active
				// children, the we have
				// to work on this
				// cell. get the data
				// from the one vector
				// and set it on the
				// other
				if (active_children)
				{
					cell->get_interpolated_dof_values(u3, dof_values);
					cell->set_dof_values_by_interpolation(dof_values, u2);
					//u2=u2-u3;
				}
			}
	}

	// Apply hanging node constraints.
	constraints.distribute(u2);
}

#endif /* COMPUTE_PROJECTION_H_ */


==> Compdata/Nonlinear-Coercive/src/conversion.h <==
#pragma once

struct Conversion
{
   private:
      double mu = -1.0;
      double lambda = -1.0;
      double nu = -1.0;
      double e = -1.0;

   public:
      void lame_mu(const double arg)
      {
         mu = arg;
      }

      void lame_lambda(const double arg)
      {
         lambda = arg;
      }

      void poisson(const double arg)
      {
         nu = arg;
      }

      void e_modulus(const double arg)
      {
         e = arg;
      }

      double lame_mu()
      {
         if (mu >= 0) return mu;

         if (lambda >= 0 && e >= 0) return (e - 3.0 * lambda) + 0.25 * std::sqrt((e - 3.0 * lambda) * (e - 3.0 * lambda) + 8.0 * lambda * e);
         if (lambda >= 0 && nu >= 0) return lambda * (1.0 - 2.0 * nu) / (2.0 * nu);
         if (e >= 0 && nu >= 0) return e / 2.0 / (1.0 + nu);

         assert(false);
         return 0;
      }

      double lame_lambda()
      {
         if (lambda >= 0) return lambda;

         if (mu >= 0 && e >= 0) return mu * (2.0 * mu - e) / (e - 3.0 * mu);
         if (mu >= 0 && nu >= 0) return 2.0 * mu * nu / (1.0 - 2.0 * nu);
         if (e >= 0 && nu >= 0) return e * nu / (1.0 + nu) / (1.0 - 2.0 * nu);

         assert(false);
         return 0;
      }

      double poisson()
      {
         if (nu >= 0) return nu;

         if (lambda >= 0 && mu >= 0) return lambda / 2.0 / (lambda + mu);
         if (lambda >= 0 && e >= 0) return -(e + lambda) + 0.25 / lambda * std::sqrt((e + lambda) * (e + lambda) + 8.0 * lambda * lambda);
         if (mu >= 0 && e >= 0) return (e - 2.0 * mu) / (2.0 * mu);

         assert(false);
         return 0;
      }

      double e_modulus()
      {
         if (e >= 0) return e;

         if (lambda >= 0 && mu >= 0) return mu * (3.0 * lambda + 2.0 * mu) / (lambda + mu);
         if (lambda >= 0 && nu >= 0) return lambda * (1.0 + nu) * (1.0 - 2.0 * nu) / nu;
         if (mu >= 0 && nu >= 0) return 2.0 * mu * (1.0 + nu);

         assert(false);
         return 0;
      }
};


==> Compdata/Nonlinear-Coercive/src/csv.cc <==
#include "csv.h"

#include <fstream>
#include <utility>
#include "format.h"
#include <iostream>

#if __cplusplus > 201103L
#include <regex>
#endif

using fmt::format;
using std::endl;

CSV::CSV()
{

}

Variant & CSV::operator [](string id)
{
	auto index = shift.find(id);

	if (index != shift.end())
		return data[currentRow][index->second];
	else
	// Not found, add to all
	{
		for (unsigned int i = 0; i < data.size(); i++)
			data[i].push_back(Variant());

		// Add and set new value
		int i = shift.size();
		shift[id] = i;
		reverse[i] = id;

		return data[currentRow][i];
	}
}

void CSV::loadCSV(const string filename, const char separator)
{
	// TODO implement with boost regex

#if __cplusplus > 201103L

	std::ifstream csv(filename);
	std::string line;

	// Header
	{
		std::getline(csv, line);

		std::string reg = fmt::format("([^{:c}]+)", separator);

		std::regex expr
		{ reg };

		std::sregex_iterator res(line.begin(), line.end(), expr);
		std::sregex_iterator end;

		unsigned int i = 0;
		for (; res != end; ++res)
		{
			std::string tmp = (*res)[0];

			shift[tmp] = i;
			reverse[i] = tmp;

			i++;
		}
	}

	// Data lines
	{
		while (std::getline(csv, line))
		{
			newLine();

			std::string reg = fmt::format("([^{:c}]+)", separator);
			std::regex expr
			{ reg };
			std::sregex_iterator res(line.begin(), line.end(), expr);
			std::sregex_iterator end;

			unsigned int i = 0;
			for (; res != end; ++res)
			{
				std::string tmp = (*res)[0];

				double d = std::stod(tmp);
				data[currentRow][i] = d;

				i++;
			}
		}
	}
#else
	assert(false);
#endif
}

void CSV::writeCSV(const string filename, const char separator)
{
	std::ofstream csv(filename);

// Header
	std::string line = "";
	for (unsigned int i = 0; i < shift.size(); i++)
	{
		if (i != 0)
			line += separator;
		line += fmt::format("{:s}", reverse[i]);
	}

	csv << line << std::endl;

// Data lines
	for (unsigned int row = 0; row < data.size(); row++)
	{
		line = "";
		for (unsigned int i = 0; i < shift.size(); i++)
		{
			if (i != 0)
				line += separator;

//         if (std::abs(data[row][i]) > 1.0e-30)
//            line += fmt::format("{:e}", data[row][i]);
//         else
//            line += fmt::format("{:e}", 0.0);
			line += data[row][i].to_string();
		}

		csv << line << std::endl;
	}
}

void CSV::writeGnuPlot(std::ostream & gnu, const string x,
		const vector<string> y, const string title)
{
// x .. entry to plot on x - axis
// y .. entries to plot on y - axis

	gnu << "set autoscale" << endl;
	gnu << "unset log" << endl;
	gnu << "unset label" << endl;
	gnu << "set xtic auto" << endl;
	gnu << "set ytic auto" << endl;
	gnu << fmt::format("set title \"{:s}\"", title) << endl;
	gnu << fmt::format("set xlabel \"{:s}\"", x) << endl;

	if (y.size() == 1)
		gnu << fmt::format("set ylabel \"{:s}\"", y[0]) << endl;
//   else
//      gnu << "set ylabel \"y\"" << endl;

	gnu << endl;

// Add comment line for variable names
	std::string line = "";
	line = "# ";
	for (unsigned int d = 0; d < reverse.size(); d++)
	{
		if (d != 0)
			line += " ";
		line += fmt::format("{:s}", reverse[d]);
	}
	gnu << line << endl;

// Write data
	gnu << "$data << EOD" << endl;
	for (unsigned int row = 0; row < data.size(); row++)
	{
		line = "";
		for (unsigned int d = 0; d < shift.size(); d++)
		{
			if (d != 0)
				line += " ";
			line += data[row][d].to_string();
		}
		gnu << line << endl;
	}
	gnu << "EOD" << endl;

	int colX = shift.at(x);
	std::vector<int> colY(y.size());

	gnu << "plot \\" << endl;
	for (unsigned int c = 0; c < y.size(); c++)
	{
		line = "";

		colY[c] = shift.at(y[c]);

		line += fmt::format(
				"    \"$data\" using {:d}:{:d} title '{:s}' with lines",
				colX + 1, colY[c] + 1, y[c]);
		if (c + 1 < y.size())
			line += ", \\";

		gnu << line << endl;
	}
}

int CSV::newLine()
{
	data.push_back(vector<Variant>(shift.size()));
	currentRow = data.size() - 1;
	return currentRow;
}

void CSV::clear()
{
	data.clear();
	shift.clear();
	reverse.clear();
	currentRow = -1;
}

void CSV::writeDB(const string filename, const string table)
{
	std::ofstream sql(filename);
	sql << "BEGIN TRANSACTION;" << endl;
	sql << "CREATE TABLE IF NOT EXISTS " << table << " (";
	for (unsigned int i = 0; i < reverse.size(); i++)
	{
		string t = "";
		switch (data[data.size() - 1][i].get_type())
		{
		case tDouble:
			t = "NUMERIC";
			break;

		case tString:
			t = "TEXT";
			break;

		case tInt:
			t = "INTEGER";
			break;

		case tNone:
			assert(false);
			break;

		default:
			assert(false);
		}

		sql << fmt::format(" \"{:s}\" {:s} ", reverse[i], t);
		if (i != reverse.size() - 1)
			sql << ",";
	}
	sql << ");" << endl;

	for (unsigned int row = 0; row < data.size(); row++)
	{
		sql << fmt::format("INSERT INTO {:s} VALUES(", table);
		for (unsigned int i = 0; i < data[row].size(); i++)
		{
			sql << "\"" << data[row][i].to_string() << "\"";
			if (i != data[row].size() - 1)
				sql << ",";
		}
		sql << ");" << endl;
	}

	sql << "COMMIT;";

	//         BEGIN TRANSACTION;
	//         CREATE TABLE gmresdirect (timestep , current_time , stepsize , rebuilds , newtonsteps , linesearch , residual , drag , lift , domain_drag , disX , disY , minJ , pc , blocksize INTEGER, refinement , nnz , dofs , gmres_avg , gmres_min , gmres_max , solving_avg , solving_min , solving_max );
	//         INSERT INTO gmresdirect VALUES(1.000000e+00,'17:19:59',1.000000e-03,2.000000e+00,3.000000e+00,0.000000e+00,4.040091e-07,0.000000e+00,0.000000e+00,0.000000e+00,0.000000e+00,0.000000e+00,1.000000e+00,2.100000e+01,0,0.000000e+00,8.613600e+04,4.148000e+03,3.000000e+00,3.000000e+00,3.000000e+00,6.800000e-02,0.000000e+00,1.360000e-01);
	//         COMMIT;
}


==> Compdata/Nonlinear-Coercive/src/csv.h <==
#pragma once

#include <map>
#include <vector>
#include <string>
#include <ostream>
#include "format.h"

using std::vector;
using std::map;
using std::string;

enum Type
{
   tNone, tDouble, tString, tInt
};

struct Variant
{
   public:
      double _double = 0;
      string _string = "";
      int _int = 0;

      Type type = tNone;

   public:
      Variant()
      {
      }

      Variant(const double v) :
            _double(v), type(tDouble)
      {
      }

      Variant(const string v) :
            _string(v), type(tString)
      {
      }

      Variant(const int v) :
            _int(v), type(tInt)
      {
      }

      Variant(const unsigned int v) :
            _int(v), type(tInt)
      {
      }

      Type get_type() const
      {
         return type;
      }

      int to_int() const
      {
         switch (type)
         {
            case tDouble:
               return _double;

            case tInt:
               return _int;

            default:
//               assert(false);
               return 0;
         }
      }

      double to_double() const
      {
         switch (type)
         {
            case tDouble:
               return _double;

            case tInt:
               return _int;

            default:
//               assert(false);
               return 0;
         }
      }

      string to_string() const
      {
         switch (type)
         {
            case tDouble:
               return fmt::format("{:.16e}", _double);

            case tString:
               return _string;

            case tInt:
               return fmt::format("{:d}", _int);

            case tNone:
               //assert(false);
               return "";

            default:
               //assert(false);
               return "";
         }
      }
};

class CSV
{
   private:
      map<string, int> shift;
      map<int, string> reverse;

      vector<vector<Variant> > data;

      void correct_first_line();

   public:
      const static char Tab = '\t';

      unsigned int nrRows() const
      {
         return data.size();
      }

      unsigned int nrCols() const
      {
         return shift.size();
      }

      int currentRow = -1;

      CSV();

      void clear();

      int newLine();
      Variant & operator [](string id);

      void writeCSV(const string filename, const char separator = ' ');
      void loadCSV(const string filename, const char separator = ' ');

      void writeGnuPlot(std::ostream & gnu, const string x, const vector<string> y, const string title = "Title");

      void writeDB(const string filename, const string table);
};

#ifdef HEADER_ONLY
#define INLINE inline
#include "csv.impl.h"
#endif


==> Compdata/Nonlinear-Coercive/src/csv.impl.h <==
#include "csv.h"

#include <fstream>
#include <utility>
#include "format.h"
#include <iostream>

#if __cplusplus > 201103L
#include <regex>
#endif

using fmt::format;
using std::endl;

INLINE CSV::CSV()
{

}

INLINE Variant & CSV::operator [](string id)
{
   auto index = shift.find(id);

   if (index != shift.end())
      return data[currentRow][index->second];
   else
   // Not found, add to all
   {
      // we dont know of which type the new column will be ...
      for (unsigned int i = 0; i < data.size(); i++)
         data[i].push_back(Variant());

      // Add and set new value
      int i = shift.size();
      shift[id] = i;
      reverse[i] = id;

      return data[currentRow][i];
   }
}

INLINE void CSV::loadCSV(const string filename, const char separator)
{
#if __cplusplus > 201103L

   std::ifstream csv(filename);
   std::string line;

   // Header
   {
      std::getline(csv, line);

      std::string reg = fmt::format("([^{:c}]+)", separator);

      std::regex expr { reg };

      std::sregex_iterator res(line.begin(), line.end(), expr);
      std::sregex_iterator end;

      unsigned int i = 0;
      for (; res != end; ++res)
      {
         std::string tmp = ( *res)[0];

         shift[tmp] = i;
         reverse[i] = tmp;

         i++;
      }
   }

   // Data lines
   {
      while (std::getline(csv, line))
      {
         newLine();

         std::string reg = fmt::format("([^{:c}]+)", separator);
         std::regex expr { reg };
         std::sregex_iterator res(line.begin(), line.end(), expr);
         std::sregex_iterator end;

         unsigned int i = 0;
         for (; res != end; ++res)
         {
            std::string tmp = ( *res)[0];

            double d = std::stod(tmp);
            data[currentRow][i] = d;

            i++;
         }
      }
   }
#else
   assert(false);
#endif
}

INLINE void CSV::writeCSV(const string filename, const char separator)
{
   std::ofstream csv(filename);

// Header
   std::string line = "";
   for (unsigned int i = 0; i < shift.size(); i++)
   {
      if (i != 0) line += separator;
      line += fmt::format("{:s}", reverse[i]);
   }

   csv << line << std::endl;

// Data lines
   for (unsigned int row = 0; row < data.size(); row++)
   {
      line = "";
      for (unsigned int i = 0; i < shift.size(); i++)
      {
         if (i != 0) line += separator;

//         if (std::abs(data[row][i]) > 1.0e-30)
//            line += fmt::format("{:e}", data[row][i]);
//         else
//            line += fmt::format("{:e}", 0.0);
         line += data[row][i].to_string();
      }

      csv << line << std::endl;
   }
}

INLINE void CSV::writeGnuPlot(std::ostream & gnu, const string x, const vector<string> y, const string title)
{
// x .. entry to plot on x - axis
// y .. entries to plot on y - axis

   gnu << "set autoscale" << endl;
   gnu << "unset log" << endl;
   gnu << "unset label" << endl;
   gnu << "set xtic auto" << endl;
   gnu << "set ytic auto" << endl;
   gnu << fmt::format("set title \"{:s}\"", title) << endl;
   gnu << fmt::format("set xlabel \"{:s}\"", x) << endl;

   if (y.size() == 1) gnu << fmt::format("set ylabel \"{:s}\"", y[0]) << endl;
//   else
//      gnu << "set ylabel \"y\"" << endl;

   gnu << endl;

// Add comment line for variable names
   std::string line = "";
   line = "# ";
   for (unsigned int d = 0; d < reverse.size(); d++)
   {
      if (d != 0) line += " ";
      line += fmt::format("{:s}", reverse[d]);
   }
   gnu << line << endl;

// Write data
   gnu << "$data << EOD" << endl;
   for (unsigned int row = 0; row < data.size(); row++)
   {
      line = "";
      for (unsigned int d = 0; d < shift.size(); d++)
      {
         if (d != 0) line += " ";
         line += data[row][d].to_string();
      }
      gnu << line << endl;
   }
   gnu << "EOD" << endl;

   int colX = shift.at(x);
   std::vector<int> colY(y.size());

   gnu << "plot \\" << endl;
   for (unsigned int c = 0; c < y.size(); c++)
   {
      line = "";

      colY[c] = shift.at(y[c]);

      line += fmt::format("    \"$data\" using {:d}:{:d} title '{:s}' with lines", colX + 1, colY[c] + 1, y[c]);
      if (c + 1 < y.size()) line += ", \\";

      gnu << line << endl;
   }
}

INLINE int CSV::newLine()
{
   data.push_back(vector<Variant>(shift.size()));
   currentRow = data.size() - 1;
   return currentRow;
}

INLINE void CSV::clear()
{
   data.clear();
   shift.clear();
   reverse.clear();
   currentRow = -1;
}

INLINE void CSV::correct_first_line()
{
   // Retrieve correct types for first line, if they are tNone
   // Copies types from later rows, if filled

   for (unsigned int c = 0; c < nrCols(); c++)
   {
      if (data[0][c].type == tNone)
      {
         for (unsigned int r = 1; r < nrRows(); r++)
         {
            if (data[r][c].type != tNone)
            {
               for (unsigned int rr = 0; rr < r; rr++)
                  data[rr][c].type = data[r][c].type;

               break;
            }
         }
      }
   }
}

INLINE void CSV::writeDB(const string filename, const string table)
{
   std::ofstream sql(filename);
   sql << "BEGIN TRANSACTION;" << endl;
   sql << "CREATE TABLE IF NOT EXISTS " << table << " (";

   correct_first_line();

   for (unsigned int i = 0; i < reverse.size(); i++)
   {
      string t = "";
      switch (data[0][i].get_type())
      {
         case tDouble:
            t = "NUMERIC";
            break;

         case tString:
            t = "TEXT";
            break;

         case tInt:
            t = "INTEGER";
            break;

         case tNone:
            std::cout<<"None";
//            assert(false);
            break;

         default:
            std::cout<<"default";
//            assert(false);
            break;
      }

      sql << fmt::format(" \"{:s}\" {:s} ", reverse[i], t);
      if (i != reverse.size() - 1) sql << ",";
   }
   sql << ");" << endl;

   for (unsigned int row = 0; row < data.size(); row++)
   {
      sql << fmt::format("INSERT INTO {:s} VALUES(", table);
      for (unsigned int i = 0; i < data[row].size(); i++)
      {
         sql << "\"" << data[row][i].to_string() << "\"";
         if (i != data[row].size() - 1) sql << ",";
      }
      sql << ");" << endl;
   }

   sql << "COMMIT;";

   //         BEGIN TRANSACTION;
   //         CREATE TABLE gmresdirect (timestep , current_time , stepsize , rebuilds , newtonsteps , linesearch , residual , drag , lift , domain_drag , disX , disY , minJ , pc , blocksize INTEGER, refinement , nnz , dofs , gmres_avg , gmres_min , gmres_max , solving_avg , solving_min , solving_max );
   //         INSERT INTO gmresdirect VALUES(1.000000e+00,'17:19:59',1.000000e-03,2.000000e+00,3.000000e+00,0.000000e+00,4.040091e-07,0.000000e+00,0.000000e+00,0.000000e+00,0.000000e+00,0.000000e+00,1.000000e+00,2.100000e+01,0,0.000000e+00,8.613600e+04,4.148000e+03,3.000000e+00,3.000000e+00,3.000000e+00,6.800000e-02,0.000000e+00,1.360000e-01);
   //         COMMIT;
}


==> Compdata/Nonlinear-Coercive/src/dllexport.h <==
/*************************************************************************

                        Mathematica source file

        Copyright 1986 through 1999 by Wolfram Research Inc.

This material contains trade secrets and may be registered with the
U.S. Copyright Office as an unpublished work, pursuant to Title 17,
U.S. Code, Section 408.  Unauthorized copying, adaptation, distribution
or display is prohibited.

$Id$

*************************************************************************/

#ifndef DLL_EXPORT_H
#define DLL_EXPORT_H

/* Define DLL symbol export for LibraryLink etc */

#if defined(_WIN32) || defined(_WIN64)

#define DLLEXPORT __declspec(dllexport)

#else

#define DLLEXPORT __attribute__((__visibility__("default")))

#endif

/* Definition for the Runtime Library */

#if defined(MRTL_DYNAMIC_EXPORT)

#define RTL_DLL_EXPORT DLLEXPORT

#else

#define RTL_DLL_EXPORT

#endif

#endif /* DLL_EXPORT_H */



==> Compdata/Nonlinear-Coercive/src/dof_id.h <==
#pragma once

#include <deal.II/base/point.h>

#include <assert.h>
#include "format.h"
//#include <math_numbers.h>
#include "misc_math.h"
#include <iostream>
#include <vector>

template <int dim>
struct DofID
{
   dealii::Point<dim, double> cell_center;
   unsigned int               component;
   dealii::Point<dim, double> coordinate;

   DofID(dealii::Point<dim, double> cell_center, unsigned int comp, dealii::Point<dim, double> p)
      : cell_center(cell_center), component(comp), coordinate(p)
   {
   }

   std::size_t memory_consumption() const
   {
      std::size_t result = 0;
      result += dealii::MemoryConsumption::memory_consumption(cell_center);
      result += dealii::MemoryConsumption::memory_consumption(component);
      result += dealii::MemoryConsumption::memory_consumption(coordinate);
      return result;
   }
};

template <int dim>
struct CompareDofID
{
   const double eps = 1.0e-8;

   const std::vector<bool> cg_comp;

 public:
   CompareDofID(const std::vector<bool> &cg_comp) : cg_comp(cg_comp) {}
   // Has to return false for lhs == other
   bool less(const DofID<dim> &lhs, const DofID<dim> &other) const
   {
      if (lhs.component < other.component) return true;
      if (lhs.component > other.component) return false;

      for (int i = 0; i < dim; i++)
      {
         if (approx_equal(lhs.coordinate[i], other.coordinate[i], eps)) continue; // TODO not sure if approx equal is good here
         if (lhs.coordinate[i] < other.coordinate[i]) return true;
         if (lhs.coordinate[i] > other.coordinate[i]) return false;
      }
      // We need cell comparison (only) for dg elements,
      // since dofs may be at an edge between two cells at the same location (but dg)
      if (!cg_comp[lhs.component])
      {
         for (int i = 0; i < dim; i++)
         {
            if (approx_equal(lhs.cell_center[i], other.cell_center[i], eps)) continue;
            if (lhs.cell_center[i] < other.cell_center[i]) return true;
            if (lhs.cell_center[i] > other.cell_center[i]) return false;
         }
      }
      return false;
   }

   bool operator()(const DofID<dim> &lhs, const DofID<dim> &other) const { return less(lhs, other); }
   bool equal(const DofID<dim> &lhs, const DofID<dim> &other) const
   {
      // A == B <==> A !< B && B !< A
      bool r1 = !less(lhs, other) && !less(other, lhs);
#ifdef DEBUG
      bool r2 = (lhs.component == other.component) && (approx_equal(lhs.coordinate, other.coordinate, eps)) &&
                (approx_equal(lhs.cell_center, other.cell_center, eps) || !cg_comp[lhs.component]);
      if (r1 != r2)
      {
         std::cout << r1 << " " << r2 << std::endl;
         std::cout << fmt::format("Comp: {:d}  |  {:d}", lhs.component, other.component) << std::endl;
         std::cout << fmt::format("supp: {:f} {:f} {:f}  |  {:f} {:f} {:f}",
                                  lhs.coordinate[0],
                                  lhs.coordinate[1],
                                  lhs.coordinate[2],
                                  other.coordinate[0],
                                  other.coordinate[1],
                                  other.coordinate[2])
                   << std::endl;
         std::cout << fmt::format("cell: {:f} {:f} {:f}  |  {:f} {:f} {:f}",
                                  lhs.cell_center[0],
                                  lhs.cell_center[1],
                                  lhs.cell_center[2],
                                  other.cell_center[0],
                                  other.cell_center[1],
                                  other.cell_center[2])
                   << std::endl;
      }
      assert(r1 == r2);
#endif
      return r1;
   }
};

// TODO remove
template <int dim>
struct EqualDofID
{
   const double eps = 1.0e-6;

 public:
   EqualDofID() {}
   bool equal(const DofID<dim> &lhs, const DofID<dim> &other) const
   {
      // TODO only works for continuous elements
      bool r2 = (lhs.component == other.component) && (approx_equal(lhs.coordinate, other.coordinate, eps));

      return r2;
   }
};


==> Compdata/Nonlinear-Coercive/src/dof_points.h <==
#pragma once

#include <deal.II/base/point.h>

#include <functional>
#include <vector>

template <int dim>
struct DoFPoint
{
   unsigned int local_index  = 0;
   unsigned int global_index = 0;
   bool         multigrid    = false;
   unsigned int level        = 0;
   dealii::Point<dim, double> location;

   bool operator<(const DoFPoint<dim> &other) const
   {
      for (int d = 0; d < dim; d++)
      {
         if (location[d] < other.location[d]) return true;
         if (location[d] > other.location[d]) return false;
      }
      return false;
   }
};

template <int              dim, typename CELLS>
std::vector<DoFPoint<dim>> get_dof_points(const CELLS &cells,
                                          const bool   mg,
                                          const std::function<bool(const unsigned int, const unsigned int)> &selector =
                                             [](const unsigned int, const unsigned int) { return true; });

template <int              dim, typename CELL>
std::vector<DoFPoint<dim>> get_dof_points_cell(const CELL &cell,
                                               const bool  mg,
                                               const std::function<bool(const unsigned int, const unsigned int)> &selector =
                                                  [](const unsigned int, const unsigned int) { return true; });

template <int              dim>
std::vector<DoFPoint<dim>> approximate_point_cloud(const std::vector<DoFPoint<dim>> &candidates,
                                                   const std::vector<DoFPoint<dim>> &point_cloud,
                                                   const std::function<bool(const dealii::Point<dim> &, const dealii::Point<dim> &)> include);

template <int                           dim>
dealii::MGLevelObject<dealii::IndexSet> compute_coarse_points_0(const dealii::DoFHandler<dim> &mg_dof_handler, const dealii::IndexSet &fine_dofs
                                                                // , const std::vector<typename dealii::DoFHandler<dim>::cell_iterator> &active_cells
                                                                );

// ------------------------------------------------------------------------------------------------------ //

#include "dof_points.impl.h"


==> Compdata/Nonlinear-Coercive/src/dof_points.impl.h <==
#include <deal.II/base/exceptions.h>
#include <deal.II/base/index_set.h>
#include <deal.II/base/mg_level_object.h>
#include <deal.II/base/quadrature.h>

#include <deal.II/fe/fe.h>
#include <deal.II/fe/fe_values.h>

#include <iostream>
#include <vector>

#include "dof_points.h"
#include "stuff.h"

using namespace dealii;

template <int dim>
bool operator==(const DoFPoint<dim> &p1, const DoFPoint<dim> &p2)
{
   Assert(p1.multigrid == p2.multigrid, ExcMessage("Cannot compare multigrid with non-multigrid dofs."));
#ifdef DEBUG
   if (p1.global_index == p2.global_index && p1.level == p2.level) {
      if (p1.location != p2.location) {
         std::cout << "Error at coordinate " << p1.location << "  " << p2.location << " dofs " << p1.global_index << ", " << p2.global_index
                   << std::endl;
      }
      Assert(p1.location == p2.location, ExcInternalError());
   }
#endif
   return p1.global_index == p2.global_index;
}

template <int dim, typename CELLS>
std::vector<DoFPoint<dim>>
get_dof_points(const CELLS &cells,
               const bool   mg,
               const std::function<bool(const unsigned int, const unsigned int)> &selector) // TODO DoFPoint instead of unsigned int unsigned int
{
   std::vector<DoFPoint<dim>> points;

   for (const auto &cell : cells)
   {
      if (!mg && cell->is_artificial()) continue;

      //      if ( !cell->is_locally_owned_on_level()) continue;
      //      if (!mg) if ( !cell->is_locally_owned()) continue;

      const auto &                  fe       = cell->get_fe();
      const std::vector<Point<dim>> unit_sup = fe.get_unit_support_points();
      Quadrature<dim>               quadrature(unit_sup);
      FEValues<dim>                 fe_values(fe, quadrature, update_quadrature_points);

      std::vector<unsigned int> local_dofs(fe.dofs_per_cell);
      if (mg)
         cell->get_mg_dof_indices(local_dofs);
      else
         cell->get_dof_indices(local_dofs);

      fe_values.reinit(cell);

      std::vector<Point<dim>> supp = fe_values.get_quadrature_points();

      //#ifdef DEBUG
      //      // if one dof is invalid, all dofs should be invalid and vice-versa
      //      if (local_dofs[0] == numbers::invalid_unsigned_int)
      //         for (unsigned int i = 0; i < local_dofs.size(); i++)
      //            assert(local_dofs[i] == numbers::invalid_unsigned_int);
      //      else
      //         for (unsigned int i = 0; i < local_dofs.size(); i++)
      //            assert(local_dofs[i] != numbers::invalid_unsigned_int);
      //#endif

      for (unsigned int i = 0; i < local_dofs.size(); i++)
      {
         // It may happen that there are some invalid dofs, but others are still fine.
         if (local_dofs[i] == numbers::invalid_dof_index) continue;

         DoFPoint<dim> tmp;
         tmp.local_index  = i;
         tmp.global_index = local_dofs[i];
         tmp.location     = supp[i];
         tmp.multigrid    = mg;
         tmp.level        = cell->level();
         if (selector(local_dofs[i], i) && !contains(points, tmp)) points.push_back(tmp);
      }
   }

   return points;
}

template <int dim, typename CELL>
std::vector<DoFPoint<dim>>
get_dof_points_cell(const CELL &cell, const bool mg, const std::function<bool(const unsigned int, const unsigned int)> &selector)
{
   std::vector<DoFPoint<dim>> points;

   const auto &                  fe       = cell->get_fe();
   const std::vector<Point<dim>> unit_sup = fe.get_unit_support_points();
   Quadrature<dim>               quadrature(unit_sup);
   FEValues<dim>                 fe_values(fe, quadrature, update_quadrature_points);

   std::vector<unsigned int> local_dofs(fe.dofs_per_cell);
   if (!mg)
      cell->get_dof_indices(local_dofs);
   else
      cell->get_mg_dof_indices(local_dofs);

   fe_values.reinit(cell);

   std::vector<Point<dim>> supp = fe_values.get_quadrature_points();

   for (unsigned int i = 0; i < local_dofs.size(); i++)
   {
      DoFPoint<dim> tmp;
      tmp.local_index  = i;
      tmp.global_index = local_dofs[i];
      tmp.location     = supp[i];
      tmp.multigrid    = mg;
      tmp.level        = cell->level();

      if (selector(local_dofs[i], i)) points.push_back(tmp);
   }

   return points;
}

// Returns the subset of points in candidates that is closer than distance from point_cloud.
template <int              dim>
std::vector<DoFPoint<dim>> approximate_point_cloud(const std::vector<DoFPoint<dim>> &candidates,
                                                   const std::vector<DoFPoint<dim>> &point_cloud,
                                                   const std::function<bool(const Point<dim> &, const Point<dim> &)> include)
{
   std::vector<DoFPoint<dim>> added_points;
   for (const auto &cp : candidates)
      for (const auto &fp : point_cloud)
         if (include(cp.location, fp.location)) {
            added_points.push_back(cp);
            // We already found added cp ==> skip remaining fine points
            break;
         }
   return added_points;
}

template <int dim>
void _compute_coarse_points_0(const typename DoFHandler<dim>::cell_iterator &cell,
                              const std::vector<DoFPoint<dim>> &             fine_points_locations,
                              MGLevelObject<IndexSet> &                      result)
{
   if (unsigned(cell->level()) == result.min_level()) return;
   //   if ( !a_cell->is_locally_owned_on_level()) return;

   const auto parent        = cell->parent();
   const auto parent_points = get_dof_points_cell<dim>(parent, true, [](const unsigned int, const unsigned int) { return true; });

   // Find all points in parent cell that are close enough to active_points
   auto manhatten = [&](const Point<dim> &A, const Point<dim> &B) {
      // TODO !!! add tolerance
      // This is required for irregular grids, to obtain a perfectly matching overlay.
      if (!parent->point_inside(A)) return false;
      if (!parent->point_inside(B)) return false;

      for (int i = 0; i < dim; i++)
         if (std::abs(A[i] - B[i]) > 0.5 * parent->extent_in_direction(i)) return false;

      return true;
   };

   const auto added_points = approximate_point_cloud<dim>(parent_points, fine_points_locations, manhatten); // TODO should depend on p ?

   // Add found points to output
   auto &indices = result[parent->level()];
   for (const auto &cp : added_points)
      indices.add_index(cp.global_index);

   // Go up one level
   _compute_coarse_points_0(parent, fine_points_locations, result);
   //  test if this works: _compute_coarse_points_0(parent, added_points, result);
}

template <int           dim>
MGLevelObject<IndexSet> compute_coarse_points_0(const DoFHandler<dim> &mg_dof_handler, const IndexSet &fine_dofs
                                                // , const std::vector<typename DoFHandler<dim>::cell_iterator> &active_cells
                                                )
{
   // Project constraint dofs to coarser levels, chosing those coarse dofs that are "close enough" to the fine
   // constraints.

   // If the number of cells on the coarsest level is too small, i.e << n_ranks,
   // results are not stable wrt to increasing number of cpus. Reason: the cpu
   // owning a coarse cell may not know about the original active set on the fine
   // cell close enough to add a certain point.

   const unsigned int n_global_levels = mg_dof_handler.get_triangulation().n_global_levels();

   MGLevelObject<IndexSet> result;
   result.resize(0, n_global_levels - 1);
   for (unsigned int lvl = 0; lvl < n_global_levels; lvl++)
      result[lvl].set_size(mg_dof_handler.n_dofs(lvl));

   if (fine_dofs.n_elements() == 0) return result;

   for (const auto &cell : mg_dof_handler.active_cell_iterators())
   {
      //      if ( !_cell->is_locally_owned()) continue;

      if (!cell->is_artificial()) {
         // Compute location of constrained dofs in a_cell
         const auto constraint_location = get_dof_points_cell<dim>(cell, false, [&](const unsigned int dof, const unsigned int local_dof) {
            (void)local_dof;
            return fine_dofs.is_element(dof);
         });

#ifdef DEBUG
         // Verify that local mg_dofs have the same ordering as local active dofs
         {
            const auto _active_points    = get_dof_points_cell<dim>(cell, false);
            const auto _mg_active_points = get_dof_points_cell<dim>(cell, true);

            for (unsigned int i = 0; i < _active_points.size(); i++)
               Assert(_active_points[i].location == _mg_active_points[i].location, ExcInternalError());
         }
#endif

         // We have to convert the given constraints wrt to active dofs to mg
         // dofs. For that, we use that both have the same number of dofs and
         // ordering, which is verified above during debug sessions.
         std::vector<unsigned int> local_mg_dofs(cell->get_fe().dofs_per_cell);
         cell->get_mg_dof_indices(local_mg_dofs);
         AssertDimension(local_mg_dofs.size(), constraint_location.size());
         for (unsigned int i = 0; i < constraint_location.size(); i++)
         {
            result[cell->level()].add_index(local_mg_dofs[constraint_location[i].local_index]);
         }

         // Iterate through parents of this cell and add indices to tmp
         _compute_coarse_points_0(cell, constraint_location, result);
      }
   }

   return result;
}

template <int           dim>
MGLevelObject<IndexSet> compute_coarse_points_2(const DoFHandler<dim> &mg_dof_handler, const IndexSet &fine_dofs
                                                // , const std::vector<typename DoFHandler<dim>::cell_iterator> &active_cells
                                                )
{
   // Project constraint dofs to coarser levels, chosing those coarse dofs that are "close enough" to the fine
   // constraints.

   // If the number of cells on the coarsest level is too small, i.e << n_ranks,
   // results are not stable wrt to increasing number of cpus. Reason: the cpu
   // owning a coarse cell may not know about the original active set on the fine
   // cell close enough to add a certain point.

   const unsigned int n_global_levels = mg_dof_handler.get_triangulation().n_global_levels();

   MGLevelObject<IndexSet> result;
   result.resize(0, n_global_levels - 1);
   for (unsigned int lvl = 0; lvl < n_global_levels; lvl++)
      result[lvl].set_size(mg_dof_handler.n_dofs(lvl));

   if (fine_dofs.n_elements() == 0) return result;

   std::vector<typename DoFHandler<dim>::cell_iterator> cells;
   for (auto cell : mg_dof_handler.active_cell_iterators())
      cells.push_back(cell);

   const auto mg_constraint_location = get_dof_points<dim>(cells, true, [&](const unsigned int dof, const unsigned int local_dof) {
      (void)local_dof;
      return fine_dofs.is_element(dof);
   });

#ifdef DEBUG
   {
      const auto constraint_location = get_dof_points<dim>(cells, false, [&](const unsigned int dof, const unsigned int local_dof) {
         (void)local_dof;
         return fine_dofs.is_element(dof);
      });

      AssertDimension(mg_constraint_location.size(), constraint_location.size());
      for (unsigned int i = 0; i < mg_constraint_location.size(); i++)
      {
         AssertDimension(mg_constraint_location[i].level, constraint_location[i].level);
         Assert(mg_constraint_location[i].location == constraint_location[i].location, ExcInternalError());
      }
   }
#endif

   // We have to convert the given constraints wrt to active dofs to mg
   // dofs. For that, we use that both have the same number of dofs and
   // ordering, which is verified above during debug sessions.
   for (unsigned int i = 0; i < mg_constraint_location.size(); i++)
   {
      result[mg_constraint_location[i].level].add_index(mg_constraint_location[i].local_index);
   }

   for (const auto &cell : mg_dof_handler.mg_cell_iterators())
   {
      //      if ( !_cell->is_locally_owned()) continue;

      //      if (!cell->is_artificial())
      {
         auto coarse = get_dof_points_cell<dim>(cell, true, [](const unsigned int, const unsigned int) { return true; });

         auto manhatten = [&](const Point<dim> &A, const Point<dim> &B) {
            // TODO !!! add tolerance
            // This is required for irregular grids, to obtain a perfectly matching overlay.
            if (!cell->point_inside(A)) return false;
            if (!cell->point_inside(B)) return false;

            for (int i = 0; i < dim; i++)
               if (std::abs(A[i] - B[i]) > 0.5 * cell->extent_in_direction(i)) return false;

            return true;
         };

         auto add = approximate_point_cloud<dim>(coarse, mg_constraint_location, manhatten);

         for (auto &a : add)
            result[a.level].add_index(a.global_index);
      }
   }

   return result;
}

template <int           dim>
MGLevelObject<IndexSet> compute_coarse_points_1(const DoFHandler<dim> &mg_dof_handler, const IndexSet &fine_dofs
                                                // , const std::vector<typename DoFHandler<dim>::cell_iterator> &active_cells
                                                )
{
   // Project constraint dofs to coarser levels, chosing those coarse dofs that are "close enough" to the fine
   // constraints.

   // If the number of cells on the coarsest level is too small, i.e << n_ranks,
   // results are not stable wrt to increasing number of cpus. Reason: the cpu
   // owning a coarse cell may not know about the original active set on the fine
   // cell close enough to add a certain point.

   const unsigned int n_global_levels = mg_dof_handler.get_triangulation().n_global_levels();

   MGLevelObject<IndexSet> result;
   result.resize(0, n_global_levels - 1);
   for (unsigned int lvl = 0; lvl < n_global_levels; lvl++)
      result[lvl].set_size(mg_dof_handler.n_dofs(lvl));

   if (fine_dofs.n_elements() == 0) return result;

   std::vector<DoFPoint<dim>> constraint_location;
   {
      // Compute location of constrained dofs in a_cell
      std::vector<typename DoFHandler<dim>::cell_iterator> cells;
      for (auto cell : mg_dof_handler.active_cell_iterators())
         cells.push_back(cell);

      constraint_location = get_dof_points<dim>(cells, false, [&](const unsigned int dof, const unsigned int local_dof) {
         (void)local_dof;
         return fine_dofs.is_element(dof);
      });
   }

   for (unsigned int lvl = 0; lvl < n_global_levels; lvl++)
   {
      // Compute location of constrained dofs in a_cell
      std::vector<typename DoFHandler<dim>::cell_iterator> cells;
      for (auto cell : mg_dof_handler.mg_cell_iterators_on_level(lvl))
         cells.push_back(cell);

      const auto coarse_locations = get_dof_points<dim>(cells, true);

      auto manhatten = [&](const Point<dim> &A, const Point<dim> &B) {
         for (int i = 0; i < dim; i++)
            if (std::abs(A[i] - B[i]) > 0.5 * cells[0]->extent_in_direction(i)) return false;

         return true;
      };

      auto added_points = approximate_point_cloud<dim>(coarse_locations, constraint_location, manhatten);

      for (const auto &P : added_points)
         result[lvl].add_index(P.global_index);
   }

   // We have to convert the given constraints wrt to active dofs to mg
   // dofs. For that, we use that both have the same number of dofs and
   // ordering, which is verified above during debug sessions.
   for (const auto &cell : mg_dof_handler.active_cell_iterators())
   {
      //      if ( !_cell->is_locally_owned()) continue;

      if (!cell->is_artificial()) {
#ifdef DEBUG
         // Verify that local mg_dofs have the same ordering as local active dofs
         {
            const auto _active_points    = get_dof_points_cell<dim>(cell, false);
            const auto _mg_active_points = get_dof_points_cell<dim>(cell, true);

            for (unsigned int i = 0; i < _active_points.size(); i++)
               Assert(_active_points[i].location == _mg_active_points[i].location, ExcInternalError());
         }
#endif
         std::vector<unsigned int> local_mg_dofs(cell->get_fe().dofs_per_cell);
         cell->get_mg_dof_indices(local_mg_dofs);
         for (unsigned int i = 0; i < constraint_location.size(); i++)
         {
            result[cell->level()].add_index(local_mg_dofs[constraint_location[i].local_index]);
         }
      }
   }

   return result;
}

template <int           dim>
MGLevelObject<IndexSet> compute_coarse_points_3(const DoFHandler<dim> &mg_dof_handler, const IndexSet &fine_dofs)
{
   const unsigned int n_global_levels = mg_dof_handler.get_triangulation().n_global_levels();

   MGLevelObject<IndexSet> result;
   result.resize(0, n_global_levels - 1);
   for (unsigned int lvl = 0; lvl < n_global_levels; lvl++)
      result[lvl].set_size(mg_dof_handler.n_dofs(lvl));

   if (fine_dofs.n_elements() == 0) return result;

   return result;
}


==> Compdata/Nonlinear-Coercive/src/eig.h <==
#pragma once

#include <deal.II/base/tensor.h>
#include <deal.II/lac/lapack_full_matrix.h>

#include "poly.h"

using namespace dealii;

// TODO sanity checks and tests

template<int dim>
void eigensystem(const Tensor<2, dim> & A, Tensor<2, dim> & lambda, Tensor<2, dim> & V)
{
   lambda *= 0.0;
   V *= 0.0;

   LAPACKFullMatrix<double> tmp(dim, dim);
   for (unsigned int i = 0; i < dim; i++)
      for (unsigned int j = 0; j < dim; j++)
         tmp(i, j) = A[i][j];

   tmp.compute_eigenvalues(true, false);

   for (unsigned int i = 0; i < dim; i++)
      assert(tmp.eigenvalue(i).imag() == 0);

   for (unsigned int i = 0; i < dim; i++)
      for (unsigned int j = 0; j < dim; j++)
         V[i][j] = tmp.vr[dim * j + i];

   for (unsigned int i = 0; i < dim; i++)
      lambda[i][i] = tmp.eigenvalue(i).real();
}

template<int dim>
void eigensystem_symmetric(const Tensor<2, dim> & A, Tensor<2, dim> & lambda, Tensor<2, dim> & V)
{
   lambda *= 0.0;
   V *= 0.0;

   LAPACKFullMatrix<double> tmp(dim, dim);
   for (unsigned int i = 0; i < dim; i++)
      for (unsigned int j = 0; j < dim; j++)
         tmp(i, j) = A[i][j];

   FullMatrix<double> tmp_V(dim, dim);
   Vector<double> tmp_D(dim);

   tmp.compute_eigenvalues_symmetric( -1.0e+6, 1.0e+6, 2.0e-14, tmp_D, tmp_V);

//   for (unsigned int i = 0; i < dim; i++)
//      assert(tmp.eigenvalue(i).imag() == 0);

   for (unsigned int i = 0; i < dim; i++)
      for (unsigned int j = 0; j < dim; j++)
         V[i][j] = tmp_V[i][j];  // tmp.vr[dim * j + i];

   for (unsigned int i = 0; i < dim; i++)
      lambda[i][i] = tmp_D[i];  // tmp.eigenvalue(i).real();
}

template<>
inline void eigensystem_symmetric(const Tensor<2, 2> & A, Tensor<2, 2> & lambda, Tensor<2, 2> & V)
{
   const int dim = 2;

   // Compute eigenvectors
   Tensor<1, dim> E_eigenvector_1;
   Tensor<1, dim> E_eigenvector_2;

   const double sq = std::sqrt((A[0][0] - A[1][1]) * (A[0][0] - A[1][1]) + 4.0 * A[0][1] * A[1][0]);
   lambda[0][0] = 0.5 * ((A[0][0] + A[1][1]) + sq);
   lambda[1][1] = 0.5 * ((A[0][0] + A[1][1]) - sq);

   E_eigenvector_1[0] = 1.0 / (std::sqrt(1.0 + (lambda[0][0] - A[0][0]) / A[0][1] * (lambda[0][0] - A[0][0]) / A[0][1]));
   E_eigenvector_1[1] = (lambda[0][0] - A[0][0]) / (A[0][1] * (std::sqrt(1.0 + (lambda[0][0] - A[0][0]) / A[0][1] * (lambda[0][0] - A[0][0]) / A[0][1])));
   E_eigenvector_2[0] = 1.0 / (std::sqrt(1.0 + (lambda[1][1] - A[0][0]) / A[0][1] * (lambda[1][1] - A[0][0]) / A[0][1]));
   E_eigenvector_2[1] = (lambda[1][1] - A[0][0]) / (A[0][1] * (std::sqrt(1.0 + (lambda[1][1] - A[0][0]) / A[0][1] * (lambda[1][1] - A[0][0]) / A[0][1])));

   V[0][0] = E_eigenvector_1[0];
   V[0][1] = E_eigenvector_2[0];
   V[1][0] = E_eigenvector_1[1];
   V[1][1] = E_eigenvector_2[1];

#ifdef DEBUG
   // Sanity check if orthogonal
   double scalar_prod = 1.0e+10;
   scalar_prod = E_eigenvector_1[0] * E_eigenvector_2[0] + E_eigenvector_1[1] * E_eigenvector_2[1];

   if (scalar_prod > 1.0e-6)
   {
      std::cout << "Seems not to be orthogonal" << std::endl;
      abort();
   }
#endif
}

template<>
inline void eigensystem_symmetric(const Tensor<2, 3> & A, Tensor<2, 3> & lambda, Tensor<2, 3> & V)
{
   const int dim = 3;

   const auto & a11 = A[0][0];
   const auto & a12 = A[0][1];
   const auto & a13 = A[0][2];

   const auto & a22 = A[1][1];
   const auto & a23 = A[1][2];

   const auto & a33 = A[2][2];

   Tensor<1, 4> coeff;
   coeff[0] = a13 * a13 * a22 - 2.0 * a12 * a13 * a23 + a11 * a23 * a23 + a12 * a12 * a33 - a11 * a22 * a33;
   coeff[1] = -a12 - a13 * a13 + a11 * a22 - a23 * a23 + a11 * a33 + a22 * a33;
   coeff[2] = -a11 - a22 - a33;
   coeff[3] = 1.0;

   auto R = roots(coeff);
   lambda *= 0;
   for (int i = 0; i < dim; i++)
      lambda[i][i] = R[i];

   Tensor<1, dim> v1, v2, v3;

   v1[0] = -((a33 - lambda[0][0]) / a13) + (a23 * ( -a13 * a23 + a12 * a33 - a12 * lambda[0][0])) / (a13 * ( -a13 * a22 + a12 * a23 + a13 * lambda[0][0]));
   v1[1] = -(( -a13 * a23 + a12 * a33 - a12 * lambda[0][0]) / ( -a13 * a22 + a12 * a23 + a13 * lambda[0][0]));
   v1[2] = 1;

   v2[0] = -((a33 - lambda[1][1]) / a13) + (a23 * ( -a13 * a23 + a12 * a33 - a12 * lambda[1][1])) / (a13 * ( -a13 * a22 + a12 * a23 + a13 * lambda[1][1]));
   v2[1] = -(( -a13 * a23 + a12 * a33 - a12 * lambda[1][1]) / ( -a13 * a22 + a12 * a23 + a13 * lambda[1][1]));
   v2[2] = 1;

   v3[0] = -((a33 - lambda[2][2]) / a13) + (a23 * ( -a13 * a23 + a12 * a33 - a12 * lambda[2][2])) / (a13 * ( -a13 * a22 + a12 * a23 + a13 * lambda[2][2]));
   v3[1] = -(( -a13 * a23 + a12 * a33 - a12 * lambda[2][2]) / ( -a13 * a22 + a12 * a23 + a13 * lambda[2][2]));
   v3[2] = 1;

   v1 /= (v1.norm());
   v2 /= (v2.norm());
   v2 /= (v2.norm());

   for (int i = 0; i < dim; i++)
   {
      V[i][0] = v1[i];
      V[i][1] = v2[i];
      V[i][2] = v3[i];
   }
}

template<int dim>
Tensor<2, dim> pseudoinverse(const Tensor<2, dim> & A)
{
   LAPACKFullMatrix<double> tmp(dim, dim);
   for (unsigned int i = 0; i < dim; i++)
      for (unsigned int j = 0; j < dim; j++)
         tmp(i, j) = A[i][j];

   // There is something wrong in compute_inverse_svd(), so we do it manually
   tmp.compute_svd();
//   tmp.compute_eigenvalues(true, false);

   Tensor<2, dim> U, S, Vt;
   for (unsigned int i = 0; i < dim; i++)
   {
      S[i][i] = tmp.singular_value(i);
      for (unsigned int j = 0; j < dim; j++)
      {
         U[i][j] = ( *tmp.svd_u)(i, j);
         Vt[i][j] = ( *tmp.svd_vt)(i, j);
      }
   }

   // Pseudo-invert singular values
   Tensor<2, dim> inv_S;
   for (unsigned int i = 0; i < dim; i++)
      if (S[i][i] < 1.0e-10)
         inv_S[i][i] = 0;
      else
         inv_S[i][i] = 1.0 / S[i][i];

   return U * inv_S * Vt;
}


==> Compdata/Nonlinear-Coercive/src/enum.h <==
// This file is part of Better Enums, released under the BSD 2-clause license.
// See doc/LICENSE for details, or visit http://github.com/aantron/better-enums.

#pragma once

#ifndef BETTER_ENUMS_ENUM_H
#define BETTER_ENUMS_ENUM_H



#include <cstddef>
#include <cstring>
#include <iosfwd>
#include <stdexcept>



// Feature detection.

#ifdef __GNUC__
#   ifdef __clang__
#       if __has_feature(cxx_constexpr)
#           define BETTER_ENUMS_HAVE_CONSTEXPR
#       endif
#       if !defined(__EXCEPTIONS) || !__has_feature(cxx_exceptions)
#           define BETTER_ENUMS_NO_EXCEPTIONS
#       endif
#   else
#       if defined(__GXX_EXPERIMENTAL_CXX0X__) || __cplusplus >= 201103L
#           if (__GNUC__ > 4) || ((__GNUC__ == 4) && (__GNUC_MINOR__ >= 6))
#               define BETTER_ENUMS_HAVE_CONSTEXPR
#           endif
#       endif
#       ifndef __EXCEPTIONS
#           define BETTER_ENUMS_NO_EXCEPTIONS
#       endif
#   endif
#endif

#ifdef _MSC_VER
#   if _MSC_VER >= 1911
#       define BETTER_ENUMS_HAVE_CONSTEXPR
#   endif
#   ifdef __clang__
#       if __has_feature(cxx_constexpr)
#           define BETTER_ENUMS_HAVE_CONSTEXPR
#       endif
#   endif
#   ifndef _CPPUNWIND
#       define BETTER_ENUMS_NO_EXCEPTIONS
#   endif
#   if _MSC_VER < 1600
#       define BETTER_ENUMS_VC2008_WORKAROUNDS
#   endif
#endif

#ifdef BETTER_ENUMS_CONSTEXPR
#   define BETTER_ENUMS_HAVE_CONSTEXPR
#endif

#ifdef BETTER_ENUMS_NO_CONSTEXPR
#   ifdef BETTER_ENUMS_HAVE_CONSTEXPR
#       undef BETTER_ENUMS_HAVE_CONSTEXPR
#   endif
#endif

// GCC (and maybe clang) can be made to warn about using 0 or NULL when nullptr
// is available, so Better Enums tries to use nullptr. This passage uses
// availability of constexpr as a proxy for availability of nullptr, i.e. it
// assumes that nullptr is available when compiling on the right versions of gcc
// and clang with the right -std flag. This is actually slightly wrong, because
// nullptr is also available in Visual C++, but constexpr isn't. This
// imprecision doesn't matter, however, because VC++ doesn't have the warnings
// that make using nullptr necessary.
#ifdef BETTER_ENUMS_HAVE_CONSTEXPR
#   define BETTER_ENUMS_CONSTEXPR_     constexpr
#   define BETTER_ENUMS_NULLPTR        nullptr
#else
#   define BETTER_ENUMS_CONSTEXPR_
#   define BETTER_ENUMS_NULLPTR        NULL
#endif

#ifndef BETTER_ENUMS_NO_EXCEPTIONS
#   define BETTER_ENUMS_IF_EXCEPTIONS(x) x
#else
#   define BETTER_ENUMS_IF_EXCEPTIONS(x)
#endif

#ifdef __GNUC__
#   define BETTER_ENUMS_UNUSED __attribute__((__unused__))
#else
#   define BETTER_ENUMS_UNUSED
#endif



// Higher-order preprocessor macros.

#ifdef BETTER_ENUMS_MACRO_FILE
#   include BETTER_ENUMS_MACRO_FILE
#else

#define BETTER_ENUMS_PP_MAP(macro, data, ...) \
    BETTER_ENUMS_ID( \
        BETTER_ENUMS_APPLY( \
            BETTER_ENUMS_PP_MAP_VAR_COUNT, \
            BETTER_ENUMS_PP_COUNT(__VA_ARGS__)) \
        (macro, data, __VA_ARGS__))

#define BETTER_ENUMS_PP_MAP_VAR_COUNT(count) BETTER_ENUMS_M ## count

#define BETTER_ENUMS_APPLY(macro, ...) BETTER_ENUMS_ID(macro(__VA_ARGS__))

#define BETTER_ENUMS_ID(x) x

#define BETTER_ENUMS_M1(m, d, x) m(d,0,x)
#define BETTER_ENUMS_M2(m,d,x,...) m(d,1,x) \
    BETTER_ENUMS_ID(BETTER_ENUMS_M1(m,d,__VA_ARGS__))
#define BETTER_ENUMS_M3(m,d,x,...) m(d,2,x) \
    BETTER_ENUMS_ID(BETTER_ENUMS_M2(m,d,__VA_ARGS__))
#define BETTER_ENUMS_M4(m,d,x,...) m(d,3,x) \
    BETTER_ENUMS_ID(BETTER_ENUMS_M3(m,d,__VA_ARGS__))
#define BETTER_ENUMS_M5(m,d,x,...) m(d,4,x) \
    BETTER_ENUMS_ID(BETTER_ENUMS_M4(m,d,__VA_ARGS__))
#define BETTER_ENUMS_M6(m,d,x,...) m(d,5,x) \
    BETTER_ENUMS_ID(BETTER_ENUMS_M5(m,d,__VA_ARGS__))
#define BETTER_ENUMS_M7(m,d,x,...) m(d,6,x) \
    BETTER_ENUMS_ID(BETTER_ENUMS_M6(m,d,__VA_ARGS__))
#define BETTER_ENUMS_M8(m,d,x,...) m(d,7,x) \
    BETTER_ENUMS_ID(BETTER_ENUMS_M7(m,d,__VA_ARGS__))
#define BETTER_ENUMS_M9(m,d,x,...) m(d,8,x) \
    BETTER_ENUMS_ID(BETTER_ENUMS_M8(m,d,__VA_ARGS__))
#define BETTER_ENUMS_M10(m,d,x,...) m(d,9,x) \
    BETTER_ENUMS_ID(BETTER_ENUMS_M9(m,d,__VA_ARGS__))
#define BETTER_ENUMS_M11(m,d,x,...) m(d,10,x) \
    BETTER_ENUMS_ID(BETTER_ENUMS_M10(m,d,__VA_ARGS__))
#define BETTER_ENUMS_M12(m,d,x,...) m(d,11,x) \
    BETTER_ENUMS_ID(BETTER_ENUMS_M11(m,d,__VA_ARGS__))
#define BETTER_ENUMS_M13(m,d,x,...) m(d,12,x) \
    BETTER_ENUMS_ID(BETTER_ENUMS_M12(m,d,__VA_ARGS__))
#define BETTER_ENUMS_M14(m,d,x,...) m(d,13,x) \
    BETTER_ENUMS_ID(BETTER_ENUMS_M13(m,d,__VA_ARGS__))
#define BETTER_ENUMS_M15(m,d,x,...) m(d,14,x) \
    BETTER_ENUMS_ID(BETTER_ENUMS_M14(m,d,__VA_ARGS__))
#define BETTER_ENUMS_M16(m,d,x,...) m(d,15,x) \
    BETTER_ENUMS_ID(BETTER_ENUMS_M15(m,d,__VA_ARGS__))
#define BETTER_ENUMS_M17(m,d,x,...) m(d,16,x) \
    BETTER_ENUMS_ID(BETTER_ENUMS_M16(m,d,__VA_ARGS__))
#define BETTER_ENUMS_M18(m,d,x,...) m(d,17,x) \
    BETTER_ENUMS_ID(BETTER_ENUMS_M17(m,d,__VA_ARGS__))
#define BETTER_ENUMS_M19(m,d,x,...) m(d,18,x) \
    BETTER_ENUMS_ID(BETTER_ENUMS_M18(m,d,__VA_ARGS__))
#define BETTER_ENUMS_M20(m,d,x,...) m(d,19,x) \
    BETTER_ENUMS_ID(BETTER_ENUMS_M19(m,d,__VA_ARGS__))
#define BETTER_ENUMS_M21(m,d,x,...) m(d,20,x) \
    BETTER_ENUMS_ID(BETTER_ENUMS_M20(m,d,__VA_ARGS__))
#define BETTER_ENUMS_M22(m,d,x,...) m(d,21,x) \
    BETTER_ENUMS_ID(BETTER_ENUMS_M21(m,d,__VA_ARGS__))
#define BETTER_ENUMS_M23(m,d,x,...) m(d,22,x) \
    BETTER_ENUMS_ID(BETTER_ENUMS_M22(m,d,__VA_ARGS__))
#define BETTER_ENUMS_M24(m,d,x,...) m(d,23,x) \
    BETTER_ENUMS_ID(BETTER_ENUMS_M23(m,d,__VA_ARGS__))
#define BETTER_ENUMS_M25(m,d,x,...) m(d,24,x) \
    BETTER_ENUMS_ID(BETTER_ENUMS_M24(m,d,__VA_ARGS__))
#define BETTER_ENUMS_M26(m,d,x,...) m(d,25,x) \
    BETTER_ENUMS_ID(BETTER_ENUMS_M25(m,d,__VA_ARGS__))
#define BETTER_ENUMS_M27(m,d,x,...) m(d,26,x) \
    BETTER_ENUMS_ID(BETTER_ENUMS_M26(m,d,__VA_ARGS__))
#define BETTER_ENUMS_M28(m,d,x,...) m(d,27,x) \
    BETTER_ENUMS_ID(BETTER_ENUMS_M27(m,d,__VA_ARGS__))
#define BETTER_ENUMS_M29(m,d,x,...) m(d,28,x) \
    BETTER_ENUMS_ID(BETTER_ENUMS_M28(m,d,__VA_ARGS__))
#define BETTER_ENUMS_M30(m,d,x,...) m(d,29,x) \
    BETTER_ENUMS_ID(BETTER_ENUMS_M29(m,d,__VA_ARGS__))
#define BETTER_ENUMS_M31(m,d,x,...) m(d,30,x) \
    BETTER_ENUMS_ID(BETTER_ENUMS_M30(m,d,__VA_ARGS__))
#define BETTER_ENUMS_M32(m,d,x,...) m(d,31,x) \
    BETTER_ENUMS_ID(BETTER_ENUMS_M31(m,d,__VA_ARGS__))
#define BETTER_ENUMS_M33(m,d,x,...) m(d,32,x) \
    BETTER_ENUMS_ID(BETTER_ENUMS_M32(m,d,__VA_ARGS__))
#define BETTER_ENUMS_M34(m,d,x,...) m(d,33,x) \
    BETTER_ENUMS_ID(BETTER_ENUMS_M33(m,d,__VA_ARGS__))
#define BETTER_ENUMS_M35(m,d,x,...) m(d,34,x) \
    BETTER_ENUMS_ID(BETTER_ENUMS_M34(m,d,__VA_ARGS__))
#define BETTER_ENUMS_M36(m,d,x,...) m(d,35,x) \
    BETTER_ENUMS_ID(BETTER_ENUMS_M35(m,d,__VA_ARGS__))
#define BETTER_ENUMS_M37(m,d,x,...) m(d,36,x) \
    BETTER_ENUMS_ID(BETTER_ENUMS_M36(m,d,__VA_ARGS__))
#define BETTER_ENUMS_M38(m,d,x,...) m(d,37,x) \
    BETTER_ENUMS_ID(BETTER_ENUMS_M37(m,d,__VA_ARGS__))
#define BETTER_ENUMS_M39(m,d,x,...) m(d,38,x) \
    BETTER_ENUMS_ID(BETTER_ENUMS_M38(m,d,__VA_ARGS__))
#define BETTER_ENUMS_M40(m,d,x,...) m(d,39,x) \
    BETTER_ENUMS_ID(BETTER_ENUMS_M39(m,d,__VA_ARGS__))
#define BETTER_ENUMS_M41(m,d,x,...) m(d,40,x) \
    BETTER_ENUMS_ID(BETTER_ENUMS_M40(m,d,__VA_ARGS__))
#define BETTER_ENUMS_M42(m,d,x,...) m(d,41,x) \
    BETTER_ENUMS_ID(BETTER_ENUMS_M41(m,d,__VA_ARGS__))
#define BETTER_ENUMS_M43(m,d,x,...) m(d,42,x) \
    BETTER_ENUMS_ID(BETTER_ENUMS_M42(m,d,__VA_ARGS__))
#define BETTER_ENUMS_M44(m,d,x,...) m(d,43,x) \
    BETTER_ENUMS_ID(BETTER_ENUMS_M43(m,d,__VA_ARGS__))
#define BETTER_ENUMS_M45(m,d,x,...) m(d,44,x) \
    BETTER_ENUMS_ID(BETTER_ENUMS_M44(m,d,__VA_ARGS__))
#define BETTER_ENUMS_M46(m,d,x,...) m(d,45,x) \
    BETTER_ENUMS_ID(BETTER_ENUMS_M45(m,d,__VA_ARGS__))
#define BETTER_ENUMS_M47(m,d,x,...) m(d,46,x) \
    BETTER_ENUMS_ID(BETTER_ENUMS_M46(m,d,__VA_ARGS__))
#define BETTER_ENUMS_M48(m,d,x,...) m(d,47,x) \
    BETTER_ENUMS_ID(BETTER_ENUMS_M47(m,d,__VA_ARGS__))
#define BETTER_ENUMS_M49(m,d,x,...) m(d,48,x) \
    BETTER_ENUMS_ID(BETTER_ENUMS_M48(m,d,__VA_ARGS__))
#define BETTER_ENUMS_M50(m,d,x,...) m(d,49,x) \
    BETTER_ENUMS_ID(BETTER_ENUMS_M49(m,d,__VA_ARGS__))
#define BETTER_ENUMS_M51(m,d,x,...) m(d,50,x) \
    BETTER_ENUMS_ID(BETTER_ENUMS_M50(m,d,__VA_ARGS__))
#define BETTER_ENUMS_M52(m,d,x,...) m(d,51,x) \
    BETTER_ENUMS_ID(BETTER_ENUMS_M51(m,d,__VA_ARGS__))
#define BETTER_ENUMS_M53(m,d,x,...) m(d,52,x) \
    BETTER_ENUMS_ID(BETTER_ENUMS_M52(m,d,__VA_ARGS__))
#define BETTER_ENUMS_M54(m,d,x,...) m(d,53,x) \
    BETTER_ENUMS_ID(BETTER_ENUMS_M53(m,d,__VA_ARGS__))
#define BETTER_ENUMS_M55(m,d,x,...) m(d,54,x) \
    BETTER_ENUMS_ID(BETTER_ENUMS_M54(m,d,__VA_ARGS__))
#define BETTER_ENUMS_M56(m,d,x,...) m(d,55,x) \
    BETTER_ENUMS_ID(BETTER_ENUMS_M55(m,d,__VA_ARGS__))
#define BETTER_ENUMS_M57(m,d,x,...) m(d,56,x) \
    BETTER_ENUMS_ID(BETTER_ENUMS_M56(m,d,__VA_ARGS__))
#define BETTER_ENUMS_M58(m,d,x,...) m(d,57,x) \
    BETTER_ENUMS_ID(BETTER_ENUMS_M57(m,d,__VA_ARGS__))
#define BETTER_ENUMS_M59(m,d,x,...) m(d,58,x) \
    BETTER_ENUMS_ID(BETTER_ENUMS_M58(m,d,__VA_ARGS__))
#define BETTER_ENUMS_M60(m,d,x,...) m(d,59,x) \
    BETTER_ENUMS_ID(BETTER_ENUMS_M59(m,d,__VA_ARGS__))
#define BETTER_ENUMS_M61(m,d,x,...) m(d,60,x) \
    BETTER_ENUMS_ID(BETTER_ENUMS_M60(m,d,__VA_ARGS__))
#define BETTER_ENUMS_M62(m,d,x,...) m(d,61,x) \
    BETTER_ENUMS_ID(BETTER_ENUMS_M61(m,d,__VA_ARGS__))
#define BETTER_ENUMS_M63(m,d,x,...) m(d,62,x) \
    BETTER_ENUMS_ID(BETTER_ENUMS_M62(m,d,__VA_ARGS__))
#define BETTER_ENUMS_M64(m,d,x,...) m(d,63,x) \
    BETTER_ENUMS_ID(BETTER_ENUMS_M63(m,d,__VA_ARGS__))

#define BETTER_ENUMS_PP_COUNT_IMPL(_1, _2, _3, _4, _5, _6, _7, _8, _9, _10,    \
    _11, _12, _13, _14, _15, _16, _17, _18, _19, _20, _21, _22, _23, _24, _25, \
    _26, _27, _28, _29, _30, _31, _32, _33, _34, _35, _36, _37, _38, _39, _40, \
    _41, _42, _43, _44, _45, _46, _47, _48, _49, _50, _51, _52, _53, _54, _55, \
    _56, _57, _58, _59, _60, _61, _62, _63, _64, count, ...) count

#define BETTER_ENUMS_PP_COUNT(...) \
    BETTER_ENUMS_ID(BETTER_ENUMS_PP_COUNT_IMPL(__VA_ARGS__, 64, 63, 62, 61, 60,\
        59, 58, 57, 56, 55, 54, 53, 52, 51, 50, 49, 48, 47, 46, 45, 44, 43, 42,\
        41, 40, 39, 38, 37, 36, 35, 34, 33, 32, 31, 30, 29, 28, 27, 26, 25, 24,\
        23, 22, 21, 20, 19, 18, 17, 16, 15, 14, 13, 12, 11, 10, 9, 8, 7, 6, 5, \
        4, 3, 2, 1))

#define BETTER_ENUMS_ITERATE(X, f, l) X(f, l, 0) X(f, l, 1) X(f, l, 2)         \
    X(f, l, 3) X(f, l, 4) X(f, l, 5) X(f, l, 6) X(f, l, 7) X(f, l, 8)          \
    X(f, l, 9) X(f, l, 10) X(f, l, 11) X(f, l, 12) X(f, l, 13) X(f, l, 14)     \
    X(f, l, 15) X(f, l, 16) X(f, l, 17) X(f, l, 18) X(f, l, 19) X(f, l, 20)    \
    X(f, l, 21) X(f, l, 22) X(f, l, 23)

#endif // #ifdef BETTER_ENUMS_MACRO_FILE else case



namespace better_enums {


// Optional type.

template <typename T>
BETTER_ENUMS_CONSTEXPR_ inline T _default()
{
    return static_cast<typename T::_enumerated>(0);
}

template <>
BETTER_ENUMS_CONSTEXPR_ inline const char* _default<const char*>()
{
    return BETTER_ENUMS_NULLPTR;
}

template <>
BETTER_ENUMS_CONSTEXPR_ inline std::size_t _default<std::size_t>()
{
    return 0;
}

template <typename T>
struct optional {
    BETTER_ENUMS_CONSTEXPR_ optional() :
        _valid(false), _value(_default<T>()) { }

    BETTER_ENUMS_CONSTEXPR_ optional(T v) : _valid(true), _value(v) { }

    BETTER_ENUMS_CONSTEXPR_ const T& operator *() const { return _value; }
    BETTER_ENUMS_CONSTEXPR_ const T* operator ->() const { return &_value; }

    BETTER_ENUMS_CONSTEXPR_ operator bool() const { return _valid; }

    BETTER_ENUMS_CONSTEXPR_ const T& value() const { return _value; }

  private:
    bool    _valid;
    T       _value;
};

template <typename CastTo, typename Element>
BETTER_ENUMS_CONSTEXPR_ static optional<CastTo>
_map_index(const Element *array, optional<std::size_t> index)
{
    return index ? static_cast<CastTo>(array[*index]) : optional<CastTo>();
}

#ifdef BETTER_ENUMS_VC2008_WORKAROUNDS

#define BETTER_ENUMS_OR_THROW                                                  \
    if (!maybe)                                                                \
        throw std::runtime_error(message);                                     \
                                                                               \
    return *maybe;

#else

#define BETTER_ENUMS_OR_THROW                                                  \
    return maybe ? *maybe : throw std::runtime_error(message);

#endif

BETTER_ENUMS_IF_EXCEPTIONS(
template <typename T>
BETTER_ENUMS_CONSTEXPR_ static T _or_throw(optional<T> maybe,
                                           const char *message)
{
    BETTER_ENUMS_OR_THROW
}
)

template <typename T>
BETTER_ENUMS_CONSTEXPR_ static T* _or_null(optional<T*> maybe)
{
    return maybe ? *maybe : BETTER_ENUMS_NULLPTR;
}



// Functional sequencing. This is essentially a comma operator wrapped in a
// constexpr function. g++ 4.7 doesn't "accept" integral constants in the second
// position for the comma operator, and emits an external symbol, which then
// causes a linking error.

template <typename T, typename U>
BETTER_ENUMS_CONSTEXPR_ U
continue_with(T, U value) { return value; }



// Values array declaration helper.

template <typename EnumType>
struct _eat_assign {
    explicit BETTER_ENUMS_CONSTEXPR_ _eat_assign(EnumType value) : _value(value)
        { }

    template <typename Any>
    BETTER_ENUMS_CONSTEXPR_ const _eat_assign&
    operator =(Any) const { return *this; }

    BETTER_ENUMS_CONSTEXPR_ operator EnumType () const { return _value; }

  private:
    EnumType    _value;
};



// Iterables.

template <typename Element>
struct _Iterable {
    typedef const Element*  iterator;

    BETTER_ENUMS_CONSTEXPR_ iterator begin() const { return iterator(_array); }
    BETTER_ENUMS_CONSTEXPR_ iterator end() const
        { return iterator(_array + _size); }
    BETTER_ENUMS_CONSTEXPR_ std::size_t size() const { return _size; }
    BETTER_ENUMS_CONSTEXPR_ const Element& operator [](std::size_t index) const
        { return _array[index]; }

    BETTER_ENUMS_CONSTEXPR_ _Iterable(const Element *array, std::size_t s) :
        _array(array), _size(s) { }

  private:
    const Element * const   _array;
    const std::size_t       _size;
};



// String routines.

BETTER_ENUMS_CONSTEXPR_ static const char       *_name_enders = "= \t\n";

BETTER_ENUMS_CONSTEXPR_ inline bool _ends_name(char c, std::size_t index = 0)
{
    return
        c == _name_enders[index] ? true  :
        _name_enders[index] == '\0' ? false :
        _ends_name(c, index + 1);
}

BETTER_ENUMS_CONSTEXPR_ inline bool _has_initializer(const char *s,
                                                     std::size_t index = 0)
{
    return
        s[index] == '\0' ? false :
        s[index] == '=' ? true :
        _has_initializer(s, index + 1);
}

BETTER_ENUMS_CONSTEXPR_ inline std::size_t
_constant_length(const char *s, std::size_t index = 0)
{
    return _ends_name(s[index]) ? index : _constant_length(s, index + 1);
}

BETTER_ENUMS_CONSTEXPR_ inline char
_select(const char *from, std::size_t from_length, std::size_t index)
{
    return index >= from_length ? '\0' : from[index];
}

BETTER_ENUMS_CONSTEXPR_ inline char _to_lower_ascii(char c)
{
    return c >= 0x41 && c <= 0x5A ? static_cast<char>(c + 0x20) : c;
}

BETTER_ENUMS_CONSTEXPR_ inline bool _names_match(const char *stringizedName,
                                                 const char *referenceName,
                                                 std::size_t index = 0)
{
    return
        _ends_name(stringizedName[index]) ? referenceName[index] == '\0' :
        referenceName[index] == '\0' ? false :
        stringizedName[index] != referenceName[index] ? false :
        _names_match(stringizedName, referenceName, index + 1);
}

BETTER_ENUMS_CONSTEXPR_ inline bool
_names_match_nocase(const char *stringizedName, const char *referenceName,
                    std::size_t index = 0)
{
    return
        _ends_name(stringizedName[index]) ? referenceName[index] == '\0' :
        referenceName[index] == '\0' ? false :
        _to_lower_ascii(stringizedName[index]) !=
            _to_lower_ascii(referenceName[index]) ? false :
        _names_match_nocase(stringizedName, referenceName, index + 1);
}

inline void _trim_names(const char * const *raw_names,
                        const char **trimmed_names,
                        char *storage, std::size_t count)
{
    std::size_t     offset = 0;

    for (std::size_t index = 0; index < count; ++index) {
        trimmed_names[index] = storage + offset;

        std::size_t trimmed_length =
            std::strcspn(raw_names[index], _name_enders);
        storage[offset + trimmed_length] = '\0';

        std::size_t raw_length = std::strlen(raw_names[index]);
        offset += raw_length + 1;
    }
}



// Eager initialization.
template <typename Enum>
struct _initialize_at_program_start {
    _initialize_at_program_start() { Enum::initialize(); }
};

} // namespace better_enums



// Array generation macros.

#define BETTER_ENUMS_EAT_ASSIGN_SINGLE(EnumType, index, expression)            \
    ((::better_enums::_eat_assign<EnumType>)EnumType::expression),

#define BETTER_ENUMS_EAT_ASSIGN(EnumType, ...)                                 \
    BETTER_ENUMS_ID(                                                           \
        BETTER_ENUMS_PP_MAP(                                                   \
            BETTER_ENUMS_EAT_ASSIGN_SINGLE, EnumType, __VA_ARGS__))



#ifdef BETTER_ENUMS_HAVE_CONSTEXPR



#define BETTER_ENUMS_SELECT_SINGLE_CHARACTER(from, from_length, index)         \
    ::better_enums::_select(from, from_length, index),

#define BETTER_ENUMS_SELECT_CHARACTERS(from, from_length)                      \
    BETTER_ENUMS_ITERATE(                                                      \
        BETTER_ENUMS_SELECT_SINGLE_CHARACTER, from, from_length)



#define BETTER_ENUMS_TRIM_SINGLE_STRING(ignored, index, expression)            \
constexpr std::size_t   _length_ ## index =                                    \
    ::better_enums::_constant_length(#expression);                             \
constexpr const char    _trimmed_ ## index [] =                                \
    { BETTER_ENUMS_SELECT_CHARACTERS(#expression, _length_ ## index) };        \
constexpr const char    *_final_ ## index =                                    \
    ::better_enums::_has_initializer(#expression) ?                            \
        _trimmed_ ## index : #expression;

#define BETTER_ENUMS_TRIM_STRINGS(...)                                         \
    BETTER_ENUMS_ID(                                                           \
        BETTER_ENUMS_PP_MAP(                                                   \
            BETTER_ENUMS_TRIM_SINGLE_STRING, ignored, __VA_ARGS__))



#define BETTER_ENUMS_REFER_TO_SINGLE_STRING(ignored, index, expression)        \
    _final_ ## index,

#define BETTER_ENUMS_REFER_TO_STRINGS(...)                                     \
    BETTER_ENUMS_ID(                                                           \
        BETTER_ENUMS_PP_MAP(                                                   \
            BETTER_ENUMS_REFER_TO_SINGLE_STRING, ignored, __VA_ARGS__))



#endif // #ifdef BETTER_ENUMS_HAVE_CONSTEXPR



#define BETTER_ENUMS_STRINGIZE_SINGLE(ignored, index, expression)  #expression,

#define BETTER_ENUMS_STRINGIZE(...)                                            \
    BETTER_ENUMS_ID(                                                           \
        BETTER_ENUMS_PP_MAP(                                                   \
            BETTER_ENUMS_STRINGIZE_SINGLE, ignored, __VA_ARGS__))

#define BETTER_ENUMS_RESERVE_STORAGE_SINGLE(ignored, index, expression)        \
    #expression ","

#define BETTER_ENUMS_RESERVE_STORAGE(...)                                      \
    BETTER_ENUMS_ID(                                                           \
        BETTER_ENUMS_PP_MAP(                                                   \
            BETTER_ENUMS_RESERVE_STORAGE_SINGLE, ignored, __VA_ARGS__))



// The enums proper.

#define BETTER_ENUMS_NS(EnumType)  better_enums_data_ ## EnumType

#ifdef BETTER_ENUMS_VC2008_WORKAROUNDS

#define BETTER_ENUMS_COPY_CONSTRUCTOR(Enum)                                    \
        BETTER_ENUMS_CONSTEXPR_ Enum(const Enum &other) :                      \
            _value(other._value) { }

#else

#define BETTER_ENUMS_COPY_CONSTRUCTOR(Enum)

#endif

#define BETTER_ENUMS_TYPE(SetUnderlyingType, SwitchType, GenerateSwitchType,   \
                          GenerateStrings, ToStringConstexpr,                  \
                          DeclareInitialize, DefineInitialize, CallInitialize, \
                          Enum, Underlying, ...)                               \
                                                                               \
namespace better_enums_data_ ## Enum {                                         \
                                                                               \
BETTER_ENUMS_ID(GenerateSwitchType(Underlying, __VA_ARGS__))                   \
                                                                               \
}                                                                              \
                                                                               \
class Enum {                                                                   \
  private:                                                                     \
    typedef ::better_enums::optional<Enum>                  _optional;         \
    typedef ::better_enums::optional<std::size_t>           _optional_index;   \
                                                                               \
  public:                                                                      \
    typedef Underlying                                      _integral;         \
                                                                               \
    enum _enumerated SetUnderlyingType(Underlying) { __VA_ARGS__ };            \
                                                                               \
    BETTER_ENUMS_CONSTEXPR_ Enum(_enumerated value) : _value(value) { }        \
                                                                               \
    BETTER_ENUMS_COPY_CONSTRUCTOR(Enum)                                        \
                                                                               \
    BETTER_ENUMS_CONSTEXPR_ operator SwitchType(Enum)() const                  \
    {                                                                          \
        return SwitchType(Enum)(_value);                                       \
    }                                                                          \
                                                                               \
    BETTER_ENUMS_CONSTEXPR_ _integral _to_integral() const;                    \
    BETTER_ENUMS_IF_EXCEPTIONS(                                                \
    BETTER_ENUMS_CONSTEXPR_ static Enum _from_integral(_integral value);       \
    )                                                                          \
    BETTER_ENUMS_CONSTEXPR_ static Enum                                        \
    _from_integral_unchecked(_integral value);                                 \
    BETTER_ENUMS_CONSTEXPR_ static _optional                                   \
    _from_integral_nothrow(_integral value);                                   \
                                                                               \
    ToStringConstexpr const char* _to_string() const;                          \
    BETTER_ENUMS_IF_EXCEPTIONS(                                                \
    BETTER_ENUMS_CONSTEXPR_ static Enum _from_string(const char *name);        \
    )                                                                          \
    BETTER_ENUMS_CONSTEXPR_ static _optional                                   \
    _from_string_nothrow(const char *name);                                    \
                                                                               \
    BETTER_ENUMS_IF_EXCEPTIONS(                                                \
    BETTER_ENUMS_CONSTEXPR_ static Enum _from_string_nocase(const char *name); \
    )                                                                          \
    BETTER_ENUMS_CONSTEXPR_ static _optional                                   \
    _from_string_nocase_nothrow(const char *name);                             \
                                                                               \
    BETTER_ENUMS_CONSTEXPR_ static bool _is_valid(_integral value);            \
    BETTER_ENUMS_CONSTEXPR_ static bool _is_valid(const char *name);           \
    BETTER_ENUMS_CONSTEXPR_ static bool _is_valid_nocase(const char *name);    \
                                                                               \
    typedef ::better_enums::_Iterable<Enum>             _value_iterable;       \
    typedef ::better_enums::_Iterable<const char*>      _name_iterable;        \
                                                                               \
    typedef _value_iterable::iterator                   _value_iterator;       \
    typedef _name_iterable::iterator                    _name_iterator;        \
                                                                               \
    BETTER_ENUMS_CONSTEXPR_ static const std::size_t _size_constant =          \
        BETTER_ENUMS_ID(BETTER_ENUMS_PP_COUNT(__VA_ARGS__));                   \
    BETTER_ENUMS_CONSTEXPR_ static std::size_t _size()                         \
        { return _size_constant; }                                             \
                                                                               \
    BETTER_ENUMS_CONSTEXPR_ static const char* _name();                        \
    BETTER_ENUMS_CONSTEXPR_ static _value_iterable _values();                  \
    ToStringConstexpr static _name_iterable _names();                          \
                                                                               \
    _integral      _value;                                                     \
                                                                               \
    BETTER_ENUMS_DEFAULT_CONSTRUCTOR(Enum)                                     \
                                                                               \
  private:                                                                     \
    explicit BETTER_ENUMS_CONSTEXPR_ Enum(const _integral &value) :            \
        _value(value) { }                                                      \
                                                                               \
    DeclareInitialize                                                          \
                                                                               \
    BETTER_ENUMS_CONSTEXPR_ static _optional_index                             \
    _from_value_loop(_integral value, std::size_t index = 0);                  \
    BETTER_ENUMS_CONSTEXPR_ static _optional_index                             \
    _from_string_loop(const char *name, std::size_t index = 0);                \
    BETTER_ENUMS_CONSTEXPR_ static _optional_index                             \
    _from_string_nocase_loop(const char *name, std::size_t index = 0);         \
                                                                               \
    friend struct ::better_enums::_initialize_at_program_start<Enum>;          \
};                                                                             \
                                                                               \
namespace better_enums_data_ ## Enum {                                         \
                                                                               \
static ::better_enums::_initialize_at_program_start<Enum>                      \
                                                _force_initialization;         \
                                                                               \
enum _PutNamesInThisScopeAlso { __VA_ARGS__ };                                 \
                                                                               \
BETTER_ENUMS_CONSTEXPR_ const Enum      _value_array[] =                       \
    { BETTER_ENUMS_ID(BETTER_ENUMS_EAT_ASSIGN(Enum, __VA_ARGS__)) };           \
                                                                               \
BETTER_ENUMS_ID(GenerateStrings(Enum, __VA_ARGS__))                            \
                                                                               \
}                                                                              \
                                                                               \
BETTER_ENUMS_UNUSED BETTER_ENUMS_CONSTEXPR_                                    \
inline const Enum                                                              \
operator +(Enum::_enumerated enumerated)                                       \
{                                                                              \
    return static_cast<Enum>(enumerated);                                      \
}                                                                              \
                                                                               \
BETTER_ENUMS_CONSTEXPR_ inline Enum::_optional_index                           \
Enum::_from_value_loop(Enum::_integral value, std::size_t index)               \
{                                                                              \
    return                                                                     \
        index == _size() ?                                                     \
            _optional_index() :                                                \
            BETTER_ENUMS_NS(Enum)::_value_array[index]._value == value ?       \
                _optional_index(index) :                                       \
                _from_value_loop(value, index + 1);                            \
}                                                                              \
                                                                               \
BETTER_ENUMS_CONSTEXPR_ inline Enum::_optional_index                           \
Enum::_from_string_loop(const char *name, std::size_t index)                   \
{                                                                              \
    return                                                                     \
        index == _size() ? _optional_index() :                                 \
        ::better_enums::_names_match(                                          \
            BETTER_ENUMS_NS(Enum)::_raw_names()[index], name) ?                \
            _optional_index(index) :                                           \
            _from_string_loop(name, index + 1);                                \
}                                                                              \
                                                                               \
BETTER_ENUMS_CONSTEXPR_ inline Enum::_optional_index                           \
Enum::_from_string_nocase_loop(const char *name, std::size_t index)            \
{                                                                              \
    return                                                                     \
        index == _size() ? _optional_index() :                                 \
            ::better_enums::_names_match_nocase(                               \
                BETTER_ENUMS_NS(Enum)::_raw_names()[index], name) ?            \
                    _optional_index(index) :                                   \
                    _from_string_nocase_loop(name, index + 1);                 \
}                                                                              \
                                                                               \
BETTER_ENUMS_CONSTEXPR_ inline Enum::_integral Enum::_to_integral() const      \
{                                                                              \
    return _integral(_value);                                                  \
}                                                                              \
                                                                               \
BETTER_ENUMS_CONSTEXPR_ inline Enum                                            \
Enum::_from_integral_unchecked(_integral value)                                \
{                                                                              \
    return static_cast<_enumerated>(value);                                    \
}                                                                              \
                                                                               \
BETTER_ENUMS_CONSTEXPR_ inline Enum::_optional                                 \
Enum::_from_integral_nothrow(_integral value)                                  \
{                                                                              \
    return                                                                     \
        ::better_enums::_map_index<Enum>(BETTER_ENUMS_NS(Enum)::_value_array,  \
                                         _from_value_loop(value));             \
}                                                                              \
                                                                               \
BETTER_ENUMS_IF_EXCEPTIONS(                                                    \
BETTER_ENUMS_CONSTEXPR_ inline Enum Enum::_from_integral(_integral value)      \
{                                                                              \
    return                                                                     \
        ::better_enums::_or_throw(_from_integral_nothrow(value),               \
                                  #Enum "::_from_integral: invalid argument"); \
}                                                                              \
)                                                                              \
                                                                               \
ToStringConstexpr inline const char* Enum::_to_string() const                  \
{                                                                              \
    return                                                                     \
        ::better_enums::_or_null(                                              \
            ::better_enums::_map_index<const char*>(                           \
                BETTER_ENUMS_NS(Enum)::_name_array(),                          \
                _from_value_loop(CallInitialize(_value))));                    \
}                                                                              \
                                                                               \
BETTER_ENUMS_CONSTEXPR_ inline Enum::_optional                                 \
Enum::_from_string_nothrow(const char *name)                                   \
{                                                                              \
    return                                                                     \
        ::better_enums::_map_index<Enum>(                                      \
            BETTER_ENUMS_NS(Enum)::_value_array, _from_string_loop(name));     \
}                                                                              \
                                                                               \
BETTER_ENUMS_IF_EXCEPTIONS(                                                    \
BETTER_ENUMS_CONSTEXPR_ inline Enum Enum::_from_string(const char *name)       \
{                                                                              \
    return                                                                     \
        ::better_enums::_or_throw(_from_string_nothrow(name),                  \
                                  #Enum "::_from_string: invalid argument");   \
}                                                                              \
)                                                                              \
                                                                               \
BETTER_ENUMS_CONSTEXPR_ inline Enum::_optional                                 \
Enum::_from_string_nocase_nothrow(const char *name)                            \
{                                                                              \
    return                                                                     \
        ::better_enums::_map_index<Enum>(BETTER_ENUMS_NS(Enum)::_value_array,  \
                                         _from_string_nocase_loop(name));      \
}                                                                              \
                                                                               \
BETTER_ENUMS_IF_EXCEPTIONS(                                                    \
BETTER_ENUMS_CONSTEXPR_ inline Enum Enum::_from_string_nocase(const char *name)\
{                                                                              \
    return                                                                     \
        ::better_enums::_or_throw(                                             \
            _from_string_nocase_nothrow(name),                                 \
            #Enum "::_from_string_nocase: invalid argument");                  \
}                                                                              \
)                                                                              \
                                                                               \
BETTER_ENUMS_CONSTEXPR_ inline bool Enum::_is_valid(_integral value)           \
{                                                                              \
    return _from_value_loop(value);                                            \
}                                                                              \
                                                                               \
BETTER_ENUMS_CONSTEXPR_ inline bool Enum::_is_valid(const char *name)          \
{                                                                              \
    return _from_string_loop(name);                                            \
}                                                                              \
                                                                               \
BETTER_ENUMS_CONSTEXPR_ inline bool Enum::_is_valid_nocase(const char *name)   \
{                                                                              \
    return _from_string_nocase_loop(name);                                     \
}                                                                              \
                                                                               \
BETTER_ENUMS_CONSTEXPR_ inline const char* Enum::_name()                       \
{                                                                              \
    return #Enum;                                                              \
}                                                                              \
                                                                               \
BETTER_ENUMS_CONSTEXPR_ inline Enum::_value_iterable Enum::_values()           \
{                                                                              \
    return _value_iterable(BETTER_ENUMS_NS(Enum)::_value_array, _size());      \
}                                                                              \
                                                                               \
ToStringConstexpr inline Enum::_name_iterable Enum::_names()                   \
{                                                                              \
    return                                                                     \
        _name_iterable(BETTER_ENUMS_NS(Enum)::_name_array(),                   \
                       CallInitialize(_size()));                               \
}                                                                              \
                                                                               \
DefineInitialize(Enum)                                                         \
                                                                               \
BETTER_ENUMS_UNUSED BETTER_ENUMS_CONSTEXPR_                                    \
inline bool operator ==(const Enum &a, const Enum &b)                          \
    { return a._to_integral() == b._to_integral(); }                           \
                                                                               \
BETTER_ENUMS_UNUSED BETTER_ENUMS_CONSTEXPR_                                    \
inline bool operator !=(const Enum &a, const Enum &b)                          \
    { return a._to_integral() != b._to_integral(); }                           \
                                                                               \
BETTER_ENUMS_UNUSED BETTER_ENUMS_CONSTEXPR_                                    \
inline bool operator <(const Enum &a, const Enum &b)                           \
    { return a._to_integral() < b._to_integral(); }                            \
                                                                               \
BETTER_ENUMS_UNUSED BETTER_ENUMS_CONSTEXPR_                                    \
inline bool operator <=(const Enum &a, const Enum &b)                          \
    { return a._to_integral() <= b._to_integral(); }                           \
                                                                               \
BETTER_ENUMS_UNUSED BETTER_ENUMS_CONSTEXPR_                                    \
inline bool operator >(const Enum &a, const Enum &b)                           \
    { return a._to_integral() > b._to_integral(); }                            \
                                                                               \
BETTER_ENUMS_UNUSED BETTER_ENUMS_CONSTEXPR_                                    \
inline bool operator >=(const Enum &a, const Enum &b)                          \
    { return a._to_integral() >= b._to_integral(); }                           \
                                                                               \
                                                                               \
template <typename Char, typename Traits>                                      \
std::basic_ostream<Char, Traits>&                                              \
operator <<(std::basic_ostream<Char, Traits>& stream, const Enum &value)       \
{                                                                              \
    return stream << value._to_string();                                       \
}                                                                              \
                                                                               \
template <typename Char, typename Traits>                                      \
std::basic_istream<Char, Traits>&                                              \
operator >>(std::basic_istream<Char, Traits>& stream, Enum &value)             \
{                                                                              \
    std::basic_string<Char, Traits>     buffer;                                \
                                                                               \
    stream >> buffer;                                                          \
    ::better_enums::optional<Enum>      converted =                            \
        Enum::_from_string_nothrow(buffer.c_str());                            \
                                                                               \
    if (converted)                                                             \
        value = *converted;                                                    \
    else                                                                       \
        stream.setstate(std::basic_istream<Char, Traits>::failbit);            \
                                                                               \
    return stream;                                                             \
}



// Enum feature options.

// C++98, C++11
#define BETTER_ENUMS_CXX98_UNDERLYING_TYPE(Underlying)

// C++11
#define BETTER_ENUMS_CXX11_UNDERLYING_TYPE(Underlying)                         \
    : Underlying

#if defined(_MSC_VER) && _MSC_VER >= 1700
// VS 2012 and above fully support strongly typed enums and will warn about
// incorrect usage.
#   define BETTER_ENUMS_LEGACY_UNDERLYING_TYPE(Underlying) BETTER_ENUMS_CXX11_UNDERLYING_TYPE(Underlying)
#else
#   define BETTER_ENUMS_LEGACY_UNDERLYING_TYPE(Underlying) BETTER_ENUMS_CXX98_UNDERLYING_TYPE(Underlying)
#endif

// C++98, C++11
#define BETTER_ENUMS_REGULAR_ENUM_SWITCH_TYPE(Type)                            \
    _enumerated

// C++11
#define BETTER_ENUMS_ENUM_CLASS_SWITCH_TYPE(Type)                              \
    BETTER_ENUMS_NS(Type)::_EnumClassForSwitchStatements

// C++98, C++11
#define BETTER_ENUMS_REGULAR_ENUM_SWITCH_TYPE_GENERATE(Underlying, ...)

// C++11
#define BETTER_ENUMS_ENUM_CLASS_SWITCH_TYPE_GENERATE(Underlying, ...)          \
    enum class _EnumClassForSwitchStatements : Underlying { __VA_ARGS__ };

// C++98
#define BETTER_ENUMS_CXX98_TRIM_STRINGS_ARRAYS(Enum, ...)                      \
    inline const char** _raw_names()                                           \
    {                                                                          \
        static const char   *value[] =                                         \
            { BETTER_ENUMS_ID(BETTER_ENUMS_STRINGIZE(__VA_ARGS__)) };          \
        return value;                                                          \
    }                                                                          \
                                                                               \
    inline char* _name_storage()                                               \
    {                                                                          \
        static char         storage[] =                                        \
            BETTER_ENUMS_ID(BETTER_ENUMS_RESERVE_STORAGE(__VA_ARGS__));        \
        return storage;                                                        \
    }                                                                          \
                                                                               \
    inline const char** _name_array()                                          \
    {                                                                          \
        static const char   *value[Enum::_size_constant];                      \
        return value;                                                          \
    }                                                                          \
                                                                               \
    inline bool& _initialized()                                                \
    {                                                                          \
        static bool         value = false;                                     \
        return value;                                                          \
    }

// C++11 fast version
#define BETTER_ENUMS_CXX11_PARTIAL_CONSTEXPR_TRIM_STRINGS_ARRAYS(Enum, ...)    \
    constexpr const char    *_the_raw_names[] =                                \
        { BETTER_ENUMS_ID(BETTER_ENUMS_STRINGIZE(__VA_ARGS__)) };              \
                                                                               \
    constexpr const char * const * _raw_names()                                \
    {                                                                          \
        return _the_raw_names;                                                 \
    }                                                                          \
                                                                               \
    inline char* _name_storage()                                               \
    {                                                                          \
        static char         storage[] =                                        \
            BETTER_ENUMS_ID(BETTER_ENUMS_RESERVE_STORAGE(__VA_ARGS__));        \
        return storage;                                                        \
    }                                                                          \
                                                                               \
    inline const char** _name_array()                                          \
    {                                                                          \
        static const char   *value[Enum::_size_constant];                      \
        return value;                                                          \
    }                                                                          \
                                                                               \
    inline bool& _initialized()                                                \
    {                                                                          \
        static bool         value = false;                                     \
        return value;                                                          \
    }

// C++11 slow all-constexpr version
#define BETTER_ENUMS_CXX11_FULL_CONSTEXPR_TRIM_STRINGS_ARRAYS(Enum, ...)       \
    BETTER_ENUMS_ID(BETTER_ENUMS_TRIM_STRINGS(__VA_ARGS__))                    \
                                                                               \
    constexpr const char * const    _the_name_array[] =                        \
        { BETTER_ENUMS_ID(BETTER_ENUMS_REFER_TO_STRINGS(__VA_ARGS__)) };       \
                                                                               \
    constexpr const char * const * _name_array()                               \
    {                                                                          \
        return _the_name_array;                                                \
    }                                                                          \
                                                                               \
    constexpr const char * const * _raw_names()                                \
    {                                                                          \
        return _the_name_array;                                                \
    }

// C++98, C++11 fast version
#define BETTER_ENUMS_NO_CONSTEXPR_TO_STRING_KEYWORD

// C++11 slow all-constexpr version
#define BETTER_ENUMS_CONSTEXPR_TO_STRING_KEYWORD                               \
    constexpr

// C++98, C++11 fast version
#define BETTER_ENUMS_DO_DECLARE_INITIALIZE                                     \
    static int initialize();

// C++11 slow all-constexpr version
#define BETTER_ENUMS_DECLARE_EMPTY_INITIALIZE                                  \
    static int initialize() { return 0; }

// C++98, C++11 fast version
#define BETTER_ENUMS_DO_DEFINE_INITIALIZE(Enum)                                \
    inline int Enum::initialize()                                              \
    {                                                                          \
        if (BETTER_ENUMS_NS(Enum)::_initialized())                             \
            return 0;                                                          \
                                                                               \
        ::better_enums::_trim_names(BETTER_ENUMS_NS(Enum)::_raw_names(),       \
                                    BETTER_ENUMS_NS(Enum)::_name_array(),      \
                                    BETTER_ENUMS_NS(Enum)::_name_storage(),    \
                                    _size());                                  \
                                                                               \
        BETTER_ENUMS_NS(Enum)::_initialized() = true;                          \
                                                                               \
        return 0;                                                              \
    }

// C++11 slow all-constexpr version
#define BETTER_ENUMS_DO_NOT_DEFINE_INITIALIZE(Enum)

// C++98, C++11 fast version
#define BETTER_ENUMS_DO_CALL_INITIALIZE(value)                                 \
    ::better_enums::continue_with(initialize(), value)

// C++11 slow all-constexpr version
#define BETTER_ENUMS_DO_NOT_CALL_INITIALIZE(value)                             \
    value



// User feature selection.

#ifdef BETTER_ENUMS_STRICT_CONVERSION
#   define BETTER_ENUMS_DEFAULT_SWITCH_TYPE                                    \
        BETTER_ENUMS_ENUM_CLASS_SWITCH_TYPE
#   define BETTER_ENUMS_DEFAULT_SWITCH_TYPE_GENERATE                           \
        BETTER_ENUMS_ENUM_CLASS_SWITCH_TYPE_GENERATE
#else
#   define BETTER_ENUMS_DEFAULT_SWITCH_TYPE                                    \
        BETTER_ENUMS_REGULAR_ENUM_SWITCH_TYPE
#   define BETTER_ENUMS_DEFAULT_SWITCH_TYPE_GENERATE                           \
        BETTER_ENUMS_REGULAR_ENUM_SWITCH_TYPE_GENERATE
#endif



#ifndef BETTER_ENUMS_DEFAULT_CONSTRUCTOR
#   define BETTER_ENUMS_DEFAULT_CONSTRUCTOR(Enum)                              \
      private:                                                                 \
        Enum() : _value(0) { }
#endif



#ifdef BETTER_ENUMS_HAVE_CONSTEXPR

#ifdef BETTER_ENUMS_CONSTEXPR_TO_STRING
#   define BETTER_ENUMS_DEFAULT_TRIM_STRINGS_ARRAYS                            \
        BETTER_ENUMS_CXX11_FULL_CONSTEXPR_TRIM_STRINGS_ARRAYS
#   define BETTER_ENUMS_DEFAULT_TO_STRING_KEYWORD                              \
        BETTER_ENUMS_CONSTEXPR_TO_STRING_KEYWORD
#   define BETTER_ENUMS_DEFAULT_DECLARE_INITIALIZE                             \
        BETTER_ENUMS_DECLARE_EMPTY_INITIALIZE
#   define BETTER_ENUMS_DEFAULT_DEFINE_INITIALIZE                              \
        BETTER_ENUMS_DO_NOT_DEFINE_INITIALIZE
#   define BETTER_ENUMS_DEFAULT_CALL_INITIALIZE                                \
        BETTER_ENUMS_DO_NOT_CALL_INITIALIZE
#else
#   define BETTER_ENUMS_DEFAULT_TRIM_STRINGS_ARRAYS                            \
        BETTER_ENUMS_CXX11_PARTIAL_CONSTEXPR_TRIM_STRINGS_ARRAYS
#   define BETTER_ENUMS_DEFAULT_TO_STRING_KEYWORD                              \
        BETTER_ENUMS_NO_CONSTEXPR_TO_STRING_KEYWORD
#   define BETTER_ENUMS_DEFAULT_DECLARE_INITIALIZE                             \
        BETTER_ENUMS_DO_DECLARE_INITIALIZE
#   define BETTER_ENUMS_DEFAULT_DEFINE_INITIALIZE                              \
        BETTER_ENUMS_DO_DEFINE_INITIALIZE
#   define BETTER_ENUMS_DEFAULT_CALL_INITIALIZE                                \
        BETTER_ENUMS_DO_CALL_INITIALIZE
#endif



// Top-level macros.

#define BETTER_ENUM(Enum, Underlying, ...)                                     \
    BETTER_ENUMS_ID(BETTER_ENUMS_TYPE(                                         \
        BETTER_ENUMS_CXX11_UNDERLYING_TYPE,                                    \
        BETTER_ENUMS_DEFAULT_SWITCH_TYPE,                                      \
        BETTER_ENUMS_DEFAULT_SWITCH_TYPE_GENERATE,                             \
        BETTER_ENUMS_DEFAULT_TRIM_STRINGS_ARRAYS,                              \
        BETTER_ENUMS_DEFAULT_TO_STRING_KEYWORD,                                \
        BETTER_ENUMS_DEFAULT_DECLARE_INITIALIZE,                               \
        BETTER_ENUMS_DEFAULT_DEFINE_INITIALIZE,                                \
        BETTER_ENUMS_DEFAULT_CALL_INITIALIZE,                                  \
        Enum, Underlying, __VA_ARGS__))

#define SLOW_ENUM(Enum, Underlying, ...)                                       \
    BETTER_ENUMS_ID(BETTER_ENUMS_TYPE(                                         \
        BETTER_ENUMS_CXX11_UNDERLYING_TYPE,                                    \
        BETTER_ENUMS_DEFAULT_SWITCH_TYPE,                                      \
        BETTER_ENUMS_DEFAULT_SWITCH_TYPE_GENERATE,                             \
        BETTER_ENUMS_CXX11_FULL_CONSTEXPR_TRIM_STRINGS_ARRAYS,                 \
        BETTER_ENUMS_CONSTEXPR_TO_STRING_KEYWORD,                              \
        BETTER_ENUMS_DECLARE_EMPTY_INITIALIZE,                                 \
        BETTER_ENUMS_DO_NOT_DEFINE_INITIALIZE,                                 \
        BETTER_ENUMS_DO_NOT_CALL_INITIALIZE,                                   \
        Enum, Underlying, __VA_ARGS__))

#else

#define BETTER_ENUM(Enum, Underlying, ...)                                     \
    BETTER_ENUMS_ID(BETTER_ENUMS_TYPE(                                         \
        BETTER_ENUMS_LEGACY_UNDERLYING_TYPE,                                   \
        BETTER_ENUMS_DEFAULT_SWITCH_TYPE,                                      \
        BETTER_ENUMS_DEFAULT_SWITCH_TYPE_GENERATE,                             \
        BETTER_ENUMS_CXX98_TRIM_STRINGS_ARRAYS,                                \
        BETTER_ENUMS_NO_CONSTEXPR_TO_STRING_KEYWORD,                           \
        BETTER_ENUMS_DO_DECLARE_INITIALIZE,                                    \
        BETTER_ENUMS_DO_DEFINE_INITIALIZE,                                     \
        BETTER_ENUMS_DO_CALL_INITIALIZE,                                       \
        Enum, Underlying, __VA_ARGS__))

#endif



namespace better_enums {

// Maps.

template <typename T>
struct map_compare {
    BETTER_ENUMS_CONSTEXPR_ static bool less(const T& a, const T& b)
        { return a < b; }
};

template <>
struct map_compare<const char*> {
    BETTER_ENUMS_CONSTEXPR_ static bool less(const char *a, const char *b)
        { return less_loop(a, b); }

  private:
    BETTER_ENUMS_CONSTEXPR_ static bool
    less_loop(const char *a, const char *b, size_t index = 0)
    {
        return
            a[index] != b[index] ? a[index] < b[index] :
            a[index] == '\0' ? false :
            less_loop(a, b, index + 1);
    }
};

// chenyao add
template <>
struct map_compare<const wchar_t*> {
    BETTER_ENUMS_CONSTEXPR_ static bool less(const wchar_t *a, const wchar_t *b)
        { return less_loop(a, b); }

  private:
    BETTER_ENUMS_CONSTEXPR_ static bool
    less_loop(const wchar_t *a, const wchar_t *b, size_t index = 0)
    {
        return
            a[index] != b[index] ? a[index] < b[index] :
            a[index] == L'\0' ? false :
            less_loop(a, b, index + 1);
    }
};

template <typename Enum, typename T, typename Compare = map_compare<T> >
struct map {
    typedef T (*function)(Enum);

    BETTER_ENUMS_CONSTEXPR_ explicit map(function f) : _f(f) { }

    BETTER_ENUMS_CONSTEXPR_ T from_enum(Enum value) const { return _f(value); }
    BETTER_ENUMS_CONSTEXPR_ T operator [](Enum value) const
        { return _f(value); }

    BETTER_ENUMS_CONSTEXPR_ Enum to_enum(T value) const
    {
        return
            _or_throw(to_enum_nothrow(value), "map::to_enum: invalid argument");
    }

    BETTER_ENUMS_CONSTEXPR_ optional<Enum>
    to_enum_nothrow(T value, size_t index = 0) const
    {
        return
            index >= Enum::_size() ? optional<Enum>() :
            Compare::less(_f(Enum::_values()[index]), value) ||
            Compare::less(value, _f(Enum::_values()[index])) ?
                to_enum_nothrow(value, index + 1) :
            Enum::_values()[index];
    }

  private:
    const function      _f;
};

template <typename Enum, typename T>
BETTER_ENUMS_CONSTEXPR_ map<Enum, T> make_map(T (*f)(Enum))
{
    return map<Enum, T>(f);
}

}

#endif // #ifndef BETTER_ENUMS_ENUM_H


==> Compdata/Nonlinear-Coercive/src/extern.h <==
/*************************************************************************

                        Mathematica source file

        Copyright 1986 through 1999 by Wolfram Research Inc.

This material contains trade secrets and may be registered with the
U.S. Copyright Office as an unpublished work, pursuant to Title 17,
U.S. Code, Section 408.  Unauthorized copying, adaptation, distribution
or display is prohibited.

$Id$

*************************************************************************/

#ifndef EXTERN_H
#define EXTERN_H

#ifndef EXTERN_C
#ifdef __cplusplus
#define EXTERN_C extern "C"
#else
#define EXTERN_C extern
#endif
#endif

#endif /* EXTERN_H */



==> Compdata/Nonlinear-Coercive/src/fe_problem.h <==

#pragma once

#include "csv.h"
#include "y-beamsplitter.h"
#include <ctime>
#include <deal.II/base/quadrature_lib.h>
#include <deal.II/base/logstream.h>
#include <deal.II/base/function.h>
#include <deal.II/base/utilities.h>
#include <deal.II/base/timer.h>
#include <deal.II/numerics/fe_field_function.h>
#include <deal.II/lac/block_vector.h>
#include <deal.II/lac/full_matrix.h>
#include <deal.II/lac/block_sparse_matrix.h>
#include <deal.II/lac/sparse_direct.h>
#include <deal.II/lac/solver.h>
#include <deal.II/lac/linear_operator.h>
#include <deal.II/lac/linear_operator_tools.h>
#include <deal.II/lac/solver_bicgstab.h>

#include <deal.II/grid/tria.h>
#include <deal.II/grid/grid_generator.h>
#include <deal.II/grid/tria_accessor.h>
#include <deal.II/grid/tria_iterator.h>
//#include <deal.II/grid/tria_boundary_lib.h>
#include <deal.II/grid/grid_tools.h>
#include <deal.II/grid/grid_in.h>

#include <deal.II/dofs/dof_handler.h>
#include <deal.II/dofs/dof_renumbering.h>
#include <deal.II/dofs/dof_accessor.h>
#include <deal.II/dofs/dof_tools.h>
#include <boost/serialization/serialization.hpp>
#include <boost/archive/binary_iarchive.hpp>
#include <boost/archive/binary_oarchive.hpp>

#include <deal.II/lac/constraint_matrix.h>
#include <deal.II/lac/solver_cg.h>
#include <deal.II/lac/precondition.h>

#include <deal.II/fe/fe_q.h>
#include <deal.II/fe/fe_dgq.h>
#include <deal.II/fe/fe_dgp.h>
#include <deal.II/fe/fe_system.h>
#include <deal.II/fe/fe_values.h>
#include <deal.II/fe/mapping_q1.h>
#include <deal.II/fe/fe_tools.h>
#include <deal.II/base/work_stream.h>
#include <deal.II/numerics/vector_tools.h>
#include <deal.II/numerics/matrix_tools.h>

#include <deal.II/numerics/data_out.h>
#include <deal.II/numerics/solution_transfer.h>

#include <deal.II/base/quadrature_lib.h>
#include <deal.II/base/function.h>
#include <deal.II/base/logstream.h>
#include <deal.II/base/thread_management.h>
#include <deal.II/base/parameter_handler.h>

#include <deal.II/lac/vector.h>
#include <deal.II/lac/full_matrix.h>
#include <deal.II/lac/sparse_matrix.h>
#include <deal.II/lac/solver_cg.h>
#include <deal.II/lac/solver_control.h>
#include <deal.II/lac/solver_gmres.h>
#include <deal.II/lac/trilinos_precondition.h>
#include <deal.II/lac/sparse_direct.h>
#include <deal.II/lac/precondition.h>
#include <deal.II/lac/constraint_matrix.h>
#include <deal.II/lac/linear_operator_tools.h>
#include <deal.II/base/config.h>

#include <deal.II/base/exceptions.h>
#include <deal.II/base/logstream.h>
#include <deal.II/base/subscriptor.h>

#include <deal.II/lac/solver.h>
#include <deal.II/lac/solver_control.h>
#include <deal.II/lac/tridiagonal_matrix.h>
#include <deal.II/lac/petsc_solver.h>

#include <cmath>

#include <deal.II/lac/block_vector.h>

#include <deal.II/grid/tria.h>
#include <deal.II/grid/grid_generator.h>
#include <deal.II/grid/grid_out.h>
#include <deal.II/grid/tria_accessor.h>
#include <deal.II/grid/tria_iterator.h>
#include <deal.II/grid/grid_refinement.h>
#include <deal.II/grid/grid_in.h>
#include <deal.II/grid/tria_boundary_lib.h>
#include <deal.II/dofs/dof_handler.h>
#include <deal.II/dofs/dof_accessor.h>
#include <deal.II/dofs/dof_tools.h>
#include <deal.II/fe/fe_q.h>
#include <deal.II/fe/fe_values.h>
#include <deal.II/fe/fe_tools.h>
#include <deal.II/numerics/vector_tools.h>
#include <deal.II/numerics/matrix_tools.h>
#include <deal.II/numerics/data_out.h>
#include <deal.II/numerics/error_estimator.h>
#include <deal.II/base/utilities.h>
#include <deal.II/base/mpi.h>
#include <deal.II/base/quadrature_lib.h>
//#include <deal.II/lac/block_matrix_array.h>
#include <deal.II/lac/petsc_parallel_block_sparse_matrix.h>
#include <deal.II/fe/fe_nothing.h>
#include <deal.II/fe/fe_q_iso_q1.h>
#include "randvector.h"
// C++
#include <fstream>
#include <sstream>

#include <iostream>
#include <sstream>

#include "stdlib.h"
#include "stdio.h"
#include <string.h>

#include "format.h"
#include "problem.h"
#include "read_memory.h"
#include "print_sparsity.h"
#include "Bonnet_Guy_FunctionsT-flow.h"
#include "linesearch.h"
//#include "Functionals.h"
#include "parallel_assembling_structs.h"
#include "compute_linearization_error_estimator.h"
#include "compute_projection.h"
#include "linear_solver.h"
#include "Local_var_container.h"
#include "Functionals.h"
#include "local_assembling.h"
#include "MyProjectionTools.h"
#include "variational_formulation.h"
#include "phasephield_functions.h"
#include "functionalfunctions.h"
#include "triangulation_RS96.h"
#include "parameter_handler_ex.h"
#include "get_nsbench4_original_grid.h"
#include "flag_anisotropy_PU.h"
#include "mpi_dof_infos.h"
#include "get_condition_number.h"
#include "variational_formulation_p_Stokes.h"
#include "variational_formulation_Spacetimephasefield.h"
#include "variational_formulation_Static_FSI.h"
using namespace dealii;

//#define PARALLEL_MATRIX;

enum Refinementtype
	      {
	         Global, Refine_Primal, Refine_Adjoint, Refine_Primal_Adjoint
	      };
	      std::vector<std::string> Refinementtypestring = { "Global", "Refine_Primal", "Refinement_Adjoint", "Refine_Primal_Adjoint" };

	      enum Interpolationtype
	      {
	         no_Interpolation, Rannacher_Interpolation, Endtmayer_Langer_Wick_2020  // see Viharev Rannacher 2012 NOTE:: Point evaluations at nodes keep the same!!!
	      };

	      enum Remaindertype
	      {
	         no_Remainder, H1_Norm_Remainder, Wkp_Remainder, linear_approx  // see Viharev Rannacher 2012 NOTE:: Point evaluations at nodes keep the same!!!
	      };

	      std::vector<std::string> Interpolationstring = { "no_Interpolation", "Rannacher_Interpolation","Endtmayer_Langer_Wick_2020" };
	      enum Linearstopping
	      {
	         exact, adaptive  // see Viharev Rannacher 2012
	      };
	      enum Stoppingcriteria
	      {
	         Adaptive, Nested /*TODO not yet done*/, Absolute /*TODO not yet done*/, Relative
	      };
	      enum WeDo
	      {
	         Rubbish, Good
	      };
	      enum ElementRefinement
	      {
	         isotrop, anisotrop
	      };


template <typename PROBLEM,int dim>
class FE_Problem
{
public:
	FE_Problem(const std::vector< const FiniteElement< dim > * >  & fe_primal_pointers,const  std::vector< const FiniteElement< dim > * >  & fe_adjoint_pointers,const std::vector< unsigned int > & fe_dimensions,int quadrature_degree_primal, int quadrature_degree_adjoint, int degree) : // @suppress("Class members should be properly initialized")
	      pcout(std::cout, Utilities::MPI::this_mpi_process(MPI_COMM_WORLD) == 0),

	      degree(degree), degree_adjoint(degree + 1), triangulation(Triangulation<dim>::none), triangulation2(Triangulation<dim>::none),
	      //triangulation (Triangulation<dim>::none),
		  fe_primal(fe_primal_pointers,fe_dimensions),
	       dof_handler_primal(triangulation),
		  fe_adjoint(fe_adjoint_pointers,fe_dimensions),
	      // Info: adjoint degree must be higher than primal
	      // degree as usual for DWR-based error estimation (see step-14)
	      dof_handler_adjoint(triangulation),

	      // Lowest order FE to gather neighboring information
	      // see Richter/Wick; JCAM, 2015
	      fe_pou(FE_Q<dim>(1), 1), dof_handler_pou(triangulation), number_of_components(fe_primal.n_components()),
		  quadrature_degree_primal(quadrature_degree_primal),
		  quadrature_degree_adjoint(quadrature_degree_adjoint)

	//timer(MPI_COMM_WORLD,pcout, TimerOutput::summary, TimerOutput::cpu_times)

	{


	   double timesteps = 1;
	   for (current_time_step = 1; current_time_step < timesteps + 1; current_time_step++)
	   {
	      Times.push_back(Times[current_time_step - 1] + 1.0 / timesteps);
	   }
	   for (current_time_step = 1; current_time_step < 0 + 0; current_time_step++)
	   {
	      Times.push_back(1 + 0.0 / timesteps);
	   }

	   AssertDimension(fe_primal.n_components(), fe_adjoint.n_components());
	   AssertDimension(number_of_components, fe_adjoint.n_components());
	#ifdef VISUALIZATION
	//   win = plotter.NewWindow<PlotWindow>();
	//   win->options.nx = 1;
	//   win->Plot("tria2", triangulation);
	#endif //VISUALIZATION
	   current_s_index = homotopy_s.size() - 1;
	   time( &time_beginning);

	}

	//////////////////////////Enums ////////////////////////////////////////



	////////////////////////// pure virtual functions /////////////////////////
	      virtual void set_triangulation()=0;
	      virtual void set_functionals()=0;
	      virtual void set_runtimeparameters()=0;
	      virtual void set_boundary_conditions()=0;

	////////////////////////////////name////////////////////////////////////
	      virtual std::string get_Problem_name() const =0;

	////////////////////////Mesh and Dofs ///////////////////////////////////
    Triangulation<dim> triangulation;
    Triangulation<dim> triangulation2;
	const unsigned int degree = 0;
	const unsigned int degree_adjoint = 0;
    // Primal solution
    FESystem<dim> fe_primal;
    DoFHandler<dim> dof_handler_primal;
    ConstraintMatrix constraints_primal;
    // Adjoint solution
    FESystem<dim> fe_adjoint;
    DoFHandler<dim> dof_handler_adjoint;
    ConstraintMatrix constraints_adjoint;
    bool in_Newton;
    double cell_diameter = 0;
    bool minus = false;

	////////////////////boundary ////////////////////////
	std::vector<std::string> Dirichlet_Boundarystring = { "strong", "weak" };
    Dirichlet_Boundary dirichlet_doundary_enforcement = Dirichlet_Boundary::strong;
    std::vector<std::vector<bool>>  componentmask_on_boundary;
    std::vector<unsigned int> boundary_ids;
    Abstract_Function<dim> *dirichletdata;

    /////////////////Solver/////////////////////////
    SolverInfo solverinfo_primal;
  	SolverInfo solverinfo_adjoint;
    unsigned int max_no_newton_steps_adjoint;
    bool reassemble_matrix = true;
    double  lower_bound_newton_residuum = 0;
//      std::vector<double> homotopy_s = {0,0.001,0.01,0.1,0.15,0.2,0.25,0.3,0.5,0.8,0.9,1.0};
    std::vector<double> homotopy_s = { 1.0 };
    double current_homotopy_s=1.0;
    double get_current_s(){return current_homotopy_s;}
    unsigned int current_s_index;
    unsigned int timestep_number = 0, newtonsteps_global = 0, GMRES_iter_adjoint = 0, mean_line_search = 0;
    SparseDirectUMFPACK A_direct_primal;
    unsigned int hot_solves_u = 0;
    unsigned int hot_solves_z = 0;
    WeDo we_do = WeDo::Good;
    unsigned int max_no_newton_steps = 0;
    Linearstopping linearstopping = Linearstopping::exact;
    Solvertype solvertype = Solvertype::Direct;


    //////////////////////////DWR_General //////////////////////////////////
    bool DWR=true;
    FESystem<dim> fe_pou;
    DoFHandler<dim> dof_handler_pou;
    Vector<double> error_indicators;
    Vector<double> error_indicators_primal;
    Vector<double> error_indicators_adjoint;
    Vector<double> error_indicators_remainder;


    double A_uhzh = 0;
    double A2_uhzh = 0;
    double interpolationpartu = 0;
    double interpolationpartz = 0;
	double interpolationpart = 0;

	 double total_estimated_error = 1;
     double estimated_error_primal = 0, estimated_error_adjoint = 0, estimated_error_remainder = 0;

     unsigned int cycle = 0;

     Vector<double> cell_is_refined;

     double estimated_DWR_error = 0;


    ///////////////////////////DWR-Functionals /////////////////////////////

    Functional<dim>* Functional_J = 0;
    double exact_functional_value = 0;
    double approx_functional_value = 0;
    double exact_error_in_J = 0;


    //////////////////////////DWR-Settings /////////////////////////////////
    unsigned int saturation = 0;  //how often global refinement should be used (for staturation)

    const unsigned int max_saturation = saturation;

    const double interpolation_constant = -1e+100;
    Remaindertype remaindertype = Remaindertype::linear_approx;
    Refinementtype refinementtype = Refinementtype::Global;
    Interpolationtype interpolation = Interpolationtype::Endtmayer_Langer_Wick_2020;

    ElementRefinement element_refinement = ElementRefinement::isotrop;
    unsigned int max_no_refinement_cycles = 0, max_no_degrees_of_freedom = 0;
	double TOL_DWR_estimator = 0;


    ///////////////////////Matrices/////////////////////////////////////////
#ifndef PARALLEL_MATRIX
      BlockSparseMatrix<double> system_matrix_primal;
      BlockSparseMatrix<double> system_matrix_adjoint;
      BlockSparsityPattern sparsity_pattern_primal;
      BlockSparsityPattern sparsity_pattern_adjoint;
#endif
#     ifdef PARALLEL_MATRIX
      PETScWrappers::MPI::BlockSparseMatrix system_matrix_primal;
      PETScWrappers::MPI:: BlockSparseMatrix system_matrix_adjoint;
      BlockSparsityPattern sparsity_pattern_primal;
      BlockSparsityPattern sparsity_pattern_adjoint;
#endif

      ////////////////////////Solution Vectors ///////////////////////////////

      BLOCKVECTOR solution_primal, newton_update_primal, old_timestep_solution_primal;
	  BLOCKVECTOR solution_primal_2;
	  BLOCKVECTOR old_time_step_solution_primal_2;
	  BLOCKVECTOR system_rhs_primal;
	  BLOCKVECTOR system_rhs_primal_2, newton_update_adjoint;
      BLOCKVECTOR solution_adjoint, old_timestep_solution_adjoint;
      BLOCKVECTOR system_rhs_adjoint;
      //adjoint Solution of primal length
      BLOCKVECTOR z_h;
      std::vector<PointHistory<dim> > quadrature_point_history;
   	  std::vector<PointHistory<dim> > quadrature_point_history_adjoint;

//////////////////////General Problem Data ///////////////////////////

      	  const unsigned int number_of_components;
 	      unsigned int quadrature_degree_primal = 1;
 	      unsigned int quadrature_degree_adjoint = 1;


///////////////////////Data-Output ////////////////////////////////
	      std::vector<std::string> solution_names;
	      std::vector<std::string> solution_names_adjoint;
	      CSV results;
	      CSV homotopy_results;
	      time_t time_beginning;
	   	  time_t current_time;
	      ConditionalOStream pcout;
	      std::string PDE_name;

///////////////////////Data-Output ////////////////////////////////
	      ParameterHandlerEx parameterhandlerex;

//////////////////////Time-depenent //////////////////////////////  //unfinished TODO
	      std::string time_stepping_scheme;
	 	      double old_timestep = 0, old_old_timestep = 0, end_time_value = 0;
	 	     unsigned int max_no_timesteps = 0;
		      unsigned int current_time_step = 1;
		      std::vector<double> Times = { 0 };

//////////////////// Some Structure for parallel ///////////////////////////////////

	      struct AssemblyScratchDataEE
	      {
	            PROBLEM & problem;
	            BLOCKVECTOR& u_diff;
	            BLOCKVECTOR& z_diff;
	            BLOCKVECTOR& u_primal_on_larger_space;
	            FEValues_Container<dim> fe_values_container;
	            AssemblyScratchDataEE(PROBLEM problem, FEValues_Container<dim> fe_values_container,
	                                  BLOCKVECTOR& u_diff, BLOCKVECTOR& z_diff, BLOCKVECTOR& u_primal_on_larger_space) :
	                  problem(problem), u_diff(u_diff), z_diff(z_diff), u_primal_on_larger_space(u_primal_on_larger_space), fe_values_container(
	                        fe_values_container)
	            {
	            }
	            ;
	      };
	      struct AssemblyCopyData
	      {

	            FullMatrix<double> local_matrix;
	            FullMatrix<double> local_matrixt;
	            std::vector<unsigned int> local_dof_indices;
	            Vector<double> local_rhs;
	            Vector<double> local_estimator_primal;
	            Vector<double> local_estimator_adjoint;
	            bool is_transposed;
	            AssemblyCopyData(FullMatrix<double> local_matrix, FullMatrix<double> local_matrixt, std::vector<unsigned int> local_dof_indices,
	                             bool _is_transposed) :
	                  local_matrix(local_matrix), local_matrixt(local_matrixt), local_dof_indices(local_dof_indices), is_transposed(
	                        _is_transposed)
	            {
	            }
	      };

	      struct AssemblyCopyDataEE
	      {

	            Vector<double> local_estimator_primal;
	            Vector<double> local_estimator_adjoint;
	            std::vector<unsigned int> local_dof_indices;
	            double remainder = 0;
	            int remainder_int = 0;
	            AssemblyCopyDataEE(Vector<double> local_estimator_primal, Vector<double> local_estimator_adjoint,
	                               std::vector<unsigned int> local_dof_indices) :
	                  local_estimator_primal(local_estimator_primal), local_estimator_adjoint(local_estimator_adjoint), local_dof_indices(
	                        local_dof_indices)
	            {
	            }
	      };

	      ////////////////////////////////Private Assemle  Help Routines ///////////////////////////////////////////
	      void local_assemble_matrix(const typename DoFHandler<dim>::active_cell_iterator &cell,
	                                    PROBLEM & problem, AssemblyCopyData &copy_data) const
	         {
	   //         cout << "\r M:" << " " << cell << std::flush;
	            copy_data.local_matrix = 0;
	            problem.set_homotopy_s(current_homotopy_s);
	            problem.assemble_local_matrix(copy_data.local_matrix, cell, cell);
	            // This is the same as discussed in step-22:
	            cell->get_dof_indices(copy_data.local_dof_indices);
	         }

	         template<typename MATRIX, typename CONSTRAINTS>
	         void copy_local_to_global(const AssemblyCopyData &copy_data, MATRIX &system_matrix, const CONSTRAINTS & Constraints) const
	         {
	            auto local_matrix = copy_data.local_matrix;
	            if (copy_data.is_transposed) local_matrix.copy_transposed(copy_data.local_matrix);

	   //         for (unsigned int i=0; i<copy_data.local_dof_indices.size(); ++i)
	   //             for (unsigned int j=0; j<copy_data.local_dof_indices.size(); ++j)
	   //               system_matrix.add (copy_data.local_dof_indices[i],
	   //                                  copy_data.local_dof_indices[j],
	   //                                  local_matrix(i,j));
	            Constraints.distribute_local_to_global(local_matrix, copy_data.local_dof_indices, system_matrix);
	         }


	         void local_assemble_error_indicators(const typename DoFHandler<dim>::active_cell_iterator &cell, AssemblyScratchDataEE & scratch_data,
	                                              AssemblyCopyDataEE &copy_data) const
	         {

	            unsigned o = 0;
	            if (cell->is_locally_owned())
	            {
	               {

	                  std::vector<Point<dim>> vertices_p(std::pow(2, dim), Point<dim>());
	                  for (unsigned int vertex_i = 0; vertex_i < std::pow(2, dim); vertex_i++)
	                     vertices_p[vertex_i] = cell->vertex(vertex_i);

	                  for (unsigned int level = 0; level < dof_handler_adjoint.get_triangulation().n_levels(); ++level)
	                  {
	                     typename DoFHandler<dim>::cell_iterator cell_adjoint = dof_handler_adjoint.begin(level), endc_p2 =
	                           dof_handler_adjoint.end(level);
	                     for (; cell_adjoint != endc_p2; ++cell_adjoint)
	                     {
	                        copy_data.local_estimator_primal = 0;
	                        copy_data.local_estimator_adjoint = 0;
	                        std::vector<Point<dim>> vertices_p2(std::pow(2, dim), Point<dim>());
	                        for (unsigned int vertex_i = 0; vertex_i < std::pow(2, dim); vertex_i++)
	                           vertices_p2[vertex_i] = cell_adjoint->vertex(vertex_i);
	                        bool cell_is_same = true;
	                        for (unsigned int vertex_i = 0; vertex_i < std::pow(2, dim); vertex_i++)
	                        {
	                           if (vertices_p2[vertex_i] == vertices_p[vertex_i])
	                           {
	                           }
	                           else
	                              cell_is_same = false;

	                        }

	                        if (cell_is_same)
	                        {

	   //                        cout << "\r Ind: " << " " << cell << std::flush;
	                           copy_data.local_estimator_primal = 0;
	                           copy_data.local_estimator_adjoint = 0;
	                           if (cell_adjoint->active())
	                           {
	   //                           cout << "\r Ind: " << " " << cell << "rem"<< std::flush;
	                              //remainderpart
	                              copy_data.remainder = scratch_data.problem.local_remainder_part(cell_adjoint, scratch_data.u_diff,
	                                                                                              scratch_data.z_diff, cell_adjoint, cell_adjoint);
	   //                           cout << "\r Ind: " << " " << cell << "prim"<< std::flush;
	                              //primal error estimator
	                              scratch_data.problem.local_primal_error_estimator(copy_data.local_estimator_primal, cell_adjoint,
	                                                                                scratch_data.z_diff, cell_adjoint, cell);
	   //                           cout << "\r Ind: " << " " << cell << "A(2) "<< std::flush;
	                              //adjoint error estimator
	                              scratch_data.problem.local_adjoint_error_estimator_part(copy_data.local_estimator_adjoint, cell_adjoint,
	                                                                                      scratch_data.u_diff, cell_adjoint, cell);
	                              cout << "\r Ind: " << " " << cell << "J(1)" << std::flush;
	                              for (unsigned int i = 0; i < fe_pou.dofs_per_cell; i++)
	                                 copy_data.local_estimator_adjoint(i) += (Functional_J->get_cellwise_value_u_psi(
	                                       dof_handler_adjoint, dof_handler_pou, scratch_data.fe_values_container, scratch_data.u_diff,
	                                       scratch_data.u_primal_on_larger_space, cell_adjoint, cell, i));
	                           }
	                           if (cell_adjoint->has_children())
	                           {

	                              copy_data.remainder = 0;

	                              for (unsigned int child_n = 0; child_n < cell_adjoint->n_children(); ++child_n)
	                                 if (cell_adjoint->child(child_n)->active())
	                                 {

	                                    auto cell_adjoint_child = cell_adjoint->child(child_n);
	                                    //remainderterm
	                                    copy_data.remainder += scratch_data.problem.local_remainder_part(cell_adjoint_child, scratch_data.u_diff,
	                                                                                                     scratch_data.z_diff, cell_adjoint_child,
	                                                                                                     cell_adjoint_child);

	                                    //primal error estimator
	                                    scratch_data.problem.local_primal_error_estimator(copy_data.local_estimator_primal, cell_adjoint_child,
	                                                                                      scratch_data.z_diff, cell_adjoint_child, cell);

	                                    //                           adjoint error estimator

	                                    scratch_data.problem.local_adjoint_error_estimator_part(copy_data.local_estimator_adjoint,
	                                                                                            cell_adjoint_child, scratch_data.u_diff,
	                                                                                            cell_adjoint_child, cell);

	                                    for (unsigned int i = 0; i < fe_pou.dofs_per_cell; i++)
	                                    {
	                                       copy_data.local_estimator_adjoint(i) = 0;

	                                       copy_data.local_estimator_adjoint(i) += (Functional_J->get_cellwise_value_u_psi(
	                                             dof_handler_adjoint, dof_handler_pou, scratch_data.fe_values_container, scratch_data.u_diff,
	                                             scratch_data.u_primal_on_larger_space, cell_adjoint_child, cell, i));
	                                    }
	                                 }

	                           }

	                        }

	                        // Write all error contributions
	                        // in their respective places in the global error vector.
	                        cell->get_dof_indices(copy_data.local_dof_indices);

	                        copy_data.remainder_int = cell->active_cell_index();

	                     }  // end cell loop for PU FE elements
	                  }
	               }
	            }
	         }

	         void copy_local_to_globalEE(const AssemblyCopyDataEE &copy_data, Vector<double> &error_indicators_primal,
	                                     Vector<double> &error_indicators_adjoint, Vector<double> &error_indicators_remainder) const
	         {
	            std::cout << copy_data.remainder_int << std::endl;
	            error_indicators_remainder[copy_data.remainder_int] = copy_data.remainder;
	            for (unsigned int i = 0; i < copy_data.local_dof_indices.size(); ++i)
	            {
	               error_indicators_primal(copy_data.local_dof_indices[i]) += copy_data.local_estimator_primal(i);

	               error_indicators_adjoint(copy_data.local_dof_indices[i]) += copy_data.local_estimator_adjoint(i);

	            }
	         }

///////////////////////////Other Gerneral Assembly Routines ///////////////////////////////////////////////

	         template<typename MATRIX>
	         void assemble_matrix(MATRIX &system_matrix, const DoFHandler<dim> & dof_handler_primal,
	                                                   const DoFHandler<dim> & dof_handler_adjoint, const FESystem<dim> &fe_primal,
	                                                   const FESystem<dim> &fe_adjoint, const ConstraintMatrix & constraints,
	                                                   const BLOCKVECTOR & solution, const BLOCKVECTOR & old_timestep_solution,
	                                                   const unsigned int degree, const bool transposed,
	                                                   std::vector<PointHistory<dim> >& quadrature_point_history)
	         {
	            system_matrix = 0;

	         //   QGauss<dim> quadrature_formula(degree2);

	            QGauss<dim> quadrature_formula(degree);
	            QGauss<dim - 1> face_quadrature_formula(degree);
	            std::vector<BLOCKVECTOR> primal_solutions(2, solution);
	            primal_solutions[1] = old_timestep_solution;
	            PROBLEM problem(primal_solutions, primal_solutions, fe_adjoint, fe_adjoint, quadrature_formula,
	                                                            face_quadrature_formula, fe_adjoint, quadrature_point_history);
	            Local_Problem<dim, BLOCKVECTOR>* loc_prob = &problem;
	            loc_prob->set_homotopy_s(current_homotopy_s);
	            const unsigned int dofs_per_cell = fe_adjoint.dofs_per_cell;

	            FullMatrix<double> local_matrix(dofs_per_cell, dofs_per_cell);
	            FullMatrix<double> local_matrixt(dofs_per_cell, dofs_per_cell);
	            std::vector<unsigned int> local_dof_indices(dofs_per_cell);

	            typename DoFHandler<dim>::active_cell_iterator cell = dof_handler_adjoint.begin_active(), endc = dof_handler_adjoint.end();
	            typename DoFHandler<dim>::active_cell_iterator cell_primal = dof_handler_primal.begin_active();

	         //   for (; cell != endc; ++cell, ++cell_primal)
	         //    {
	         // #ifdef NOTRADON
	         //       cout << "\r M:" << " " << cell << std::flush;
	         // #endif
	         //       local_matrix = 0;
	         //
	         //       loc_prob->assemble_local_matrix(local_matrix, cell, cell);
	         //       // This is the same as discussed in step-22:
	         //       cell->get_dof_indices(local_dof_indices);
	         //       if(transposed)
	         //       {
	         //          local_matrixt.copy_transposed(local_matrix);
	         //          local_matrix.copy_from(local_matrixt);
	         //       }
	         //       constraints.distribute_local_to_global(local_matrix, local_dof_indices, system_matrix);
	         //    }
	         //    cout << "\r                 \r" << std::flush;
	            WorkStream::run(
	                  dof_handler_adjoint.begin_active(),
	                  dof_handler_adjoint.end(),
	                  std::bind( &FE_Problem::local_assemble_matrix, this, std::placeholders::_1, std::placeholders::_2, std::placeholders::_3),
	                  std::bind( &FE_Problem::copy_local_to_global<MATRIX, ConstraintMatrix>, this, std::placeholders::_1,
	                            std::ref(system_matrix), std::ref(constraints)),
	                  problem, AssemblyCopyData(local_matrix, local_matrixt, local_dof_indices, transposed));

	            std::ofstream archivefile("archiv.txt");
//	            print_real_pattern(system_matrix,archivefile,1e-11);

//	            constraints.condense (system_matrix);  //Never activate this ever again (trouble with adaptive refinement)

	         }

/////////////////////////////Matrix Assembly ////////////////////////////////////////////////////////////

	         void assemble_matrix_primal()
	         {
	            assemble_matrix(system_matrix_primal, dof_handler_primal, dof_handler_primal, fe_primal, fe_primal, constraints_primal, solution_primal,
	                            old_timestep_solution_primal, quadrature_degree_primal, false, quadrature_point_history);
	         //

	         }

	         void assemble_matrix_full_adjoint()
	         {
	            assemble_matrix(system_matrix_adjoint, dof_handler_adjoint, dof_handler_adjoint, fe_adjoint, fe_adjoint, constraints_adjoint,
	                            solution_primal_2, old_time_step_solution_primal_2, quadrature_degree_adjoint, false, quadrature_point_history_adjoint);


	         }

	         void assemble_matrix_adjoint()
	         {

	            assemble_matrix(system_matrix_adjoint, dof_handler_adjoint, dof_handler_adjoint, fe_adjoint, fe_adjoint, constraints_adjoint,
	                            solution_primal_2, old_time_step_solution_primal_2, quadrature_degree_adjoint, true, quadrature_point_history);

	         }

//////////////////////////Resiudal PDE Assembly //////////////////////////////////////////////////////////


	         void assemble_residualPDE(const DoFHandler<dim> & dof_handler, const FESystem<dim>& fe,
	                                                        const BLOCKVECTOR & solution, const BLOCKVECTOR & old_solution,
	                                                        const ConstraintMatrix &constraints, BLOCKVECTOR & residual,
	                                                        const unsigned int degree, std::vector<PointHistory<dim> >& quadrature_point_history)
	         {
	            residual = 0;
	            QGauss<dim> quadrature_formula(degree);
	            QGauss<dim - 1> face_quadrature_formula(degree);

	            std::vector<BLOCKVECTOR> primal_solutions(2, solution);
	            primal_solutions[1] = old_solution;
	            PROBLEM problem(primal_solutions, primal_solutions, fe, fe, quadrature_formula, face_quadrature_formula,
	                                                            fe_pou, quadrature_point_history);
	            Local_Problem<dim, BLOCKVECTOR>* loc_prob = &problem;
	            loc_prob->set_homotopy_s(current_homotopy_s);
	            Vector<double> local_rhs(fe.dofs_per_cell);

	            std::vector<unsigned int> local_dof_indices(fe.dofs_per_cell);

	            typename DoFHandler<dim>::active_cell_iterator cell = dof_handler.begin_active(), endc = dof_handler.end();

	            for (; cell != endc; ++cell)
	            {
	               local_rhs = 0;
	               loc_prob->local_residual(local_rhs, cell, cell);
	               cell->get_dof_indices(local_dof_indices);
	               constraints.distribute_local_to_global(local_rhs, local_dof_indices, residual);
	         #ifdef NOTRADON
	         //      cout << "\r R: " << " " << cell << std::flush;
	         #endif
	            }
	            cout << "\r                 \r" << std::flush;

	         }

	         void assemble_rhs_primal()
	         {

	            assemble_residualPDE(dof_handler_primal, fe_primal, solution_primal, old_timestep_solution_primal, constraints_primal, system_rhs_primal,
	                                 quadrature_degree_primal, quadrature_point_history);
	         }

	         void assemble_residual_adjoint()
	         {

	            assemble_residualPDE(dof_handler_adjoint, fe_adjoint, solution_primal_2, old_time_step_solution_primal_2, constraints_adjoint,
	                                 system_rhs_primal_2, quadrature_degree_adjoint, quadrature_point_history_adjoint);
	         }
//////////////////////////Homotopy Resiudal Assembly ////////////////////////////////////////////////////



	         void assemble_Homotopy_rhs(const DoFHandler<dim> & dof_handler, const FESystem<dim>& fe,
	                                                         const BLOCKVECTOR & solution, const BLOCKVECTOR & old_solution,
	                                                         const ConstraintMatrix &constraints, BLOCKVECTOR & residual,
	                                                         const unsigned int degree, std::vector<PointHistory<dim> >& quadrature_point_history)
	         {
	            residual = 0;

	            QGauss<dim> quadrature_formula(degree);
	            QGauss<dim - 1> face_quadrature_formula(degree);

	            std::vector<BLOCKVECTOR> primal_solutions(2, solution);
	            primal_solutions[1] = old_solution;
	            PROBLEM problem(primal_solutions, primal_solutions, fe, fe, quadrature_formula, face_quadrature_formula,
	                                                            fe_pou, quadrature_point_history);
	            Local_Problem<dim, BLOCKVECTOR>* loc_prob = &problem;
	            loc_prob->set_homotopy_s(current_homotopy_s);
	            Vector<double> local_rhs(fe.dofs_per_cell);

	            std::vector<unsigned int> local_dof_indices(fe.dofs_per_cell);

	            typename DoFHandler<dim>::active_cell_iterator cell = dof_handler.begin_active(), endc = dof_handler.end();

	            for (; cell != endc; ++cell)
	            {
	               local_rhs = 0;
	               loc_prob->local_Homotopy_corrector_rhs(homotopy_s[current_s_index+1], homotopy_s[current_s_index], local_rhs, cell, cell);
	               cell->get_dof_indices(local_dof_indices);
	               constraints.distribute_local_to_global(local_rhs, local_dof_indices, residual);
	         #ifdef NOTRADON
	         //      cout << "\r R: " << " " << cell << std::flush;
	         #endif
	            }
	            cout << "\r                 \r" << std::flush;
	         }

	         void compute_Homotopy_rhs_primal(BLOCKVECTOR & Homrhs)
	         {

	            assemble_Homotopy_rhs(dof_handler_primal, fe_primal, solution_primal, old_timestep_solution_primal, constraints_primal, Homrhs,
	                                  quadrature_degree_primal, quadrature_point_history);
	         }

	         void compute_Homotopy_rhs_adjoint(BLOCKVECTOR & Homrhs)
	         {

	            assemble_Homotopy_rhs(dof_handler_adjoint, fe_adjoint, solution_primal_2, old_time_step_solution_primal_2, constraints_adjoint, Homrhs,
	                                  quadrature_degree_adjoint, quadrature_point_history_adjoint);
	         }

///////////////////////// Boundary Conditions //////////////////////////////////////////
	         virtual void set_user_constraints(DoFHandler<dim>& dof_handler, ConstraintMatrix & constraints){}

	         void set_bc_primal()
	         {
	        	 set_bc_on_solution(dof_handler_primal, solution_primal);
	         }

	         void set_bc_adjoint()
	         {
	        	 set_bc_on_solution(dof_handler_adjoint, solution_primal_2);
	         }

	         template<typename VECTOR = BlockVector<double>>
	         void set_bc_on_solution(const DoFHandler<dim> & dof_handler, VECTOR & solution, double time = 0,
	                                      Dirichlet_Boundary dirichlet_doundary_enforcement = Dirichlet_Boundary::strong)
	         {
	            std::map<unsigned int, double> boundary_values;
	            for(unsigned int i=0; i<boundary_ids.size();i++)
	            VectorTools::interpolate_boundary_values(dof_handler, boundary_ids[i], *(this->dirichletdata),
	             boundary_values, componentmask_on_boundary[i]);
	            for (auto & j : boundary_values)
	               solution(j.first) = j.second;

	            ConstraintMatrix hangingnode_constraints;
	            DoFTools::make_hanging_node_constraints(dof_handler, hangingnode_constraints);
	            hangingnode_constraints.close();
	            hangingnode_constraints.distribute(solution);
	         }


	         void set_newton_bc(DoFHandler<dim>& dof_handler, ConstraintMatrix & constraints, Dirichlet_Boundary dirichlet_doundary_enforcement =
	                                  Dirichlet_Boundary::strong)
	         {
	        	 for(unsigned int i=0; i<boundary_ids.size();i++)
	        	 {
	            VectorTools::interpolate_boundary_values(dof_handler, boundary_ids[i], ZeroFunction<dim>(dof_handler.get_fe(0).n_components()), constraints,
	            		componentmask_on_boundary[i]);

	            }
	        	set_user_constraints(dof_handler,constraints);
//	            if(dim==3){
//	            auto  set_on_boudary_80=find_index_set<dim>(dof_handler);
//	            constraints.add_lines(set_on_boudary_80);
//	            }
	         }

/////////////////////////////////Nonlinear Solver /////////////////////////////////////////////////////

	         virtual void solve_primal_iterativ(BLOCKVECTOR &solution, BLOCKVECTOR &rhs, bool transpose,
	                                                         double abs_accuracy, double rel_accuracy)
	         {
	            unsigned int iter = solve_lin_system(system_matrix_primal, solvertype, solution, rhs, transpose, reassemble_matrix, A_direct_primal,
	                                                 abs_accuracy, rel_accuracy);
	            if (transpose)
	            {
	               solverinfo_adjoint.update_iterations(iter);
	            }
	            else
	            {
	               solverinfo_primal.update_iterations(iter);
	            }
	            constraints_primal.condense(solution);
	            constraints_primal.distribute(solution);
	         }

	         virtual unsigned int solve_lin_system(BlockSparseMatrix<double> &system_matrix, Solvertype solvertype, BlockVector<double> &solution, BlockVector<double> &rhs,
	                                       bool transpose, bool reassemble_matrix, SparseDirectUMFPACK &A_direct_primal, double abs_accuracy=1.0e-8,double rel_accuracy=1.0e-8 )
	         {
	            unsigned int iter = 0;
	            const auto system_op = block_operator(system_matrix);
	            //timer.enter_section("Solve primal linear system iterativ.");
	            if (rhs.size() > 5 && solvertype != Solvertype::Direct)
	            {
	               SolverControl sc;
	               PETScWrappers::SparseDirectMUMPS Ainv(sc);
	               ReductionControl rc(100, abs_accuracy, rel_accuracy);
	               typename SolverGMRES<BlockVector<double>>::AdditionalData adddata;
	               adddata.use_default_residual=true;
	               SolverCG < BlockVector<double> > cg(rc);
	               SolverGMRES < BlockVector<double> > gmres(rc,adddata);
	               SolverBicgstab<BlockVector<double>> bicg(rc);
	               TrilinosWrappers::PreconditionAMG amg;
	               TrilinosWrappers::PreconditionAMG amg2;
	               TrilinosWrappers::PreconditionAMG amg3;
	               TrilinosWrappers::PreconditionIdentity id;
	               decltype(amg)::AdditionalData data;
	               data.elliptic = true;
	               data.higher_order_elements = true;
	               amg.initialize(system_matrix.block(0, 0), data);
	               amg2.initialize(system_matrix.block(1, 1), data);
	               amg3.initialize(system_matrix.block(2, 2), data);
	         //      id.initialize(system_matrix.block(3,3));
	               //SparseDirectUMFPACK A_inv_pf;
	         //		A_inv_pf.initialize(system_matrix.block(1, 1));
	         //		if (reassemble_matrix)
	         //		                        A_direct_primal.initialize(system_matrix.block(1,1));
	         //      BlockTrianglePrecondition<double> precondition(4);
	         //      precondition.enter(amg, 0, 0, 1.0);
	         //      precondition.enter(amg2, 1, 1);
	         //      precondition.enter(amg3, 2, 2);
	         //      precondition.enter(id, 3, 3);
	         //      for (unsigned int i= 0;i<3;i++)
	         //      {
	         //         precondition.enter(system_matrix.block(i,3), i, 3,1.0);
	         //         precondition.enter(system_matrix.block(3,i), 3, i,1.0);
	         //      }
	         //      //precondition.enter(system_matrix.block(0, 1), 0, 1);
	         //      if (transpose)
	         //      {
	         //         const auto system_op2 = transpose_operator(system_op);
	         //         if (solvertype == Solvertype::GMRES)
	         //            gmres.solve(system_op2, solution, rhs, precondition);
	         //         else
	         //            if (solvertype == Solvertype::Bicgstab)
	         //               bicg.solve(system_op2, solution, rhs, precondition);
	         //            else
	         //               cg.solve(system_op, solution, rhs, precondition);
	         //
	         //      }
	         //      else
	         //      {
	         //         if (solvertype == Solvertype::GMRES)
	         //            gmres.solve(system_op, solution, rhs, precondition);
	         //         else
	         //            if (solvertype == Solvertype::Bicgstab)
	         //               bicg.solve(system_op, solution, rhs, precondition);
	         //            else
	         //               cg.solve(system_op, solution, rhs, precondition);
	         //
	         //      }
	         //      iter = rc.last_step();
	               //pcout << rc.last_step() << " GMRES- Iterations needed (Residual: " << rc.last_value() << ")" << endl;
	               //pcout << rc.last_step() << " BICG- Iterations needed (Residual: " << rc.last_value() << ")" << endl;

	            }
	            else
	            {
	               //        pcout<<"Direct solver"<<endl;
	               if (reassemble_matrix) A_direct_primal.initialize(system_matrix);
	               reassemble_matrix = false;
	               if (transpose)
	                  A_direct_primal.Tvmult(solution, rhs);
	               else
	                  A_direct_primal.vmult(solution, rhs);
	            }
	            return iter;
	            //timer.exit_section();
	         }


	         // This is the Newton iteration with simple linesearch backtracking
	         // to solve the
	         // non-linear system of equations. First, we declare some
	         // standard parameters of the solution method. Addionally,


	         void homotopy_iteration_primal_functionalbased()
	         {
//	            double last_correct_s = 0;
	            homotopy_s =
	            {1.0};
//	            for(unsigned int i=0;i<4;i++)
//	            {
//	            	homotopy_s.push_back(1*std::pow(0.4, i+1));
//	            }
	            double alpha=1;
	            std::sort(homotopy_s.begin(), homotopy_s.end(), std::less_equal<double>());
	            auto tempcpy = solution_primal;
	            auto tempcorrector = solution_primal;
	            auto update=solution_primal;
	            cout << "+++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++" << endl;
	            cout << "HOMOTOPY METHOD FOR PROBLEM:" << endl;
	            cout << "++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++:" << endl;
	            for (current_s_index = 0; current_s_index < homotopy_s.size(); )
	            {
	               current_homotopy_s=homotopy_s[current_s_index];
	               if (current_s_index != 0)
	               {
	         //         cout << "Computing Euler correction" << endl;
	         //         compute_Euler_corrention(tempcorrector);
	         //         solution_primal += tempcorrector;
	               }
	               cout << "----------------------------------------------------------------" << endl;
	               cout << "New Newton with s= " << homotopy_s[current_s_index] << "(" << current_s_index + 1 << "/" << homotopy_s.size() << ")" << endl;

	               cout << "----------------------------------------------------------------" << endl;
	               assemble_rhs_primal();
	               	            	   std::cout<<"Residual before Newton:" << system_rhs_primal.linfty_norm()<<std::endl;
	               cout << "----------------------------------------------------------------" << endl;
	               newton_iteration_primal_functionalbased_new();
	               return;
	               cout << "----------------------------------------------------------------" << endl;
	               if(homotopy_s[current_s_index]!=1)
	               {
	            	   update=0;
	            	   compute_Euler_corrention(update);
	            	   assemble_rhs_primal();
	            	   double current_s=homotopy_s[current_s_index];
	            	   double new_s=homotopy_s[current_s_index+1];
	            	   double diff_s=new_s-current_s;
	            	   std::cout<<"Residual before update:" << system_rhs_primal.linfty_norm()<<std::endl;
	            	   current_s_index++;
	            	   current_homotopy_s=new_s;
	            	   tempcpy=solution_primal;
	            	   double mu=0.98;
	            	   assemble_rhs_primal();
	            	   std::cout<<"Residual before update:" << system_rhs_primal.linfty_norm()<<std::endl;
	            	   double old_norm=system_rhs_primal.linfty_norm();
	            	   solution_primal=tempcpy+diff_s*update;
	            	   assemble_rhs_primal();
	            	   double startnorm=system_rhs_primal.linfty_norm();
	            	   alpha=1;
	            	   int maxiter=3;
	            	   for (unsigned int i=0;i<maxiter;i++)
	            	   {
						   solution_primal=tempcpy+(alpha*diff_s)*update;
						   current_homotopy_s=current_s+alpha*diff_s;
						   set_bc_primal();
						   assemble_rhs_primal();
						   if(system_rhs_primal.linfty_norm()<(1.0-mu*alpha)*old_norm
								   ||i==maxiter-1
								   ||system_rhs_primal.linfty_norm()<1e-05)
						   {
							  std::cout<<"alpha = " << alpha<< " ( iterations= " << i << " )" <<std::endl;
							  homotopy_s.push_back(current_s+alpha*diff_s);
							  std::sort(homotopy_s.begin(), homotopy_s.end(), std::less_equal<double>());
							  break;
						   }
						   else
						   {
							   std::cout << "alpha (bad) = " << alpha<< "" <<"\t\r" << std::flush;
							   alpha*=std::sqrt(0.5);
							   solution_primal=tempcpy;
						   }
	            	   }
	            	   std::cout<<"Residual after update:" << system_rhs_primal.linfty_norm()<<std::endl;

	               }
	               else
	            	   return;
//	               return;
//	               set_bc_on_solution(dof_handler_primal,solution_primal);
//	               if (newtonsteps_global == max_no_newton_steps)
//	               {
//	                  if (current_s_index == 0 && homotopy_s[current_s_index] != 0)
//	                     homotopy_s.push_back(0);
//	                  else
//	                  {
//	                     homotopy_s.push_back(0.5 * (homotopy_s[current_s_index] + homotopy_s[current_s_index - 1]));
//	                     if (homotopy_s[current_s_index] - homotopy_s[current_s_index - 1] < 1e-3)
//	                     {
//	                        cout << "Further s-Refinement blocked" << std::endl;
//	                        current_s_index++;
//	                     }
//	                  }
//	                  std::sort(homotopy_s.begin(), homotopy_s.end(), std::less_equal<double>());
//	                  if (homotopy_s[current_s_index] != 0) current_s_index -= 1;

	         //         solution_primal=tempcpy;
//	               }
//	               else
//	               {
//	                  tempcpy = solution_primal;
////	                  last_correct_s = homotopy_s[current_s_index];
//	               }
	            }
	            current_s_index = homotopy_s.size() - 1;
	         }
	         //inexact_newton_primal via Rannacher/Viharev

	         void newton_iteration_primal_functionalbased()

	         {
	            bool transposed = true;  //<=don't touch this
	            in_Newton = true;  //<=don't touch this
	            Functional_J->construct_functional(dof_handler_primal, solution_primal, dof_handler_adjoint, solution_primal_2);
	            Timer timer_newton;
	            Timer timer_newton_global;
	            std::vector<double> values(0), Auhzh(0), Linfinitynorm(0);
	         //   if (time == 0)
	         //   {
	         ////      solution_primal=0;
	         ////      z_h=0;
	         //   }
	            CSV Newtonresults;
	         //   if (cycle == 0) randomize(solution_primal, 10);
	            set_bc_primal();
	            cout << "Initial guess Norm: " << solution_primal.linfty_norm() << endl;
	            solverinfo_primal.GMRES_iter_all = 0;
	            solverinfo_adjoint.GMRES_iter_all = 0;
	            solverinfo_adjoint.GMRES_max = 0;
	            solverinfo_primal.GMRES_max = 0;

	            solverinfo_primal.num_of_linsolve = 0;
	            solverinfo_adjoint.num_of_linsolve = 0;
	            mean_line_search = 0;

	            double lower_bound_newton_residuum = this->lower_bound_newton_residuum * 1e-8;
	            if (cycle != 0) lower_bound_newton_residuum = 1e+2;

	            if (we_do != WeDo::Rubbish)
	            {
	               max_no_newton_steps = 500;

	               if (cycle != 0) max_no_newton_steps = 20;
	               if (cycle != 0) lower_bound_newton_residuum = 1e-2;
	            }
	            else
	            {
	         //      randomize(solution_primal, 10);
	            }
	            reassemble_matrix = true;

	            //double lower_bound_newton_residuum = this->lower_bound_newton_residuum;
	            //  if (cycle != 0) lower_bound_newton_residuum = 0.01;

	            // Decision whether the system matrix should be build
	            // at each Newton step
	            double value;



	            // Line search parameters
	            unsigned int line_search_step;
	            //unsigned int  max_no_line_search_steps = 8;
	            //const double line_search_damping = 0.84;
	            //double new_newton_residuum;

	            // Application of the initial boundary conditions to the
	            // variational equations:
	            set_bc_primal();

	            assemble_rhs_primal();
	            BLOCKVECTOR adjoint_rhs_of_primal_length(solution_primal);

	            z_h.reinit(newton_update_primal);
	         //   assemble_rhs_adjoint_of_primal_length_point_value_pf(p, adjoint_rhs_of_primal_length);
	         //   Varphi<dim> varphi;
	         //   assemble_rhs_adjoint_of_primal_length_Integral_evaluation(varphi, adjoint_rhs_of_primal_length);

	            assemble_rhs_adjoint_of_primal_length(adjoint_rhs_of_primal_length);

	            reassemble_matrix = true;
	            double newton_residuum = system_rhs_primal.linfty_norm();
	            assemble_matrix_primal();
	         //   total_estimated_error = std::min(total_estimated_error, 1e-2);
	            std::cout << "total_estimated_error: " << total_estimated_error << endl;

	            if (linearstopping == Linearstopping::adaptive)
	               solve_primal_iterativ(z_h, adjoint_rhs_of_primal_length, transposed, 0.01 * total_estimated_error * lower_bound_newton_residuum,
	                                     0.01 * total_estimated_error * lower_bound_newton_residuum);
	            if (linearstopping == Linearstopping::exact) solve_primal_iterativ(z_h, adjoint_rhs_of_primal_length, transposed, 1e-8, 1e-8);

	            cout << "zhLinf:" << adjoint_rhs_of_primal_length.linfty_norm() << std::endl;

	            newton_residuum = abs(system_rhs_primal * z_h);
	            cout << system_rhs_primal.linfty_norm() << endl;
	            double initial_residuum = abs(system_rhs_primal * z_h);
	            cout << z_h.linfty_norm() << endl;
	            double old_newton_residuum = abs(system_rhs_primal * z_h);
	            pcout << '\t' << std::scientific << newton_residuum << std::endl;
	            pcout << '\t' << std::scientific << get_A_uh_z_h(solution_primal, z_h) << std::endl;
	            unsigned int newton_step = 1;

	            while (true)
	            {
	               line_search_step = 0;
	               timer_newton.start();
	               old_newton_residuum = newton_residuum;

	               newton_residuum = abs(system_rhs_primal * z_h);
	               Auhzh.push_back(system_rhs_primal * z_h);

	               Linfinitynorm.push_back(system_rhs_primal.linfty_norm());
	               if ( !(newton_residuum > 1 * (total_estimated_error * lower_bound_newton_residuum) && newton_step < max_no_newton_steps))
	               {
	                  pcout << std::setprecision(5) << newton_step - 1 << '\t' << std::scientific << newton_residuum << '\t' << std::scientific
	                        << newton_residuum / initial_residuum << '\t' << std::scientific << newton_residuum / old_newton_residuum << '\t';
	                  if (reassemble_matrix)
	                     pcout << "r" << '\t';
	                  else
	                     pcout << " " << '\t';
	                  pcout << line_search_step << '\t' << std::scientific << timer_newton() << '\t' << std::scientific
	                        << system_rhs_primal.linfty_norm() << '\t' << std::scientific << z_h.linfty_norm() << std::endl;
	                  //pcout << '\t' << std::scientific << get_A_uh_z_h(solution_primal,z_h) << std::endl;
	                  break;
	               }

	               if (linearstopping == Linearstopping::adaptive)
	                  solve_primal_iterativ(newton_update_primal, system_rhs_primal, false, 0.01 * total_estimated_error * lower_bound_newton_residuum,
	                                        0.01 * total_estimated_error * lower_bound_newton_residuum);
	               if (linearstopping == Linearstopping::exact) solve_primal_iterativ(newton_update_primal, system_rhs_primal, false, 1e-8, 1e-8);
	               assemble_rhs_primal();
	               assemble_rhs_adjoint_of_primal_length(adjoint_rhs_of_primal_length);
	               pcout << '\t' << std::scientific << get_A_uh_z_h(solution_primal, z_h) << std::endl;
	               Functional_J->assemble_rhs(dof_handler_primal, adjoint_rhs_of_primal_length, solution_primal);
	               std::cout << "new_comp_idea" << adjoint_rhs_of_primal_length * newton_update_primal << endl;
	               double Linfnewton_residuum = system_rhs_primal.linfty_norm();
	               //     pcout<< z_h.linfty_norm()<<endl;
	               //     newton_residuum=adjoint_rhs_of_primal_length.linfty_norm();
	               //cout << newton_residuum / old_newton_residuum <<endl;
	               //    if (newton_residuum < std::min(lower_bound_newton_residuum*initial_residuum,lower_bound_newton_residuum))
	         //      if (newton_residuum < 0.01 * estimated_DWR_error)
	         //      {
	         //         pcout << '\t' << std::scientific << newton_residuum << '\t' << estimated_DWR_error << std::endl;
	         //         break;
	         //      }

	               linesearch(solution_primal, newton_update_primal, z_h, line_search_step, newton_residuum, Linfnewton_residuum);
	               project_on_space_in_Newton(solution_primal);
	               Functional_J->get_functional_value(dof_handler_primal, solution_primal, value);
	               //cout << std::setprecision(10) <<"J(u^*): "<< value<<endl;
	               values.push_back(value);
	               assemble_rhs_primal();
	               timer_newton.stop();
	               //TODO this is not correct
	               newton_residuum = abs(system_rhs_primal * z_h);  //get_A_uh_z_h(solution_primal, z_h);
	               //reassemble_matrix = newton_residuum / old_newton_residuum > nonlinear_rho;
	               //cout << get_A_uh_z_h(solution_primal, z_h)<<endl;
	               //cout << system_rhs_primal*z_h<<endl;
	               mean_line_search += line_search_step;
	               // reassemble_matrix = newton_residuum / old_newton_residuum > nonlinear_rho;
	               pcout << std::setprecision(5) << newton_step << '\t' << std::scientific << newton_residuum << '\t' << std::scientific
	                     << newton_residuum / initial_residuum << '\t' << std::scientific << newton_residuum / old_newton_residuum << '\t';
	               if (reassemble_matrix)
	                  pcout << "r" << '\t';
	               else
	                  pcout << " " << '\t';
	               pcout << line_search_step << '\t' << std::scientific << timer_newton() << '\t' << std::scientific << system_rhs_primal.linfty_norm()
	                     << '\t' << std::scientific << z_h.linfty_norm() << '\t' << std::scientific << z_h.l2_norm() << std::endl;
	               //pcout << '\t' << std::scientific << get_A_uh_z_h(solution_primal,z_h) << std::endl;
	               // Updates
	               timer_newton.reset();
	               newton_step++;
	               assemble_matrix_primal();

	               //compute z_h for the new newtonstep.
	               if (interpolation == Interpolationtype::Rannacher_Interpolation)
	                  compute_projection_difference(dof_handler_primal, solution_primal, dof_handler_adjoint, constraints_adjoint, solution_primal_2);
	               Functional_J->construct_functional(dof_handler_primal, solution_primal, dof_handler_adjoint, solution_primal_2);
	               assemble_rhs_adjoint_of_primal_length(adjoint_rhs_of_primal_length);
	               if (linearstopping == Linearstopping::adaptive)
	                  solve_primal_iterativ(z_h, adjoint_rhs_of_primal_length, transposed, 0.01 * total_estimated_error * lower_bound_newton_residuum,
	                                        0.01 * total_estimated_error * lower_bound_newton_residuum);
	               if (linearstopping == Linearstopping::exact) solve_primal_iterativ(z_h, adjoint_rhs_of_primal_length, transposed, 1e-8, 1e-8);
	            }

	            timer_newton_global.stop();
	            pcout << "CPU time solving primal system:  " << timer_newton_global() << std::endl;
	            timer_newton_global.reset();
	         //   for (unsigned int i = 0; i < values.size() - 1; i++)
	         //   {
	         //      Newtonresults.newLine();
	         //      double difference = abs(values[i] - value);
	         //      cout << "Error in J for i=" << i << " is given by:" << difference << "  |Ieff: " << abs(Auhzh[i + 1]) / difference << endl;
	         //      Newtonresults["Error in J_c"] = difference;
	         //      Newtonresults["A(u_h)(z_h)"] = abs(Auhzh[i + 1]);
	         //      Newtonresults["Ieff_{linearization}"] = abs(Auhzh[i + 1]) / difference;
	         //      Newtonresults["Linfinityerror"] = Linfinitynorm[i];
	         //   }
	         //
	         //   Newtonresults.writeCSV(
	         //         "Newtondata//" + Refinementtypestring[refinementtype] + "//Newtondatarefinementcycle" + std::to_string(cycle) + ".csv", ',');

	            newtonsteps_global = newton_step - 1;
	         //   TODO cout << dof_handler_adjoint.n_dofs()<<endl;
	         //   FETools::extrapolate(dof_handler_primal,z_h,dof_handler_adjoint, old_timestep_solution_adjoint);
	            in_Newton = false;  //<=don't touch this
	         }


	         void newton_iteration_primal_functionalbased_new()
	         {
	            bool transposed = true;  //<=don't touch this
	            in_Newton = true;  //<=don't touch this
	            Functional_J->construct_functional(dof_handler_primal, solution_primal, dof_handler_adjoint, solution_primal_2);
	            Timer timer_newton;
	            Timer timer_newton_global;
	            std::vector<double> values(0), Auhzh(0), Linfinitynorm(0);
	         //   if (time == 0)
	         //   {
	         ////      solution_primal=0;
	         ////      z_h=0;
	         //   }
	            CSV Newtonresults;
	         //   if (cycle == 0) randomize(solution_primal, 1);
	            set_bc_primal();

	            cout << "Initial guess Norm: " << solution_primal.linfty_norm() << endl;
	            solverinfo_primal.GMRES_iter_all = 0;
	            solverinfo_adjoint.GMRES_iter_all = 0;
	            solverinfo_adjoint.GMRES_max = 0;
	            solverinfo_primal.GMRES_max = 0;
	            solverinfo_primal.num_of_linsolve = 0;
	            solverinfo_adjoint.num_of_linsolve = 0;
	            mean_line_search = 0;

	            double lower_bound_newton_residuum = 1e-12;  //this->lower_bound_newton_residuum;
	            if (cycle != 0) lower_bound_newton_residuum = 1e+2;

	            if (we_do != WeDo::Rubbish)
	            {
	               max_no_newton_steps = 500;
	               if (cycle != 0) max_no_newton_steps = 25;
	               if (cycle != 0) lower_bound_newton_residuum = 1e-10;
	            }
	            else
	            {
	         //      randomize(solution_primal, 10);
	            }
	            reassemble_matrix = true;

	         //   double lower_bound_newton_residuum = this->lower_bound_newton_residuum;
	              if (cycle != 0) lower_bound_newton_residuum = 0.01;

	            // Decision whether the system matrix should be build
	            // at each Newton step
	            double value;

	            const double nonlinear_rho = 0.0;

	            // Line search parameters
	            unsigned int line_search_step;
	            //unsigned int  max_no_line_search_steps = 8;
	            //const double line_search_damping = 0.84;
	            //double new_newton_residuum;

	            // Application of the initial boundary conditions to the
	            // variational equations:
	            set_bc_primal();

	            assemble_rhs_primal();
	            BLOCKVECTOR adjoint_rhs_of_primal_length(solution_primal);

	            reassemble_matrix = true;
	            double newton_residuum = system_rhs_primal.linfty_norm();
	            assemble_matrix_primal();
	            cout << system_rhs_primal.linfty_norm() << endl;
	            double initial_residuum = newton_residuum;
	            double old_newton_residuum = newton_residuum;
	            unsigned int newton_step = 1;
	         //   total_estimated_error = std::min(total_estimated_error,1e-2);
	            std::cout << "total_estimated_error: " << total_estimated_error << std::endl;
	            total_estimated_error=1e-8;
	            while (true)
	            {

	         //      std::cout << "Cond: " <<get_conditionnumber_sym(system_matrix_primal, newton_update_primal) << std::endl;
	               line_search_step = 0;
	               timer_newton.start();
	               old_newton_residuum = newton_residuum;
	               if (linearstopping == Linearstopping::adaptive)
	                  solve_primal_iterativ(newton_update_primal, system_rhs_primal, false, 0.01 * total_estimated_error * lower_bound_newton_residuum,
	                                        0.01 * total_estimated_error * lower_bound_newton_residuum);
	               if (linearstopping == Linearstopping::exact) solve_primal_iterativ(newton_update_primal, system_rhs_primal, false, 1e-10, 1e-10);
	               assemble_rhs_primal();
	               //TODO this is not correct
	         //      newton_residuum = get_A_uh_z_h(solution_primal, z_h);
	         //      assemble_rhs_primal();

	               newton_residuum = abs(adjoint_rhs_of_primal_length * newton_update_primal);
	               Auhzh.push_back(newton_residuum);
	               Linfinitynorm.push_back(system_rhs_primal.linfty_norm());
	               if (newton_step!=1 && !(newton_residuum > 1 * (total_estimated_error * lower_bound_newton_residuum) && newton_step < max_no_newton_steps))
	               {
	                  pcout << std::setprecision(5) << newton_step - 1 << '\t' << std::scientific << newton_residuum << '\t' << std::scientific
	                        << newton_residuum / initial_residuum << '\t' << std::scientific << newton_residuum / old_newton_residuum << '\t';
	                  if (reassemble_matrix)
	                     pcout << "r" << '\t';
	                  else
	                     pcout << " " << '\t';
	                  pcout << line_search_step << '\t' << std::scientific << timer_newton() << '\t' << std::scientific
	                        << system_rhs_primal.linfty_norm() << std::endl;
	                  //pcout << '\t' << std::scientific << get_A_uh_z_h(solution_primal,z_h) << std::endl;
	                  break;
	               }

	               if(system_rhs_primal.linfty_norm()<1e-11)
	            	   break;
	         //      assemble_rhs_adjoint_of_primal_length(adjoint_rhs_of_primal_length);
	         //      Functional_J->assemble_rhs(dof_handler_primal, adjoint_rhs_of_primal_length, solution_primal);
	         //      if (reassemble_matrix)
	         //      {
	         //         assemble_matrix_primal();
	         ////            A_direct_primal.factorize(system_matrix_primal);
	         ////            solve_adjoint_for_stopping(z_h,adjoint_rhs_of_primal_length);
	         //
	         //      }
	               // Solve Ax = b
	         //      solve_primal ();

	               double Linfnewton_residuum = system_rhs_primal.linfty_norm();
	               //     pcout<< z_h.linfty_norm()<<endl;
	               //     newton_residuum=adjoint_rhs_of_primal_length.linfty_norm();
	               //cout << newton_residuum / old_newton_residuum <<endl;
	               //    if (newton_residuum < std::min(lower_bound_newton_residuum*initial_residuum,lower_bound_newton_residuum))
	         //      if (newton_residuum < 0.01 * estimated_DWR_error)
	         //      {
	         //         pcout << '\t' << std::scientific << newton_residuum << '\t' << estimated_DWR_error << std::endl;
	         //         break;
	         //      }
	               double newton_residuuum=newton_residuum;
	               linesearch(solution_primal, newton_update_primal, z_h, line_search_step, newton_residuuum, Linfnewton_residuum);
	               project_on_space_in_Newton(solution_primal);
	               Functional_J->get_functional_value(dof_handler_primal, solution_primal, value);
	               //cout << std::setprecision(10) <<"J(u^*): "<< value<<endl;
	               values.push_back(value);

	               timer_newton.stop();
	               //TODO this is not correct
	               mean_line_search += line_search_step;
	               // reassemble_matrix = newton_residuum / old_newton_residuum > nonlinear_rho;
	               pcout << std::setprecision(5) << newton_step << '\t' << std::scientific << newton_residuum << '\t' << std::scientific
	                     << newton_residuum / initial_residuum << '\t' << std::scientific << newton_residuum / old_newton_residuum << '\t';
	               if (reassemble_matrix)
	                  pcout << "r" << '\t';
	               else
	                  pcout << " " << '\t';
	               pcout << line_search_step << '\t' << std::scientific << timer_newton() << '\t' << std::scientific << system_rhs_primal.linfty_norm()
	                     << '\t' << std::scientific << std::endl;
	               //pcout << '\t' << std::scientific << get_A_uh_z_h(solution_primal,z_h) << std::endl;
	               // Updates
	               timer_newton.reset();
	               newton_step++;
	               assemble_matrix_primal();
	               //compute z_h for the new newtonstep.
	               if (interpolation == Interpolationtype::Rannacher_Interpolation)
	                  compute_projection_difference(dof_handler_primal, solution_primal, dof_handler_adjoint, constraints_adjoint, solution_primal_2);
	               Functional_J->construct_functional(dof_handler_primal, solution_primal, dof_handler_adjoint, solution_primal_2);
	               assemble_rhs_adjoint_of_primal_length(adjoint_rhs_of_primal_length);
	            }

	            timer_newton_global.stop();
	            pcout << "CPU time solving primal system:  " << timer_newton_global() << std::endl;
	            timer_newton_global.reset();
	            Functional_J->get_functional_value(dof_handler_primal, solution_primal, value);
	         //   for (unsigned int i = 0; i < values.size() - 1; i++)
	         //   {
	         //      Newtonresults.newLine();
	         //      double difference = abs(values[i] - value);
	         //      cout << "Error in J for i=" << i << " is given by:" << difference << "  |Ieff: " << abs(Auhzh[i + 1]) / difference << endl;
	         //      Newtonresults["Error in J_c"] = difference;
	         //      Newtonresults["A(u_h)(z_h)"] = abs(Auhzh[i + 1]);
	         //      Newtonresults["Ieff_{linearization}"] = abs(Auhzh[i + 1]) / difference;
	         //      Newtonresults["Linfinityerror"] = Linfinitynorm[i];
	         //   }
	         //
	         //   Newtonresults.writeCSV(
	         //         "Newtondata//" + Refinementtypestring[refinementtype] + "//Newtondatarefinementcycle" + std::to_string(cycle) + ".csv", ',');

	            newtonsteps_global = newton_step - 1;

	            in_Newton = false;  //<=don't touch this
	         }


	         void newton_iteration_primal()
	         	         {
	         	            bool transposed = true;  //<=don't touch this
	         	            in_Newton = true;  //<=don't touch this
	         	            Timer timer_newton;
	         	            Timer timer_newton_global;
	         	         //   if (time == 0)
	         	         //   {
	         	         ////      solution_primal=0;
	         	         ////      z_h=0;
	         	         //   }
	         	            CSV Newtonresults;
	         	         //   if (cycle == 0) randomize(solution_primal, 1);
	         	            set_bc_primal();

	         	            cout << "Initial guess Norm: " << solution_primal.linfty_norm() << endl;
	         	            solverinfo_primal.GMRES_iter_all = 0;
	         	            solverinfo_adjoint.GMRES_iter_all = 0;
	         	            solverinfo_adjoint.GMRES_max = 0;
	         	            solverinfo_primal.GMRES_max = 0;
	         	            solverinfo_primal.num_of_linsolve = 0;
	         	            solverinfo_adjoint.num_of_linsolve = 0;
	         	            mean_line_search = 0;

	         	            double lower_bound_newton_residuum = 1e-12;  //this->lower_bound_newton_residuum;
	         	            if (cycle != 0) lower_bound_newton_residuum = 1e+2;

	         	            if (we_do != WeDo::Rubbish)
	         	            {
	         	               max_no_newton_steps = 500;
	         	               if (cycle != 0) max_no_newton_steps = 150;
	         	               if (cycle != 0) lower_bound_newton_residuum = 1e-9;
	         	            }
	         	            else
	         	            {
	         	         //      randomize(solution_primal, 10);
	         	            }
	         	            reassemble_matrix = true;

	         	         //   double lower_bound_newton_residuum = this->lower_bound_newton_residuum;
	         	              if (cycle != 0) lower_bound_newton_residuum = 0.01;

	         	            // Decision whether the system matrix should be build
	         	            // at each Newton step
	         	            double value;

	         	            const double nonlinear_rho = 0.0;

	         	            // Line search parameters
	         	            unsigned int line_search_step;
	         	            //unsigned int  max_no_line_search_steps = 8;
	         	            //const double line_search_damping = 0.84;
	         	            //double new_newton_residuum;

	         	            // Application of the initial boundary conditions to the
	         	            // variational equations:
	         	            set_bc_primal();

	         	            assemble_rhs_primal();

	         	            reassemble_matrix = true;
	         	            double newton_residuum = system_rhs_primal.linfty_norm();
	         	            assemble_matrix_primal();
	         	            cout << system_rhs_primal.linfty_norm() << endl;
	         	            double initial_residuum = newton_residuum;
	         	            double old_newton_residuum = newton_residuum;
	         	            unsigned int newton_step = 1;
	         	         //   total_estimated_error = std::min(total_estimated_error,1e-2);
	         	            std::cout << "total_estimated_error: " << total_estimated_error << std::endl;
	         	            total_estimated_error=1e-8;
	         	            while (true)
	         	            {
	         	         //      std::cout << "Cond: " <<get_conditionnumber_sym(system_matrix_primal, newton_update_primal) << std::endl;
	         	               line_search_step = 0;
	         	               timer_newton.start();
	         	               old_newton_residuum = newton_residuum;
	         	               if (linearstopping == Linearstopping::adaptive)
	         	                  solve_primal_iterativ(newton_update_primal, system_rhs_primal, false, 0.01 * total_estimated_error * lower_bound_newton_residuum,
	         	                                        0.01 * total_estimated_error * lower_bound_newton_residuum);
	         	               if (linearstopping == Linearstopping::exact) solve_primal_iterativ(newton_update_primal, system_rhs_primal, false, 1e-8, 1e-8);
	         	               assemble_rhs_primal();
	         	               //TODO this is not correct
	         	         //      newton_residuum = get_A_uh_z_h(solution_primal, z_h);
	         	         //      assemble_rhs_primal();

	         	               newton_residuum = system_rhs_primal.linfty_norm();
	         	               if (newton_step!=1 && !(newton_residuum > 1 * ( lower_bound_newton_residuum) && newton_step < max_no_newton_steps))
	         	               {
	         	                  pcout << std::setprecision(5) << newton_step - 1 << '\t' << std::scientific << newton_residuum << '\t' << std::scientific
	         	                        << newton_residuum / initial_residuum << '\t' << std::scientific << newton_residuum / old_newton_residuum << '\t';
	         	                  if (reassemble_matrix)
	         	                     pcout << "r" << '\t';
	         	                  else
	         	                     pcout << " " << '\t';
	         	                  pcout << line_search_step << '\t' << std::scientific << timer_newton() << '\t' << std::scientific
	         	                        << system_rhs_primal.linfty_norm() << std::endl;
	         	                  //pcout << '\t' << std::scientific << get_A_uh_z_h(solution_primal,z_h) << std::endl;
	         	                  break;
	         	               }

	         	               if(system_rhs_primal.linfty_norm()<1e-11)
	         	            	   break;
	         	         //      assemble_rhs_adjoint_of_primal_length(adjoint_rhs_of_primal_length);
	         	         //      Functional_J->assemble_rhs(dof_handler_primal, adjoint_rhs_of_primal_length, solution_primal);
	         	         //      if (reassemble_matrix)
	         	         //      {
	         	         //         assemble_matrix_primal();
	         	         ////            A_direct_primal.factorize(system_matrix_primal);
	         	         ////            solve_adjoint_for_stopping(z_h,adjoint_rhs_of_primal_length);
	         	         //
	         	         //      }
	         	               // Solve Ax = b
	         	         //      solve_primal ();

	         	               double Linfnewton_residuum = system_rhs_primal.linfty_norm();
	         	               //     pcout<< z_h.linfty_norm()<<endl;
	         	               //     newton_residuum=adjoint_rhs_of_primal_length.linfty_norm();
	         	               //cout << newton_residuum / old_newton_residuum <<endl;
	         	               //    if (newton_residuum < std::min(lower_bound_newton_residuum*initial_residuum,lower_bound_newton_residuum))
	         	         //      if (newton_residuum < 0.01 * estimated_DWR_error)
	         	         //      {
	         	         //         pcout << '\t' << std::scientific << newton_residuum << '\t' << estimated_DWR_error << std::endl;
	         	         //         break;
	         	         //      }
	         	               double newton_residuuum=newton_residuum;
	         	               linesearch(solution_primal, newton_update_primal, z_h, line_search_step, newton_residuuum, Linfnewton_residuum);
	         	              project_on_space_in_Newton(solution_primal);
	         	               //cout << std::setprecision(10) <<"J(u^*): "<< value<<endl;

	         	               timer_newton.stop();
	         	               //TODO this is not correct
	         	               mean_line_search += line_search_step;
	         	               // reassemble_matrix = newton_residuum / old_newton_residuum > nonlinear_rho;
	         	               pcout << std::setprecision(5) << newton_step << '\t' << std::scientific << newton_residuum << '\t' << std::scientific
	         	                     << newton_residuum / initial_residuum << '\t' << std::scientific << newton_residuum / old_newton_residuum << '\t';
	         	               if (reassemble_matrix)
	         	                  pcout << "r" << '\t';
	         	               else
	         	                  pcout << " " << '\t';
	         	               pcout << line_search_step << '\t' << std::scientific << timer_newton() << '\t' << std::scientific << system_rhs_primal.linfty_norm()
	         	                     << '\t' << std::scientific << std::endl;
	         	               //pcout << '\t' << std::scientific << get_A_uh_z_h(solution_primal,z_h) << std::endl;
	         	               // Updates
	         	               timer_newton.reset();
	         	               newton_step++;
	         	               assemble_matrix_primal();
	         	               //compute z_h for the new newtonstep.
	         	            }

	         	            timer_newton_global.stop();
	         	            pcout << "CPU time solving primal system:  " << timer_newton_global() << std::endl;
	         	            timer_newton_global.reset();
	         	         //   for (unsigned int i = 0; i < values.size() - 1; i++)
	         	         //   {
	         	         //      Newtonresults.newLine();
	         	         //      double difference = abs(values[i] - value);
	         	         //      cout << "Error in J for i=" << i << " is given by:" << difference << "  |Ieff: " << abs(Auhzh[i + 1]) / difference << endl;
	         	         //      Newtonresults["Error in J_c"] = difference;
	         	         //      Newtonresults["A(u_h)(z_h)"] = abs(Auhzh[i + 1]);
	         	         //      Newtonresults["Ieff_{linearization}"] = abs(Auhzh[i + 1]) / difference;
	         	         //      Newtonresults["Linfinityerror"] = Linfinitynorm[i];
	         	         //   }
	         	         //
	         	         //   Newtonresults.writeCSV(
	         	         //         "Newtondata//" + Refinementtypestring[refinementtype] + "//Newtondatarefinementcycle" + std::to_string(cycle) + ".csv", ',');

	         	            newtonsteps_global = newton_step - 1;

	         	            in_Newton = false;  //<=don't touch this
	         	         }


	         void homotopy_iteration_primal_on_adjoint_space()
	         {
	            homotopy_s =
	            {1.0};

	         //for(unsigned int i=0;i<100;i++)
	         //{
	         //   homotopy_s.push_back(i/100.);
	         //}
	            max_no_newton_steps_adjoint=19;
	            std::sort(homotopy_s.begin(), homotopy_s.end(), std::less_equal<double>());
	            cout << "++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++:" << endl;
	            cout << "HOMOTOPY METHOD FOR ENRICHED PROBLEM:" << endl;
	            cout << "++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++:" << endl;
	            double s=homotopy_s[0];
	            auto tempcpy=0*solution_primal_2;
	            auto tempcorrector=solution_primal_2;
	            auto update=solution_primal_2;
	            for (current_s_index = 0; current_s_index < homotopy_s.size(); current_s_index++)
	            {  homotopy_results.newLine();
	               std::sort(homotopy_s.begin(), homotopy_s.end(), std::less_equal<double>());
	               current_homotopy_s=homotopy_s[current_s_index];

	               {
	         //         cout << "Computing Euler correction" << endl;
	         //         compute_Euler_corrention_adjoint(tempcorrector);
	         //         cout << "factor_correction"<< homotopy_s[current_s_index]-s << endl;
	         //         solution_primal_2=solution_primal_2+(homotopy_s[current_s_index]-s)*tempcorrector;
	               }
	               cout << "----------------------------------------------------------------" << endl;
	               cout << "New Newton with s= " << homotopy_s[current_s_index] << "("<< current_s_index +1<<"/" << homotopy_s.size() <<")" << endl;
	               cout << "----------------------------------------------------------------" << endl;
	               unsigned int newton_iter=newton_iteration_primal_on_adjoint_space();
	               auto update=solution_primal_2;
	               return;
	               homotopy_results["newtoniterations"]= newton_iter;
	               homotopy_results["s"]= homotopy_s[current_s_index];
	               s=homotopy_s[current_s_index];
	               if (newton_iter >= max_no_newton_steps_adjoint)
	               {

	                  if(homotopy_s[current_s_index]==1&& newton_iter <max_no_newton_steps_adjoint)break;
	                  if (current_s_index == 0&& homotopy_s[current_s_index]!=0)
	                  {
	                     homotopy_s.push_back(0);
	                     solution_primal_2=0;
	                  }
	                  else if (homotopy_s[current_s_index]==0)
	                  {}
	                  else
	                  if(homotopy_s[current_s_index]- homotopy_s[current_s_index - 1]>0.125)
	                  {  homotopy_s.push_back(0.5 * (homotopy_s[current_s_index] + homotopy_s[current_s_index - 1]));
	                     solution_primal_2=0.5*(tempcpy+tempcpy);
	                  }
	                  else
	                  {
	                     current_s_index+= 1;
	                  }

	                  std::sort(homotopy_s.begin(), homotopy_s.end(), std::less_equal<double>());
	                  current_s_index-= 1;

	               }
	               else
	               {
	                  tempcpy=solution_primal_2;

	               }

	               ;
	               cout << "-----------------------------------------------------------" << endl;
	            }
	            current_s_index = homotopy_s.size() - 1;

//	            for (current_s_index = 0; current_s_index < homotopy_s.size(); current_s_index++)
//	            	            {  homotopy_results.newLine();
//	            	               std::sort(homotopy_s.begin(), homotopy_s.end(), std::less_equal<double>());
//	            	               current_homotopy_s=homotopy_s[current_s_index];
//
//	         	               cout << "----------------------------------------------------------------" << endl;
//	         	               cout << "New Newton with s= " << homotopy_s[current_s_index] << "("<< current_s_index +1<<"/" << homotopy_s.size() <<")" << endl;
//	         	               cout << "----------------------------------------------------------------" << endl;
//	         	               unsigned int newton_iter=newton_iteration_primal_on_adjoint_space();
//
//
//	            if(homotopy_s[current_s_index]!=1)
//	           	               {
//	           	            	   update=0;
//	           	            	   compute_Euler_corrention_adjoint(update);
//	           	            	   assemble_residual_adjoint();
//	           	            	   double current_s=homotopy_s[current_s_index];
//	           	            	   double new_s=homotopy_s[current_s_index+1];
//	           	            	   double diff_s=new_s-current_s;
//	           	            	   std::cout<<"Residual before update:" << system_rhs_primal_2.linfty_norm()<<std::endl;
//	           	            	   current_s_index++;
//	           	            	   current_homotopy_s=new_s;
//	           	            	   tempcpy=solution_primal_2;
//	           	            	   double mu=0.98;
//	           	            	   assemble_residual_adjoint();
//	           	            	   std::cout<<"Residual before update:" << system_rhs_primal_2.linfty_norm()<<std::endl;
//	           	            	   double old_norm=system_rhs_primal_2.linfty_norm();
//	           	            	   solution_primal_2=tempcpy+diff_s*update;
//	           	            	   assemble_residual_adjoint();
//	           	            	   double startnorm=system_rhs_primal_2.linfty_norm();
//	           	            	   double alpha=1;
//	           	            	   int maxiter=3;
//	           	            	   for (unsigned int i=0;i<maxiter;i++)
//	           	            	   {
//	           						   solution_primal_2=tempcpy+(alpha*diff_s)*update;
//	           						   current_homotopy_s=current_s+alpha*diff_s;
//	           						   set_bc_adjoint();
//	           						   assemble_residual_adjoint();
//	           						   if(system_rhs_primal_2.linfty_norm()<(1.0-mu*alpha)*old_norm
//	           								   ||i==maxiter-1
//	           								   ||system_rhs_primal_2.linfty_norm()<1e-05)
//	           						   {
//	           							  std::cout<<"alpha = " << alpha<< " ( iterations= " << i << " )" <<std::endl;
//	           							  homotopy_s.push_back(current_s+alpha*diff_s);
//	           							  std::sort(homotopy_s.begin(), homotopy_s.end(), std::less_equal<double>());
//	           							  break;
//	           						   }
//	           						   else
//	           						   {
//	           							   std::cout << "alpha (bad) = " << alpha<< "" <<"\t\r" << std::flush;
//	           							   alpha*=std::sqrt(0.5);
//	           							   solution_primal_2=tempcpy;
//	           						   }
//	           	            	   }
//	           	            	   std::cout<<"Residual after update:" << system_rhs_primal_2.linfty_norm()<<std::endl;
//
//	           	               }
//	           	               else
////	           	            	   return;
//	           //	               return;
//	           	               set_bc_on_solution(dof_handler_adjoint,solution_primal_2);
//	           	               if (newtonsteps_global == max_no_newton_steps)
//	           	               {
//	           	                  if (current_s_index == 0 && homotopy_s[current_s_index] != 0)
//	           	                     homotopy_s.push_back(0);
//	           	                  else
//	           	                  {
//	           	                     homotopy_s.push_back(0.5 * (homotopy_s[current_s_index] + homotopy_s[current_s_index - 1]));
//	           	                     if (homotopy_s[current_s_index] - homotopy_s[current_s_index - 1] < 1e-3)
//	           	                     {
//	           	                        cout << "Further s-Refinement blocked" << std::endl;
//	           	                        current_s_index++;
//	           	                     }
//	           	                  }
//	           	                  std::sort(homotopy_s.begin(), homotopy_s.end(), std::less_equal<double>());
//	           	                  if (homotopy_s[current_s_index] != 0) current_s_index -= 1;
//
//	           	                  solution_primal_2=tempcpy;
//	           	               }
//	           	               else
//	           	               {
//	           	                  tempcpy = solution_primal_2;
//	           	                  last_correct_s = homotopy_s[current_s_index];
//	           	               }
//	           	            }
//	           	            newton_iteration_primal_on_adjoint_space();
//	           	            current_s_index = homotopy_s.size() - 1;

	         //   homotopy_results.writeDB("Homodata.db","data"+std::to_string(cycle));
	         }
//	         }
//	         }

	         unsigned int newton_iteration_primal_on_adjoint_space()

	         {

	            Timer timer_newton;
	            Timer timer_newton_global;
	            timer_newton_global.start();
	         //   if (cycle == 0) randomize(solution_primal_2, 0);

	            max_no_newton_steps_adjoint = 25;
	            if (cycle != 0) max_no_newton_steps_adjoint = 20;
	            if (current_s_index != homotopy_s.size() - 1) max_no_newton_steps_adjoint = 20;

	            reassemble_matrix = true;

	            double lower_bound_newton_residuum = 1e-9;
	            if (cycle != 0) lower_bound_newton_residuum = 1e-11;
	            if (current_s_index == homotopy_s.size() - 1) lower_bound_newton_residuum =1e-11;
	         //   std::vector<unsigned int> dofs_per_block(2);
	         //   DoFTools::count_dofs_per_block(dof_handler_adjoint, dofs_per_block, block_component);

	         //      BLOCKVECTOR solution_primal_of_adjoint_length(dofs_per_block);
	         //      BLOCKVECTOR old_time_step_solution_primal_of_adjoint_length(
	         //                      dofs_per_block);

	         //      MyProjectionTools::interpolate(dof_handler_primal, solution_primal,
	         //                      dof_handler_adjoint, dual_hanging_node_constraints,
	         //                      solution_primal_2);

	         //   MyProjectionTools::interpolate(dof_handler_primal, old_timestep_solution_primal, dof_handler_adjoint, dual_hanging_node_constraints,
	         //                        old_time_step_solution_primal_2);
	            // Decision whether the system matrix should be build
	            // at each Newton step
	            const double nonlinear_rho = 0.00;
	            // Line search parameters
	            unsigned int line_search_step;
	            unsigned int max_no_line_search_steps =20;
	            const double line_search_damping = 0.7;
	            ;
	            double new_newton_residuum;
	         //   if(cycle == 19) solution_primal_2=0;
	            // Application of the initial boundary conditions to the
	            // variational equations:
	            set_bc_adjoint();
	            cout << "Initial guess Norm" << solution_primal_2.linfty_norm() << endl;
	            assemble_residual_adjoint();
//	            double eps = 5e-12;
//	            if (current_s_index == homotopy_s.size() - 1) eps = 5e-12;
	            double newton_residuum = system_rhs_primal_2.linfty_norm();
	            double initial_residual = newton_residuum;
	            double min_residual_linesearch = initial_residual;
	            double gamma = 0;
	            double old_newton_residuum = newton_residuum;
	            double old_old_newton_residuum = newton_residuum;
	            double old_update_size = 1;
	            double update_size = 0.99;
	            unsigned int newton_step = 1;

	            if (newton_residuum < lower_bound_newton_residuum)
	            {
	               pcout << '\t' << std::scientific << newton_residuum << std::endl;
	            }
	            newton_update_adjoint.reinit(system_rhs_primal_2);

	         //   while (newton_step < max_no_newton_steps_adjoint)
	            while (newton_residuum > std::max(lower_bound_newton_residuum * initial_residual, 1e-12) && newton_step < max_no_newton_steps_adjoint )
	            {

	               timer_newton.start();

	         //      if (newton_residuum < lower_bound_newton_residuum * initial_residual || newton_residuum < eps)
	               if ((lower_bound_newton_residuum * (solution_primal_2.linfty_norm() + update_size)
	                     > abs(update_size / (1 - (update_size / old_update_size) * (update_size / old_update_size)))
	                     && (update_size / (1 - (update_size / old_update_size) * (update_size / old_update_size))) > 0))
	               {
	                  std::cout << (update_size / (1 - (update_size / old_update_size) * (update_size / old_update_size))) << std::endl;
	                  pcout << '\t' << std::scientific << newton_residuum << std::endl;
	                  return newton_step;
	                  break;
	               }
	               old_old_newton_residuum = old_newton_residuum;
	               old_newton_residuum = newton_residuum;
	               old_update_size = update_size;
	               assemble_residual_adjoint();
	               newton_residuum = system_rhs_primal_2.linfty_norm();

	               if (newton_residuum / old_newton_residuum > nonlinear_rho || newton_step == 1)
	               {
	                  assemble_matrix_full_adjoint();
	         //         std::cout<<"Cond" <<  get_conditionnumber_sym(system_matrix_adjoint,newton_update_adjoint)<<std::endl;
	                  // A_direct_primal.factorize(system_matrix_primal);
	               }
	               // Solve Ax = b
	               //     solve_primal ();

	               solve_lin_system(system_matrix_adjoint, solvertype, newton_update_adjoint, system_rhs_primal_2, false, reassemble_matrix,
	                                A_direct_primal);


	               constraints_adjoint.distribute(newton_update_adjoint);
	               update_size = newton_update_adjoint.linfty_norm();
	               line_search_step = 0;
	               gamma = 1;
	               min_residual_linesearch = 1e+300;
	               for (; line_search_step < max_no_line_search_steps; line_search_step++)
	               {
	                  double damping = std::pow(line_search_damping, line_search_step);
	                  solution_primal_2 += damping * newton_update_adjoint;

	                  assemble_residual_adjoint();
	                  new_newton_residuum = system_rhs_primal_2.linfty_norm();
	         //         cout<<"new: " << new_newton_residuum << " old: " << newton_residuum << "damping:" << damping << std::endl;
	                  if (new_newton_residuum < min_residual_linesearch)
	                  {
	                     min_residual_linesearch = new_newton_residuum;
	                     gamma = damping;
	                  }
	         //         std::cout <<line_search_step <<": "<<" min_residual_linesearch:  " << min_residual_linesearch << "    residual_linesearch:     " << new_newton_residuum
	         //               << " gamma" << gamma -damping<< std::endl;
//	                  if (new_newton_residuum < (0.6 + 0.4 * linesearchsequence(line_search_step, max_no_line_search_steps)) * newton_residuum)
	                  if (new_newton_residuum <  newton_residuum)
	                     break;
	         //         if (new_newton_residuum
	         //               < (0.0 + 1.0 - 0 * damping * line_search_damping) * std::max(std::max(newton_residuum, newton_residuum), newton_residuum))
	         //        {
	         ////            gamma -= damping;
	         ////            solution_primal_2 += gamma * newton_update_adjoint;
	         //            max_no_line_search_steps += 0;
	         //            break;
	         //         }
	                  else
	                  {
	                     solution_primal_2 -= damping * newton_update_adjoint;
	                  }

	               }
	               if (line_search_step == max_no_line_search_steps)
	               {
	                  solution_primal_2 += (
	         //               gamma -
	                  std::pow(line_search_damping, line_search_step + 1)) * newton_update_adjoint;

	               }
	               project_on_space_in_Newton(solution_primal_2);
	               if (line_search_step > 0.75 * max_no_line_search_steps)
	               {
	                  if (max_no_line_search_steps > 8)
	                  {
	                     max_no_line_search_steps -= 0;
	                     max_no_line_search_steps = 3 * max_no_line_search_steps / 3;
	                  }
	         //         else
	         //            max_no_line_search_steps = 5;
	               }
	               timer_newton.stop();
	               std::cout<<"old update_size"<<old_update_size<<std::endl;
	               std::cout<<"update_size"<<update_size<<std::endl;
//	               test_nullspace_with_constant_pressure();
	               pcout << std::setprecision(8) << newton_step << '\t' << std::scientific << newton_residuum << '\t' << std::scientific
	                     << newton_residuum / old_newton_residuum << '\t';
	               if (newton_residuum / old_newton_residuum > nonlinear_rho)
	                  pcout << "r" << '\t';
	               else
	                  pcout << " " << '\t';
	               pcout << line_search_step << "/" << max_no_line_search_steps << '\t' << std::scientific << timer_newton() << '\t'
	                     << abs(update_size / (1 - (update_size / old_update_size) * (update_size / old_update_size))) << '\t' << gamma << std::endl;

	               // Updates
	               timer_newton.reset();
	               newton_step++;
	            }

	            timer_newton_global.stop();
	            pcout << "CPU time solving primal system:  " << timer_newton_global() << std::endl;
	            timer_newton_global.reset();
	            homotopy_results["resiudal (u)/(1-(u/uold)^2)"] = abs(
	                  update_size / (1 - (update_size / old_update_size) * (update_size / old_update_size)));
	            return newton_step;

	         }

	         // Adjoint problem implementation.

	         void linesearch(BLOCKVECTOR &solution_primal, BLOCKVECTOR &newton_update_primal,
	                                              BLOCKVECTOR &z_h, unsigned int &line_search_step, double & newton_residuum,
	                                              double &old_newton_residuum)
	         {
	            double line_search_damping = std::pow(0.7, 1);
	            static unsigned int max_no_line_search_steps = 20;
	            double min_res_linesearch = newton_residuum;
	            double gamma = 1;
	            line_search_step = 0;
	            for (; line_search_step < max_no_line_search_steps; ++line_search_step)
	            {
	               double damping = std::pow(line_search_damping, line_search_step);
	               solution_primal += damping * newton_update_primal;
	               assemble_rhs_primal();
	               //newton_residuum = get_A_uh_z_h(solution_primal, z_h);
	               newton_residuum = system_rhs_primal.linfty_norm();
	               if (newton_residuum < min_res_linesearch)
	               {
	                  min_res_linesearch = newton_residuum;
	                  gamma = damping;
	               }
	               //      newton_residuum = abs(system_rhs_primal*z_h);
	         //      cout<< newton_residuum << "<" << old_newton_residuum<<"?"<<endl;
//	               if (newton_residuum < (0.6 + 0.4 * linesearchsequence(line_search_step, max_no_line_search_steps)) * old_newton_residuum)
	               if (newton_residuum <  old_newton_residuum)
	               {
	                  gamma -= damping;
	         //         solution_primal += gamma * newton_update_primal;
	                  //max_no_line_search_steps = 80;
	                  return;
	               }
	               else
	                  solution_primal -= damping * newton_update_primal;

	            }
	            solution_primal += (gamma - std::pow(line_search_damping, line_search_step)) * newton_update_primal;
	         //   if (max_no_line_search_steps > 3) max_no_line_search_steps -= 3;
	         }



	         void solve_adjoint_iterativ()
	         {
	            pcout << "started assemble_matrix_adjoint ()" << endl;
	            assemble_matrix_full_adjoint();
	            pcout << "finished assemble_matrix_adjoint ()" << endl;
	            Timer timer_solve_adjoint;
	            timer_solve_adjoint.start();
	            assemble_rhs_adjoint();
	            cout << system_rhs_adjoint.linfty_norm() << endl;
	         //   Varphi<dim> varphi;
	         //   assemble_rhs_adjoint_Integral_evaluation(varphi);
	            pcout << "started solving" << endl;
	            //timer.enter_section("Solve linear adjoint system iterativ.");
	            SparseDirectUMFPACK A_direct;
	            reassemble_matrix = true;
	            solution_adjoint = 0;
	            GMRES_iter_adjoint = solve_lin_system(system_matrix_adjoint, solvertype, solution_adjoint, system_rhs_adjoint, true, true, A_direct);
	            constraints_adjoint.distribute(solution_adjoint);
	            timer_solve_adjoint.stop();
	            pcout << "CPU time solving adjoint system: " << timer_solve_adjoint() << std::endl;

	            timer_solve_adjoint.reset();

	            //timer.exit_section();
	         }

	         void compute_Euler_corrention_adjoint(BLOCKVECTOR & update)
	         {
	        	std::cout<<"computing euler_correction:  s = "<<homotopy_s[current_s_index]<<" => " <<homotopy_s[current_s_index+1]<<std::endl;
	            assemble_matrix_full_adjoint();
	            BLOCKVECTOR homotopyrhs = update;
	            compute_Homotopy_rhs_adjoint(homotopyrhs);
	            cout << "Homotopy_rhs_Linf: " << homotopyrhs.linfty_norm() << std::endl;
	            SparseDirectUMFPACK A_direct;
	            reassemble_matrix = true;
	            update = 0;
	            solve_lin_system(system_matrix_adjoint, solvertype, update, homotopyrhs, false, true, A_direct);
	            constraints_adjoint.distribute(update);
	            cout << "Euler_corrention_Linf: " << update.linfty_norm() << std::endl;

	         }

	         void compute_Euler_corrention(BLOCKVECTOR & update)
	         {
	        	std::cout<<"computing euler_correction:  s = "<<homotopy_s[current_s_index]<<" => " <<homotopy_s[current_s_index+1]<<std::endl;
	            assemble_matrix_primal();
	            BLOCKVECTOR homotopyrhs = update;
	            compute_Homotopy_rhs_primal(homotopyrhs);
	            cout << "Homotopy_rhs_Linf: " << homotopyrhs.linfty_norm() << std::endl;
	            SparseDirectUMFPACK A_direct;
	            reassemble_matrix = true;
	            update = 0;
	            solve_lin_system(system_matrix_primal, solvertype, update, homotopyrhs, false, true, A_direct);
	            constraints_primal.distribute(update);
	            cout << "Euler_corrention_Linf: " << update.linfty_norm() << std::endl;
	         }

	         void solve_adjoint_for_stopping(BLOCKVECTOR &solution_adjoint,
	                                                              BLOCKVECTOR &adjoint_rhs_of_primal_length)
	         {
	            //timer.enter_section("Solve for z_h for stopping rule.");
	            Vector<double> sol, rhs;
	            sol = newton_update_primal;
	            solution_adjoint = newton_update_primal;
	            rhs = adjoint_rhs_of_primal_length;
	            A_direct_primal.Tvmult(sol, rhs);
	            solution_adjoint = sol;
	         //   constraints_primal.condense(solution_adjoint);
	            constraints_primal.distribute(solution_adjoint);
	            //timer.exit_section();
	         }

	         ///////////////////////////////////////Initial conditions/////////////////////////////////   does not work until now


//	         void set_initial_bc_primal()
//	         {
//	            set_initial_bc_on_solution(dof_handler_primal, solution_primal);
//	         }
//
//	         void set_initial_bc_adjoint()
//	         {
//	            set_initial_bc_on_solution(dof_handler_adjoint, solution_primal_2);
//	         }
//	         // This function applies boundary conditions
//	         // to the Newton iteration steps. For all variables that
//	         // have Dirichlet conditions on some (or all) parts
//	         // of the outer boundary, we apply zero-Dirichlet
//	         // conditions, now.
//
//	         // In this function, we solve the linear systems
//	         // inside the nonlinear Newton iteration. For simplicity we
//	         // use a direct solver from UMFPACK.
//
//
//
//	         void set_initial_bc_on_solution(const DoFHandler<dim> & dof_handler, BLOCKVECTOR & solution)
//	         {
//	            // Only place holder since no time-dependent problem is considered here.
//	            set_bc_on_solution(dof_handler, solution, Times[current_time_step], dirichlet_doundary_enforcement);
//
//	         }

/////////////////////////////////////Setup- Rountines////////////////////////////////////////////////////
	         // This function is similar to many deal.II tutorial steps.

	         void setup_system_primal()
	         {
	            triangulation.clear_user_data();
	            this->setup_system(fe_primal, solution_primal, quadrature_point_history, system_matrix_primal, dof_handler_primal, constraints_primal,
	                              sparsity_pattern_primal, quadrature_degree_primal, dirichlet_doundary_enforcement, "estimation");

	            // Old timestep solution at time step n-1
	            old_timestep_solution_primal.reinit(solution_primal);

	            // Updates for Newton's method
	            newton_update_primal.reinit(solution_primal);

	            // Residual for  Newton's method
	            system_rhs_primal.reinit(solution_primal);

	            z_h.reinit(solution_primal);

	         }


	         void setup_system_adjoint()
	         {
	            triangulation2.clear_user_data();
	            this->setup_system(fe_adjoint, solution_adjoint, quadrature_point_history_adjoint, system_matrix_adjoint, dof_handler_adjoint,
	                              constraints_adjoint, sparsity_pattern_adjoint, quadrature_degree_adjoint, dirichlet_doundary_enforcement, "enriched");

	            // Old timestep solution at time step n-1
	            system_rhs_adjoint.reinit(solution_adjoint);
	            solution_primal_2.reinit(solution_adjoint);
	            old_time_step_solution_primal_2.reinit(solution_adjoint);
	            system_rhs_primal_2.reinit(solution_adjoint);
	            old_timestep_solution_adjoint.reinit(solution_adjoint);

	         }

	         void prerefine_Grid_around_point(Triangulation<dim> * tria,const Point<dim> p, unsigned int how_often)
	         {
	        	 for(unsigned int i=0;i<how_often;i++)
	        	 {
					 auto cell = tria->begin_active(), endc = tria->end();
					 for (int j=1; cell != endc; ++cell)
									{
						 	 	 	 if (cell->point_inside(p))
						 	 	 	 {
						 	 	 		 cell->set_refine_flag();
						 	 	 	 std::cout<< i << ":" << j <<std::endl;
						 	 	 	 }

									}
					 tria->execute_coarsening_and_refinement();
	        	 }
	         }
	         void prerefine_Grid_around_points(Triangulation<dim> * tria,std::vector<Point<dim>> p, unsigned int how_often)
	         {
	        	 for(unsigned int i=0;i<how_often;i++)
	        	 {
					 auto cell = tria->begin_active(), endc = tria->end();
					 for (int j=1; cell != endc; ++cell)
									{
						 for(unsigned int i=0; i< p.size();i++)
						 {
						 	 	 	 if (cell->point_inside(p[i]))
						 	 	 	 {
						 	 	 		 cell->set_refine_flag();
						 	 	 	 std::cout<< i << ":" << j <<std::endl;
						 	 	 	 }
						 }
									}
					 tria->execute_coarsening_and_refinement();
	        	 }
	         }

//////////////////////////////////////Computing Auh_zh /////////////////////////////////////////////////

	         double get_A_uh_z_h(BLOCKVECTOR &uh, BLOCKVECTOR &zh)
	         {
	            double Auhzh = 0;
	            QGauss<dim> quadrature_formula(quadrature_degree_primal);
	            QGauss<dim - 1> face_quadrature_formula(quadrature_degree_primal);
	            std::vector<BLOCKVECTOR> primal_solutions = { uh, old_timestep_solution_primal };
	            std::vector<BLOCKVECTOR> adjoint_solutions(1, zh);
	            PROBLEM problem(primal_solutions, adjoint_solutions, fe_primal, fe_primal, quadrature_formula,
	                                                            face_quadrature_formula, fe_pou, quadrature_point_history);
	            Local_Problem<dim, BLOCKVECTOR>* loc_prob = &problem;
	            typename DoFHandler<dim>::active_cell_iterator cell = dof_handler_primal.begin_active(), endc = dof_handler_primal.end();

	            for (; cell != endc; ++cell)
	            {
	               Auhzh += loc_prob->A_uh_zh(cell);
	            }
	            A_uhzh = Auhzh;
	            return Auhzh;
	         }


	         double get_Aprime_v_dot_zh_on_adjoint_space(BLOCKVECTOR& u_h2, BLOCKVECTOR &u_diff,
	                                                                          BLOCKVECTOR &zh)
	         {
	            double Auhzh = 0;
	            QGauss<dim> quadrature_formula(quadrature_degree_adjoint);
	            QGauss<dim - 1> face_quadrature_formula(quadrature_degree_adjoint);
	            std::vector<BLOCKVECTOR> primal_solutions = { u_h2, old_time_step_solution_primal_2 };
	            std::vector<BLOCKVECTOR> adjoint_solutions(1, zh);
	            PROBLEM problem(primal_solutions, adjoint_solutions, fe_adjoint, fe_adjoint, quadrature_formula,
	                                                            face_quadrature_formula, fe_pou, quadrature_point_history);
	            Local_Problem<dim, BLOCKVECTOR>* loc_prob = &problem;
	            typename DoFHandler<dim>::active_cell_iterator cell = dof_handler_adjoint.begin_active(), endc = dof_handler_adjoint.end();
	            Vector<double> local_err_ind(fe_pou.dofs_per_cell);
	            for (; cell != endc; ++cell)
	            {
	               local_err_ind = 0;

	               loc_prob->local_adjoint_error_estimator_part(local_err_ind, cell, u_diff, cell, cell);
	               for (unsigned int i = 0; i < fe_pou.dofs_per_cell; i++)
	                  Auhzh += local_err_ind(i);
	            }
	            return Auhzh;
	         }


	         double get_A_uh_z_h_on_adjoint_space(BLOCKVECTOR &uh, BLOCKVECTOR &zh)
	         {
	            double Auhzh = 0;
	            QGauss<dim> quadrature_formula(quadrature_degree_adjoint);
	            QGauss<dim - 1> face_quadrature_formula(quadrature_degree_adjoint);
	            std::vector<BLOCKVECTOR> primal_solutions = { uh };
	            std::vector<BLOCKVECTOR> adjoint_solutions(1, zh);
	            PROBLEM problem(primal_solutions, adjoint_solutions, fe_adjoint, fe_adjoint, quadrature_formula,
	                                                            face_quadrature_formula, fe_pou, quadrature_point_history);
	            Local_Problem<dim, BLOCKVECTOR>* loc_prob = &problem;
	            typename DoFHandler<dim>::active_cell_iterator cell = dof_handler_adjoint.begin_active(), endc = dof_handler_adjoint.end();

	            for (; cell != endc; ++cell)
	            {
	               Auhzh += loc_prob->A_uh_zh(cell);
	            }
	            A2_uhzh = Auhzh;
	            return Auhzh;
	         }


  ////////////////////////////////////////////Output ///////////////////////////////////////////////
	         // This function is known from almost all other
	         // tutorial steps in deal.II. This we have different
	         // finite elements working on the same triangulation, we first
	         // need to create a joint FE such that we can output all quantities
	         // together.

	         void output_results() const
	         {
	        	const FESystem<dim>* joint_fe;
	            const FESystem<dim> joint_fedwr(fe_primal, 1, fe_primal, 1, fe_pou, 1, fe_pou, 1, fe_pou, 1);
	            const FESystem<dim> joint_fenodwr(fe_primal, 1);
	            joint_fe=&joint_fenodwr;
	            if(DWR)
	            {
	            	joint_fe=&joint_fedwr;
	            }


	            DoFHandler<dim> joint_dof_handler(triangulation);
	            joint_dof_handler.distribute_dofs(*joint_fe);
	            Assert(joint_dof_handler.n_dofs() == 2 * dof_handler_primal.n_dofs() + 3 * dof_handler_pou.n_dofs(), ExcInternalError());

	            Vector<double> joint_solution(joint_dof_handler.n_dofs());

	            {
	               std::vector<unsigned int> local_joint_dof_indices((*joint_fe).dofs_per_cell);
	               std::vector<unsigned int> local_dof_indices_primal(fe_primal.dofs_per_cell);
	               std::vector<unsigned int> local_dof_indices_adjoint(fe_adjoint.dofs_per_cell);
	               std::vector<unsigned int> local_dof_indices_pou(fe_pou.dofs_per_cell);

	               typename DoFHandler<dim>::active_cell_iterator joint_cell = joint_dof_handler.begin_active(), joint_endc = joint_dof_handler.end(),
	                     cell_primal = dof_handler_primal.begin_active(), cell_adjoint = dof_handler_adjoint.begin_active(), cell_pou =
	                           dof_handler_pou.begin_active();
	               for (; joint_cell != joint_endc; ++joint_cell, ++cell_primal, ++cell_adjoint, ++cell_pou)
	               {
	                  joint_cell->get_dof_indices(local_joint_dof_indices);
	                  cell_primal->get_dof_indices(local_dof_indices_primal);
	                  if(DWR)
	                  {
	                  cell_adjoint->get_dof_indices(local_dof_indices_adjoint);
	                  cell_pou->get_dof_indices(local_dof_indices_pou);
	                  }
	                  for (unsigned int i = 0; i < (*joint_fe).dofs_per_cell; ++i)
	                     if ((*joint_fe).system_to_base_index(i).first.first == 0)
	                     {

	                        Assert((*joint_fe).system_to_base_index(i).second < local_dof_indices_primal.size(), ExcInternalError());
	                        joint_solution(local_joint_dof_indices[i]) = solution_primal(
	                              local_dof_indices_primal[(*joint_fe).system_to_base_index(i).second]);
	                     }
	                     else
	                        if ((*joint_fe).system_to_base_index(i).first.first == 1 && DWR)
	                        {
	                           Assert((*joint_fe).system_to_base_index(i).first.first == 1, ExcInternalError());
	                           Assert((*joint_fe).system_to_base_index(i).second < local_dof_indices_adjoint.size(), ExcInternalError());
	                           joint_solution(local_joint_dof_indices[i]) = z_h(local_dof_indices_primal[(*joint_fe).system_to_base_index(i).second]);
	                        }
	                        else
	                           if ((*joint_fe).system_to_base_index(i).first.first == 2 && DWR)
	                           {
	                              Assert((*joint_fe).system_to_base_index(i).first.first == 2, ExcInternalError());
	                              Assert((*joint_fe).system_to_base_index(i).second < local_dof_indices_pou.size(), ExcInternalError());
	                              joint_solution(local_joint_dof_indices[i]) = abs(
	                                    error_indicators_primal(local_dof_indices_pou[(*joint_fe).system_to_base_index(i).second]));
	                           }
	                           else
	                              if ((*joint_fe).system_to_base_index(i).first.first == 3 && DWR)
	                              {
	                                 Assert((*joint_fe).system_to_base_index(i).first.first == 3, ExcInternalError());
	                                 Assert((*joint_fe).system_to_base_index(i).second < local_dof_indices_pou.size(), ExcInternalError());
	                                 joint_solution(local_joint_dof_indices[i]) = abs(
	                                       error_indicators_adjoint(local_dof_indices_pou[(*joint_fe).system_to_base_index(i).second]));
	                              }
	                              else
	                              {
	                            	 if(DWR){
	                                 Assert((*joint_fe).system_to_base_index(i).first.first == 4, ExcInternalError());
	                                 Assert((*joint_fe).system_to_base_index(i).second < local_dof_indices_pou.size(), ExcInternalError());
	                                 joint_solution(local_joint_dof_indices[i]) = abs(
	                                       error_indicators(local_dof_indices_pou[(*joint_fe).system_to_base_index(i).second]));
	                            	 }
	                              }
	               }
	            }
	            std::cout << "------------------" << std::endl;
	            std::vector<std::string> solution_names, solution_names2, solution_names3;
	            for(auto i:this->solution_names)
	            	solution_names.push_back(i);
	            if(DWR)
	            for(auto i:this->solution_names_adjoint)
	            	  solution_names.push_back(i);

	         //   solution_names.push_back("u");
	         //   solution_names.push_back("q");
	         //   if (dim == 3) solution_names.push_back("z_dis");
	         //   solution_names.push_back("z");
	         //
	         //   solution_names.push_back("v");
	         //   solution_names.push_back("p");
	         //   if (dim == 3) solution_names.push_back("z_dis_adjoint");
	         //   solution_names.push_back("y");
//	            if(number_of_components==dim+dim+1)
//	         	        {
//	         	        solution_names.push_back("v_x");
//	         	        if(dim>1)solution_names.push_back("v_y");
//	         	        if (dim == 3) solution_names.push_back("v_z");
//	         	        solution_names.push_back("u_x");
//	         	        if(dim>1)solution_names.push_back("u_y");
//	         	        if (dim == 3) solution_names.push_back("u_z");
//	         	        solution_names.push_back("p");
//	         	        solution_names.push_back("v_x_adjoint");
//	         	        if(dim>1)solution_names.push_back("v_y_adjoint");
//	         	        if (dim == 3) solution_names.push_back("v_z_adjoint");
//	         	        solution_names.push_back("u_x_adjoint");
//	         	        if(dim>1)solution_names.push_back("u_y_adjoint");
//	         	        if (dim == 3) solution_names.push_back("u_z_adjoint");
//	         	        solution_names.push_back("p_adjoint");
//	         	        }
//	            if(number_of_components==dim+2)
//	               {
//	               solution_names.push_back("u_x");
//	               if(dim>1)solution_names.push_back("u_y");
//	               if (dim == 3) solution_names.push_back("u_z");
//	               solution_names.push_back("p");
//	               solution_names.push_back("T");
//	               solution_names.push_back("u_xT");
//	               if(dim>1)solution_names.push_back("u_yT");
//	               if (dim == 3) solution_names.push_back("u_zT");
//	               solution_names.push_back("pT");
//	               solution_names.push_back("TT");
//	               }
//
//	            if(number_of_components==dim+1)
//	            {
//	            solution_names.push_back("u_x");
//	            if(dim>1)solution_names.push_back("u_y");
//	            if (dim == 3) solution_names.push_back("u_z");
//	            solution_names.push_back("p");
//
//	            solution_names.push_back("u_xT");
//	            if(dim>1)solution_names.push_back("u_yT");
//	            if (dim == 3) solution_names.push_back("u_zT");
//	            solution_names.push_back("pT");
//	            }
//	            if(number_of_components==1)
//	            {
//	               solution_names.push_back("u");
//	            solution_names.push_back("z");
//	            }
	            if(DWR)
	            {
	            solution_names.push_back("primal_error_estimator");
	            solution_names.push_back("adjoint_error_estimator");
	            solution_names.push_back("total_error_estimator");

	            solution_names2.push_back("marked_cells");
	            }
//	            solution_names3.push_back("Errorx");
//	            solution_names3.push_back("Errory");
//	            solution_names3.push_back("Errorpf");
	            unsigned int size=number_of_components;
	            if(DWR)
	            {
	            	size= number_of_components + number_of_components + 1 + 1 + 1;
	            }
	            std::vector<DataComponentInterpretation::DataComponentInterpretation> data_component_interpretation(
	                  size, DataComponentInterpretation::component_is_scalar);
	            std::vector<DataComponentInterpretation::DataComponentInterpretation> data_component_interpretation2(
	                  1, DataComponentInterpretation::component_is_scalar);
	         //   std::vector<DataComponentInterpretation::DataComponentInterpretation> data_component_interpretation3(
	         //         dim+1, DataComponentInterpretation::component_is_scalar);
	            DataOut<dim> data_out;
	            data_out.attach_dof_handler(joint_dof_handler);

	            data_out.add_data_vector(joint_solution, solution_names, DataOut<dim>::type_dof_data, data_component_interpretation);
	            //data_out.add_data_vector(exact_difference, solution_names3, DataOut<dim>::type_dof_data, data_component_interpretation3);
	            if(DWR)
	            data_out.add_data_vector(cell_is_refined, solution_names2, DataOut<dim>::type_cell_data, data_component_interpretation2);

	            data_out.build_patches();

	            std::string filename_basis;
	            std::string saturation = std::to_string(this->saturation);
	            if(!DWR)
	            {
	            	filename_basis="solution_noDWR";
	            }
	            else
	            switch (refinementtype)
	            {
	               case (Refinementtype::Refine_Primal_Adjoint):
	                  filename_basis = "solution_"+Utilities::int_to_string(dim)+"d_";
	                  break;
	               case (Refinementtype::Refine_Primal):
	                  filename_basis = "solution_"+Utilities::int_to_string(dim)+"d_primal_";
	                  break;
	               case (Refinementtype::Refine_Adjoint):
	                  filename_basis = "solution_"+Utilities::int_to_string(dim)+"d_adjoint_";
	                  break;
	               case (Refinementtype::Global):
	                  filename_basis = "solution_"+Utilities::int_to_string(dim)+"d_global_";
	                  break;

	            }
	            // (current_time_step-1) * 8 + cycle + 1 * 8 * (Times.size()-1), 3
	            static int counter = 0;
	            std::ostringstream filename;
	            std::cout << "------------------" << std::endl;
	            std::cout << "Write solution" << std::endl;
	            std::cout << "------------------" << std::endl;
	            time_t now;
	            time( &now);
	            std::cout << std::endl;
	            filename << filename_basis <<get_Problem_name()<< max_saturation << "sat" << "Q1_h-ref-" << ctime( &time_beginning) << "-zinter-no_interpolator"
	                  << remaindertype << "remtype" << "Q" << degree << "_Q" << degree_adjoint << "_ with" << Times.size() - 1 << "time-steps"
	                  << Utilities::int_to_string(counter) << ".vtk";
	            counter++;
	            std::ofstream output(filename.str().c_str());
	            data_out.write_vtk(output);
	         }
///////////////////////////////////////////Set_functional_values   //////////////////////////////////////////


	         //returns the exact functional value and the changes the exact_functional_value, the approximate_functional_value,
	         //and the exact_error_in_J variables

	         double compute_functional_values()
	         {
	            exact_functional_value = Functional_J->getJ_u();
	            cout << "J_c(u): " << exact_functional_value << endl;
	            results["Ju"] = exact_functional_value;
	            Functional_J->get_functional_value(dof_handler_primal, solution_primal, approx_functional_value);
	            exact_error_in_J = std::abs(exact_functional_value - approx_functional_value);
	            cout << "J_c(u_h): " << approx_functional_value << endl;
	            return exact_functional_value;
	         }
	         ;

////////////////assemble_rhs_Juh//////////////////////////////////////////////////


	         void assemble_rhs_adjoint_of_primal_length(BLOCKVECTOR & rhs_adjoint_of_primal_length)
	         {
	            ConstraintMatrix primal_hanging_node_constraints;
	            DoFTools::make_hanging_node_constraints(dof_handler_primal, primal_hanging_node_constraints);
	            primal_hanging_node_constraints.close();

	            Functional_J->assemble_rhs(dof_handler_primal, rhs_adjoint_of_primal_length, solution_primal);

	            //TODO hanging node constraints??
	            constraints_primal.condense(rhs_adjoint_of_primal_length);
	            constraints_primal.distribute(rhs_adjoint_of_primal_length);

	         }

	         void assemble_rhs_adjoint()
	         {
	            //TODO make this more efficient!
	         //   std::vector<unsigned int> block_component(dim + 1, 0);
	         //   block_component[dim] = 1;
	         //   std::vector<unsigned int> dofs_per_block(2);
	         //   DoFTools::count_dofs_per_block(dof_handler_adjoint, dofs_per_block, block_component);
	         //   BLOCKVECTOR solution_primal_of_adjoint_length(dofs_per_block);
	            ConstraintMatrix dual_hanging_node_constraints;
	            DoFTools::make_hanging_node_constraints(dof_handler_adjoint, dual_hanging_node_constraints);
	            dual_hanging_node_constraints.close();

	         //   BLOCKVECTOR old_time_step_solution_primal_of_adjoint_length(dofs_per_block);
	         //   MyProjectionTools::interpolate(dof_handler_primal, solution_primal, dof_handler_adjoint, dual_hanging_node_constraints,
	         //                                              solution_primal_of_adjoint_length);

	            Functional_J->assemble_rhs(dof_handler_adjoint, system_rhs_adjoint, solution_primal_2);
	            dual_hanging_node_constraints.condense(system_rhs_adjoint);
	            dual_hanging_node_constraints.distribute(system_rhs_adjoint);

	         }

///////////////////////compute DWR estimator
	         //// T. Richter, T. Wick;
	         //// Variational Localizations of the Dual-Weighted Residual Estimator,
	         //// Journal of Computational and Applied Mathematics,
	         //// Vol. 279 (2015), pp. 192-208
	         ////
	         // Some routines have been taken from step-14 in deal.II

	         double compute_error_indicators_a_la_PU_DWR(const unsigned int refinement_cycle)
	         {
	            //timer.enter_section("Assemble primal matrix.");
	            // First, we re-initialize the error indicator vector that
	            // has the length of the space dimension of the PU-FE.
	            // Therein we store the local errors at all degrees of freedom.
	            // This is in contrast to usual procedures, where the error
	            // in general is stored cell-wise.
	            //if (current_time_step == 1)
	            {
	               dof_handler_pou.distribute_dofs(fe_pou);
	               error_indicators.reinit(dof_handler_pou.n_dofs());
	               error_indicators_adjoint.reinit(dof_handler_pou.n_dofs());
	               error_indicators_primal.reinit(dof_handler_pou.n_dofs());
	               error_indicators_remainder.reinit(triangulation.n_active_cells());

	            }

	            // Block 1 (building the dual weights):
	            // In the following the very specific
	            // part (z-I_hz) of DWR is implemented.
	            // This part is the same for classical error estimation
	            // and PU error estimation.

	            // Implement the interpolation operator
	            // (z-z_h)=(z-I_hz)
	            ConstraintMatrix dual_hanging_node_constraints;
	            DoFTools::make_hanging_node_constraints(dof_handler_adjoint, dual_hanging_node_constraints);
	            dual_hanging_node_constraints.close();

	            ConstraintMatrix primal_hanging_node_constraints;
	            DoFTools::make_hanging_node_constraints(dof_handler_primal, primal_hanging_node_constraints);
	            primal_hanging_node_constraints.close();
	            // TODO double-check (3), 0 , 1, 2 since
	            // in the previous code only FSI was implemented
	            // Construct a local primal solution that
	            // has the length of the adjoint vector
	            std::vector<unsigned int> dofs_per_block(number_of_components);
	            std::vector<unsigned int> block_component(number_of_components, 0);
	            for (unsigned int i = 0; i < number_of_components; i++)
	               block_component[i] = i;
	            DoFTools::count_dofs_per_block(dof_handler_adjoint, dofs_per_block, block_component);

	            BLOCKVECTOR solution_primal_of_adjoint_length(dofs_per_block);
	            BLOCKVECTOR old_time_step_solution_primal_of_adjoint_length(dofs_per_block);

	            // Main function 1: Interpolate cell-wise the
	            // primal solution into the dual FE space.
	            // This rescaled primal solution is called
	            //   ** solution_primal_of_adjoint_length **
	            // same for the old_timestep_solution which is the solution of the previos timestep
	            MyProjectionTools::interpolate(dof_handler_primal, solution_primal, dof_handler_adjoint, dual_hanging_node_constraints,
	                                           solution_primal_of_adjoint_length);

	            MyProjectionTools::interpolate(dof_handler_primal, old_timestep_solution_primal, dof_handler_adjoint, dual_hanging_node_constraints,
	                                           old_time_step_solution_primal_of_adjoint_length);

	            BLOCKVECTOR I2_h2_solution_primal_diff;

	            //IDEA1: Rannacher Interpolatorie
	            //TODO boundary conditions or not????
	            I2_h2_solution_primal_diff.reinit(solution_primal_of_adjoint_length);
	            cout << "Ihu_size: " << I2_h2_solution_primal_diff.size() << " ndofs: " << dof_handler_adjoint.n_dofs() << endl;

	            //IDEA1: Rannachers Approximation
	         //   compute_projection_difference<dim>(dof_handler_primal, solution_primal, dof_handler_adjoint, dual_hanging_node_constraints,
	         //                                      I2_h2_solution_primal_diff);

	         //   I2_h2_solution_primal_diff -= solution_primal_of_adjoint_length;

	            //constraints_adjoint.distribute(I2_h2_solution_primal_diff);

	            //IDEA2: A New Newton step
	         //   BLOCKVECTOR residual_of_adjoint_length=solution_primal_of_adjoint_length;
	         //    MyProjectionTools::interpolate(dof_handler_primal, system_rhs_primal, dof_handler_adjoint, dual_hanging_node_constraints,
	         //                         residual_of_adjoint_length);
	         //    SparseDirectUMFPACK A;
	         //    solve_lin_system(system_matrix_adjoint,solvertype,I2_h2_solution_primal_diff,residual_of_adjoint_length,true,true,A);

	            //IDEA3: complete approximation of u_h^(2)
	            I2_h2_solution_primal_diff = solution_primal_2 - solution_primal_of_adjoint_length;

	         //   Functional_J->construct_functional(dof_handler_primal, solution_primal, dof_handler_adjoint, solution_primal_2);

	            cout << "Ihu-u " << I2_h2_solution_primal_diff.linfty_norm() << endl;
	            // Local vectors of dual weights obtained
	            // from the adjoint solution
	            BLOCKVECTOR dual_weights(solution_primal_of_adjoint_length);
	            BLOCKVECTOR z_h_of_adjoint_length(solution_primal_of_adjoint_length);
	         MyProjectionTools::interpolate(dof_handler_primal, z_h, dof_handler_adjoint, constraints_adjoint, z_h_of_adjoint_length);

	            // Main function 2: Execute (z-I_hz) (in the dual space),
	            // yielding the adjoint weights for error estimation.
	         //   compute_projection_difference<dim>(dof_handler_primal, z_h, dof_handler_adjoint, dual_hanging_node_constraints, dual_weights);
	         //   MyProjectionTools::interpolate(dof_handler_primal, z_h, dof_handler_adjoint, dual_hanging_node_constraints, z_h_of_adjoint_length);
	         //   dual_weights -= z_h_of_adjoint_length;

	         //   FETools::interpolation_difference(dof_handler_adjoint, constraints_adjoint, solution_adjoint, dof_handler_primal,
	         //                                     primal_hanging_node_constraints, dual_weights);
	         ////    dual_weights = solution_adjoint - z_h_of_adjoint_length;
	         //   constraints_adjoint.distribute(dual_weights);

	            Functional_J->assemble_rhs(dof_handler_adjoint, system_rhs_adjoint);

	            //Here is an idea how to approximate the remainderpart
	            BLOCKVECTOR z_diff = (solution_adjoint - z_h_of_adjoint_length);
	            cout << "L_inf of Zdiff: " << "\t" << z_diff.linfty_norm() << endl;
	            BLOCKVECTOR diff = solution_primal_2 - solution_primal_of_adjoint_length;
	            cout << "diff u_h z_h: " << "\t" << diff.linfty_norm() << endl;

	            results["l2NormAuh2"] = system_rhs_primal_2 * (system_rhs_primal_2 + system_rhs_primal_2) / 2;

	            std::cout << solution_primal_2.linfty_norm() << std::endl;
	            assemble_residual_adjoint();
	            interpolationpartu = system_rhs_primal_2 * (solution_adjoint + z_h_of_adjoint_length) / 2;
	            std::cout << "A(uh2)(A(uh2)^*)  :" << system_rhs_primal_2 * (system_rhs_primal_2 + system_rhs_primal_2) / 2 << std::endl;
	            std::cout << "A(uh2)(zh2+zh)/2  :" << system_rhs_primal_2 * (solution_adjoint + z_h_of_adjoint_length) / 2 << std::endl;

	            results["l2NormAuh2"] = system_rhs_primal_2 * (system_rhs_primal_2 + system_rhs_primal_2) / 2;
	            results["Interpolationpartu"] = system_rhs_primal_2 * (solution_adjoint + z_h_of_adjoint_length) / 2;

	            Functional_J->assemble_rhs(dof_handler_adjoint, system_rhs_adjoint, solution_primal_2);
	         //   dual_hanging_node_constraints_adjoint.condense(system_rhs_adjoint);
	         //      dual_hanging_node_constraints_adjoint.distribute(system_rhs_adjoint);

	         //   std::cout<<solution_primal_2.linfty_norm()<<std::endl;
	         //   BLOCKVECTOR Az(solution_adjoint);
	         //   dual_hanging_node_constraints_adjoint.distribute(Az);
	         //   system_matrix_adjoint.vmult(Az, solution_adjoint);
	         //   BLOCKVECTOR JAstrich=system_rhs_adjoint-Az;
	            double Aprime_uh2_zh2_uh2minusu_ = get_Aprime_v_dot_zh_on_adjoint_space(solution_primal_2, diff, solution_adjoint);
	         //   std::cout << "(J-Azh2)'(uh2)((J-Azh2)'(uh2)^*)  :" <<JAstrich*(JAstrich+JAstrich)/2<<std::endl;
	         //   std::cout << "(J-Azh2)'(uh2-uh)  :" <<system_rhs_adjoint*(solution_primal_2-solution_primal_of_adjoint_length)/2<<std::endl;
	            interpolationpartz = system_rhs_adjoint * (solution_primal_2 - solution_primal_of_adjoint_length) / 2 + Aprime_uh2_zh2_uh2minusu_ / 2;
	            std::cout << "(J-Azh2)'(uh2-uh)  :" << interpolationpartz << std::endl;
	         //   std::cout <<  "(J-Azh2)'(uh2-uh)  - A(uh2)(zh2+zh)/2 :" <<
	         //         system_rhs_primal_2*(solution_adjoint+z_h_of_adjoint_length)/2
	         //         -JAstrich*(solution_primal_2-solution_primal_of_adjoint_length)/2<< std::endl;
	            interpolationpart = interpolationpartu - interpolationpartz;
	            std::cout << "(J-Azh2)'(uh2-uh)  - A(uh2)(zh2+zh)/2 :" << interpolationpart << std::endl;
	            results["Interpolationpartz"] = -interpolationpartz;
	            results["Interpolationpart"] = interpolationpart;

	            Vector<double> difference_for_remainder_u;
	            Vector<double> difference_for_remainder_z;
	            Vector<double> _z;
	            Vector<double> _u;
//	            double H1_du = 1;
//	            double H1_dz = 1;
//	            double H1_u = 0;
//	            double H1_z = 1;
//	            if (remaindertype == Remaindertype::H1_Norm_Remainder)
//	            {
//
//	               //H1-Norm for u
//	               VectorTools::integrate_difference(dof_handler_adjoint, solution_primal_of_adjoint_length, ZeroFunction<dim>(number_of_components), _u,
//	                                                 QGauss<dim>(degree_adjoint), VectorTools::NormType::H1_norm);
//
//	               double H1_u = VectorTools::compute_global_error(triangulation, _u, VectorTools::NormType::H1_norm);
//	               //H1-Norm for z
//	               VectorTools::integrate_difference(dof_handler_adjoint, z_h_of_adjoint_length, ZeroFunction<dim>(number_of_components), _z,
//	                                                 QGauss<dim>(degree_adjoint), VectorTools::NormType::H1_norm);
//	               double H1_z = VectorTools::compute_global_error(triangulation, _z, VectorTools::NormType::H1_norm);
//
//	               //H1-Norm for u
//	               VectorTools::integrate_difference(dof_handler_adjoint, I2_h2_solution_primal_diff, ZeroFunction<dim>(number_of_components),
//	                                                 difference_for_remainder_u, QGauss<dim>(degree_adjoint), VectorTools::NormType::H1_norm);
//
//	               double H1_du = VectorTools::compute_global_error(triangulation, difference_for_remainder_u, VectorTools::NormType::H1_norm);
//
//	               //H1-norm for z
//	               VectorTools::integrate_difference(dof_handler_adjoint, z_diff, ZeroFunction<dim>(number_of_components), difference_for_remainder_z,
//	                                                 QGauss<dim>(degree_adjoint), VectorTools::NormType::H1_norm);
//
//	               double H1_dz = VectorTools::compute_global_error(triangulation, difference_for_remainder_z, VectorTools::NormType::H1_norm);
//	               cout << "   eu*eu*eu+ez*eu*eu:  " << (H1_du) * H1_du * H1_du / ((H1_u) * H1_u * H1_u) << std::endl;
//
//	               //compute remainderlike error estimator take care if (z=0)
//	               for (unsigned int i = 0; i < error_indicators_remainder.size(); i++)
//	               {
//	                  error_indicators_remainder[i] = difference_for_remainder_u[i] * difference_for_remainder_u[i] * H1_du / (((H1_u) * H1_u * H1_u));  //+difference_for_remainder_z[i]*difference_for_remainder_z[i]*H1_u*H1_u/H1_z;
//	               }
//	            }
//
//	            if (remaindertype == Remaindertype::Wkp_Remainder)
//	            {
//	               double p = 4;
//	               const Function<dim, double> *weight = nullptr;
//
//	               VectorTools::integrate_difference(dof_handler_adjoint, solution_primal_of_adjoint_length, ZeroFunction<dim>(number_of_components), _u,
//	                                                 QGauss<dim>(degree_adjoint), VectorTools::NormType::W1p_norm, weight, p);
//
//	               double W1p_u = VectorTools::compute_global_error(triangulation, _u, VectorTools::NormType::W1p_norm, p);
//
//	               //H1-norm for z
//	               VectorTools::integrate_difference(dof_handler_adjoint, z_h_of_adjoint_length, ZeroFunction<dim>(number_of_components), _z,
//	                                                 QGauss<dim>(degree_adjoint), VectorTools::NormType::W1p_norm, weight, p);
//
//	               double W1p_z = VectorTools::compute_global_error(triangulation, _z, VectorTools::NormType::W1p_norm, p);
//	               BLOCKVECTOR z_diff = (solution_adjoint - z_h_of_adjoint_length);
//	               //H1-Norm for u
//	               VectorTools::integrate_difference(dof_handler_adjoint, I2_h2_solution_primal_diff, ZeroFunction<dim>(number_of_components),
//	                                                 difference_for_remainder_u, QGauss<dim>(degree_adjoint), VectorTools::NormType::W1p_norm, weight,
//	                                                 p);
//
//	               double W1p_du = VectorTools::compute_global_error(triangulation, difference_for_remainder_u, VectorTools::NormType::W1p_norm, p);
//
//	               //H1-norm for z
//	               VectorTools::integrate_difference(dof_handler_adjoint, z_diff, ZeroFunction<dim>(number_of_components), difference_for_remainder_z,
//	                                                 QGauss<dim>(degree_adjoint), VectorTools::NormType::W1p_norm, weight, p);
//
//	               double W1p_dz = VectorTools::compute_global_error(triangulation, difference_for_remainder_z, VectorTools::NormType::W1p_norm, p);
//	               cout << "   eu*eu*eu+ez*eu*eu:  " << (W1p_du + W1p_dz) * W1p_du * W1p_du / ((W1p_u + W1p_z) * W1p_u * W1p_u) << std::endl;
//
//	               //compute remainderlike error estimator take care if (z=0)
//	               for (unsigned int i = 0; i < error_indicators_remainder.size(); i++)
//	               {
//	                  error_indicators_remainder[i] = (std::pow(difference_for_remainder_u[i], p) * std::pow(W1p_du, 3 - p)
//	                        + std::pow(difference_for_remainder_z[i], p) * W1p_du * W1p_du * std::pow(W1p_z, 1 - p)) / ((W1p_u + W1p_z) * W1p_u * W1p_u);
//	               }
//	            }

	         //TODO check this sign
	         //      z_h_of_adjoint_length=solution_adjoint-dual_weights;

	            cout << "Ihz-z: " << dual_weights.linfty_norm() << endl;
	            // end Block 1

	            // Block 2 (evaluating the PU-DWR):
	            // The following function has a loop inside that
	            // goes over all cells to collect the error contributions,
	            // and is the `heart' of the DWR method. Therein
	            // the specific equation of the error estimator is implemented.

	            // Info: must be sufficiently high for adjoint evaluations
	            QGauss<dim> quadrature_formula(quadrature_degree_adjoint);
	            QGauss<dim - 1> face_quadrature_formula(quadrature_degree_adjoint);

	            const unsigned int dofs_per_cell = fe_pou.dofs_per_cell;
	            Vector<double> local_err_ind(dofs_per_cell);
	            Vector<double> local_err_ind_adjoint(dofs_per_cell);
	            std::vector<unsigned int> local_dof_indices(dofs_per_cell);

	            std::vector<BLOCKVECTOR> primal_solutions =
	                  { solution_primal_of_adjoint_length, old_time_step_solution_primal_of_adjoint_length };
	            std::vector<BLOCKVECTOR> adjoint_solutions(1, z_h_of_adjoint_length);
	            PROBLEM problem(primal_solutions, adjoint_solutions, fe_adjoint, fe_adjoint, quadrature_formula,
	                                                            face_quadrature_formula, fe_pou, quadrature_point_history_adjoint);
	            Local_Problem<dim, BLOCKVECTOR>* loc_prob = &problem;
	            loc_prob->set_homotopy_s(1.0);  // this reovers the normal problem
	            //std::vector<unsigned int> local_dof_indices_adjoint(fe_adjoint.dofs_per_cell);
	            FEValues_Container<dim> fe_values_container(dof_handler_adjoint, dof_handler_pou, quadrature_formula, face_quadrature_formula,
	                                                        *Functional_J);

	            auto cell = dof_handler_pou.begin_active(), endc = dof_handler_pou.end();

	            //computation of the local error estimator

	         //   WorkStream::run(dof_handler_pou.begin_active(),
	         //                   dof_handler_pou.end(),
	         //                   std::bind(&local_assemble_error_indicators,
	         //                             this,
	         //                             std::placeholders::_1,
	         //                             std::placeholders::_2,
	         //                             std::placeholders::_3),
	         //                   std::bind(&copy_local_to_globalEE,
	         //                             this,
	         //                             std::placeholders::_1,
	         //                             std::ref(error_indicators_primal),
	         //                                                          std::ref(error_indicators_adjoint),
	         //                                                          std::ref(error_indicators_remainder)),
	         //                             AssemblyScratchDataEE(problem,fe_values_container,I2_h2_solution_primal_diff,z_diff,solution_primal_of_adjoint_length),
	         //                   AssemblyCopyDataEE(local_err_ind,local_err_ind_adjoint,local_dof_indices));
	         //   std::cout<< "workstream finished";

	            for (int i = 0; cell != endc; ++cell, ++i)
	               if (cell->is_locally_owned())
	               {
	                  {
	                     std::vector<Point<dim>> vertices_p(std::pow(2, dim), Point<dim>());
	                     for (unsigned int vertex_i = 0; vertex_i < std::pow(2, dim); vertex_i++)
	                        vertices_p[vertex_i] = cell->vertex(vertex_i);

	                     for (unsigned int level = 0; level < dof_handler_adjoint.get_triangulation().n_levels(); ++level)
	                     {
	                        typename DoFHandler<dim>::cell_iterator cell_adjoint = dof_handler_adjoint.begin(level), endc_p2 = dof_handler_adjoint.end(
	                              level);
	                        for (; cell_adjoint != endc_p2; ++cell_adjoint)
	                        {
	                           local_err_ind = 0;
	                           local_err_ind_adjoint = 0;
	                           std::vector<Point<dim>> vertices_p2(std::pow(2, dim), Point<dim>());
	                           for (unsigned int vertex_i = 0; vertex_i < std::pow(2, dim); vertex_i++)
	                              vertices_p2[vertex_i] = cell_adjoint->vertex(vertex_i);
	                           bool cell_is_same = true;
	                           for (unsigned int vertex_i = 0; vertex_i < std::pow(2, dim); vertex_i++)
	                           {
	                              if (vertices_p2[vertex_i] == vertices_p[vertex_i])
	                              {
	                              }
	                              else
	                                 cell_is_same = false;

	                           }

	                           if (cell_is_same)
	                           {

	         #ifdef NOTRADON
	         //                     cout << "\r Ind: " << " " << cell << std::flush;
	         #endif
	                              local_err_ind = 0;
	                              local_err_ind_adjoint = 0;
	                              if (cell_adjoint->active())
	                              {
	                                 //remainderpart
	                                 error_indicators_remainder[i] = loc_prob->local_remainder_part(cell_adjoint, I2_h2_solution_primal_diff, z_diff,
	                                                                                                cell_adjoint, cell_adjoint);

	                                 //primal error estimator
	                                 loc_prob->local_primal_error_estimator(local_err_ind, cell_adjoint, z_diff, cell_adjoint, cell);

	                                 //adjoint error estimator
	                                 loc_prob->local_adjoint_error_estimator_part(local_err_ind_adjoint, cell_adjoint, I2_h2_solution_primal_diff,
	                                                                              cell_adjoint, cell);

	                                 for (unsigned int i = 0; i < fe_pou.dofs_per_cell; i++)
	                                    local_err_ind_adjoint(i) += (Functional_J->get_cellwise_value_u_psi(dof_handler_adjoint, dof_handler_pou,
	                                                                                                        fe_values_container,
	                                                                                                        I2_h2_solution_primal_diff,
	                                                                                                        solution_primal_of_adjoint_length,
	                                                                                                        cell_adjoint, cell, i));
	                              }
//	                              if (cell_adjoint->has_children())
//	                              {
//
//	                                 error_indicators_remainder[i] = 0;
//
//	                                 for (unsigned int child_n = 0; child_n < cell_adjoint->n_children(); ++child_n)
//	                                    if (cell_adjoint->child(child_n)->active())
//	                                    {
//	                                       auto cell_adjoint_child = cell_adjoint->child(child_n);
//	                                       //remainderterm
//	                                       error_indicators_remainder[i] += loc_prob->local_remainder_part(cell_adjoint_child,
//	                                                                                                       I2_h2_solution_primal_diff, z_diff,
//	                                                                                                       cell_adjoint_child, cell_adjoint_child);
//
//	                                       //primal error estimator
//	                                       loc_prob->local_primal_error_estimator(local_err_ind, cell_adjoint_child, z_diff, cell_adjoint_child, cell);
//
//	         //                           adjoint error estimator
//	                                       loc_prob->local_adjoint_error_estimator_part(local_err_ind_adjoint, cell_adjoint_child,
//	                                                                                    I2_h2_solution_primal_diff, cell_adjoint_child, cell);
//	                                       for (unsigned int i = 0; i < fe_pou.dofs_per_cell; i++)
//	                                          local_err_ind_adjoint(i) += (Functional_J->get_cellwise_value_u_psi(dof_handler_adjoint, dof_handler_pou,
//	                                                                                                              fe_values_container,
//	                                                                                                              I2_h2_solution_primal_diff,
//	                                                                                                              solution_primal_of_adjoint_length,
//	                                                                                                              cell_adjoint_child, cell, i));
//	                                    }
//
//	                              }
	                           }
	                           // Write all error contributions
	                           // in their respective places in the global error vector.
	                           cell->get_dof_indices(local_dof_indices);
	                           for (unsigned int i = 0; i < dofs_per_cell; ++i)
	                           {
	                              error_indicators_primal(local_dof_indices[i]) += local_err_ind(i);

	                              error_indicators_adjoint(local_dof_indices[i]) += local_err_ind_adjoint(i);
	         //                   cout<<local_err_ind(i)<<endl;
	         //                   cout<<i<<endl;
	                           }
	                        }  // end cell loop for PU FE elements
	                     }
	                  }
	               }



//	            	            for (int i = 0; cell != endc; ++cell, ++i)
//	            	               if (cell->is_locally_owned())
//	            	               {
//
//
//	            	         #ifdef NOTRADON
//	            	         //                     cout << "\r Ind: " << " " << cell << std::flush;
//	            	         #endif
//	            	                              local_err_ind = 0;
//	            	                              local_err_ind_adjoint = 0;
//	            	                                 //remainderpart
//	            	                                 error_indicators_remainder[i] = loc_prob->local_remainder_part(cell, I2_h2_solution_primal_diff, z_diff,
//	            	                                		 cell, cell);
//
//	            	                                 //primal error estimator
//	            	                                 loc_prob->local_primal_error_estimator(local_err_ind, cell, z_diff, cell, cell);
//
//	            	                                 //adjoint error estimator
//	            	                                 loc_prob->local_adjoint_error_estimator_part(local_err_ind_adjoint, cell, I2_h2_solution_primal_diff,
//	            	                                		 cell, cell);
//
//	            	                                 for (unsigned int i = 0; i < fe_pou.dofs_per_cell; i++)
//	            	                                    local_err_ind_adjoint(i) += (Functional_J->get_cellwise_value_u_psi(dof_handler_adjoint, dof_handler_pou,
//	            	                                                                                                        fe_values_container,
//	            	                                                                                                        I2_h2_solution_primal_diff,
//	            	                                                                                                        solution_primal_of_adjoint_length,
//																															cell, cell, i));
//
//
//
//	            	                           // Write all error contributions
//	            	                           // in their respective places in the global error vector.
//	            	                           cell->get_dof_indices(local_dof_indices);
//	            	                           for (unsigned int i = 0; i < dofs_per_cell; ++i)
//	            	                           {
//	            	                              error_indicators_primal(local_dof_indices[i]) += local_err_ind(i);
//
//	            	                              error_indicators_adjoint(local_dof_indices[i]) += local_err_ind_adjoint(i);
//	            	         //                   cout<<local_err_ind(i)<<endl;
//	            	         //                   cout<<i<<endl;
//	            	                           }
//	            	                        }  // end cell loop for PU FE elements


	         #ifdef NOTRADON
	         //   cout << "\r                 \r" << std::flush;
	         #endif
	            double J_u_h2 = 0;
	            double J_u_h = 0;
	         //   BLOCKVECTOR help(solution_adjoint);
	         //   system_matrix_adjoint.vmult(help, solution_adjoint);
	         //   double k = help * I2_h2_solution_primal_diff;
	         //   cout << " A'(U_h)(I2_h2u)(Z_h): " << k << endl;
	            ( *Functional_J)(dof_handler_primal, solution_primal, J_u_h);
	            ( *Functional_J)(dof_handler_adjoint, solution_primal_2, J_u_h2);
	            cout <<std::setprecision(15)<< " Estimated Error: " << J_u_h2 - J_u_h << endl;
	            results["strJuh"]=string("J(uh)=");
	            results["Juh"] = J_u_h;
	            results["strJuh2"]=string("J(uh2)=");
	            results["Juh2"] = J_u_h2;
	            results["Juh2-Juh"] = J_u_h2 - J_u_h;

	            std::cout<< "J(uh) = " << J_u_h<< endl;
	            std::cout<< "J(uh2) = " << J_u_h2<< endl;
	            std::cout<< "J(uh2)-J(uh) = " << J_u_h2 - J_u_h<< endl;
	            std::cout<< "J(u) =" << Functional_J->exact_value<< endl;
	            // Finally, we eliminate and distribute hanging nodes in the error estimator
	            ConstraintMatrix dual_hanging_node_constraints_pou;
	            DoFTools::make_hanging_node_constraints(dof_handler_pou, dual_hanging_node_constraints_pou);
	            dual_hanging_node_constraints_pou.close();

	            dealii::ConstraintMatrix::LineRange Lines = dual_hanging_node_constraints_pou.get_lines();

	            for (auto Line = Lines.begin(); Line != Lines.end(); ++Line)
	            {

	               //const std::vector< std::pair< types::global_dof_index, double > >* constrainted_entries = dual_hanging_node_constraints_pou.get_constraint_entries (Line->index );

	               error_indicators_primal[Line->entries[1].first] += 0.5 * error_indicators_primal[Line->index];
	               error_indicators_primal[Line->entries[0].first] += 0.5 * error_indicators_primal[Line->index];
	               error_indicators_primal[Line->index] = 0;
	               error_indicators_adjoint[Line->entries[1].first] += 0.5 * error_indicators_adjoint[Line->index];
	               error_indicators_adjoint[Line->entries[0].first] += 0.5 * error_indicators_adjoint[Line->index];
	               error_indicators_adjoint[Line->index] = 0;

	               //error_indicators_primal[(*constrainted_entries)[1].first]=2;
	            }

	            total_estimated_error = 0.0;
	            estimated_error_primal = 0.0;
	            estimated_error_adjoint = 0.0;
	            estimated_error_remainder = 0.0;
	            double Iind = 0;
	            for (unsigned int k = 0; k < error_indicators.size(); k++)
	            {
	               estimated_error_primal += 0.5 * (error_indicators_primal(k));
	               estimated_error_adjoint += 0.5 * (error_indicators_adjoint(k));
	               Iind += abs(0.5 * (error_indicators_primal(k)) + 0.5 * (error_indicators_adjoint(k)));
	            }
	            if (remaindertype != Remaindertype::no_Remainder) for (unsigned int k = 0; k < error_indicators_remainder.size(); k++)
	               estimated_error_remainder += error_indicators_remainder(k);
	            cout << "Iind= " << Iind << endl;
	            // Take the absolute of the estimated error.
	            // However, we might check if the signs
	            // of the exact error and the estimated error are the same.
	            get_A_uh_z_h(solution_primal, z_h);
	         //   A_uhzh=system_rhs_primal*z_h;
	            cout << "A^(2)(uh)(zh)=" << get_A_uh_z_h_on_adjoint_space(solution_primal_of_adjoint_length, z_h_of_adjoint_length) << endl;
	            cout << "A(uh)(zh)=" << A_uhzh << endl;
	            cout<<std::setprecision(5);
	            total_estimated_error = estimated_error_adjoint + estimated_error_primal;
	            cout << "estimated_error_primal: " << 2 * estimated_error_primal << endl;
	            cout << "estimated_error_adjoint: " << 2 * estimated_error_adjoint << endl;
	            cout << "estimated_error_remainder: " << estimated_error_remainder << endl;
	            results["estimatedErrorRemainder"] = estimated_error_remainder;
	            cout << "total_estimated_error: " << total_estimated_error << endl;
	            total_estimated_error = std::abs(total_estimated_error);
	            cout << "total_estimated_error with remainders... : "
	                  << estimated_error_adjoint + estimated_error_primal + estimated_error_remainder + A_uhzh << endl;
	            results["ErrorTotalEstimation"] = estimated_error_adjoint + estimated_error_primal + estimated_error_remainder + A_uhzh;
	            results["RelErrorInErrorTotalEstimation"] = ((J_u_h2 - J_u_h)
	                  - (estimated_error_adjoint + estimated_error_primal + estimated_error_remainder + A_uhzh)) / (J_u_h2 - J_u_h);
	            results["AbsErrorInErrorTotalEstimation"] = ((J_u_h2 - J_u_h)
	                  - (estimated_error_adjoint + estimated_error_primal + estimated_error_remainder + A_uhzh));
	            cout << " Estimated Error: " << J_u_h2 - J_u_h << endl;
	            cout << " Error  to theoretical result: "
	                  << ((J_u_h2 - J_u_h) - (estimated_error_adjoint + estimated_error_primal + estimated_error_remainder + A_uhzh)) / (J_u_h2 - J_u_h)
	                  << endl;
	            cout << " Abs Error  to theoretical result: "
	                  << ((J_u_h2 - J_u_h) - (estimated_error_adjoint + estimated_error_primal + estimated_error_remainder + A_uhzh)) << endl;
	            //pcout << "    Estimated error (prim): " << total_estimated_error << std::endl;

	            // From the JCAM paper: compute indicator indices to check
	            // effectivity of error estimator.
	            double total_estimated_error_absolute_values = 0.0;
	            for (unsigned int k = 0; k < error_indicators_primal.size(); k++)
	               total_estimated_error_absolute_values += 0.5 * std::abs(error_indicators_primal(k) + error_indicators_adjoint(k));

	            // "ind" things were mainly for paper with Thomas Richter (Richter/Wick; JCAM, 2015)
	            //  pcout << "   Estimated error (ind):  " << total_estimated_error_absolute_values << std::endl;
	            //exact_error_in_J=std::abs(exact_functional_value-compute_point_value(p,dim));
	            //timer.exit_section();
	            compute_functional_values();
	            pcout << "   Exact_error:                   " << exact_error_in_J << std::endl;
	            pcout << "   Ieff:                   " << std::abs(total_estimated_error / exact_error_in_J) << std::endl;
	            pcout << "   IeffRL:                   "
	                  << std::abs((estimated_error_adjoint + estimated_error_primal + estimated_error_remainder + A_uhzh) / exact_error_in_J)
	                  << std::endl;
	            results["IeffRL"] = (estimated_error_adjoint + estimated_error_primal + estimated_error_remainder + A_uhzh) / exact_error_in_J;
	            results["Iefftilde"] = (estimated_error_adjoint + estimated_error_primal + estimated_error_remainder + A_uhzh-interpolationpart) / exact_error_in_J;
	            pcout << "   Iefftilde:                   "
	                  << std::abs((estimated_error_adjoint + estimated_error_primal + estimated_error_remainder + A_uhzh-interpolationpart) / exact_error_in_J)
	                  << std::endl;
	            pcout << "   Ieff_primal:                   " << std::abs(2 * estimated_error_primal / exact_error_in_J) << std::endl;
	            pcout << "   Ieff_adjoint:                   " << std::abs(2 * estimated_error_adjoint / exact_error_in_J) << std::endl;
	            pcout << "   Iind:                   " << total_estimated_error_absolute_values / exact_error_in_J << std::endl;
	            std::cout<<std::setprecision(5);

	            // Write everything into a file
	            //file.precision(3);
	         //   file << std::setiosflags(std::ios::scientific) << std::setprecision(2);
	         //   file << dof_handler_primal.n_dofs() << "\t";
	         //   file << exact_error_in_J << "\t";
	         //   file << total_estimated_error << "\t";
	         //   file << total_estimated_error_absolute_values << "\t";
	         //   file << total_estimated_error / exact_error_in_J << "\t";
	         //   file << total_estimated_error_absolute_values / exact_error_in_J << "\n";
	         //   file.flush();

	            // Write everything into a file gnuplot
	         //   file_gnuplot << std::setiosflags(std::ios::scientific) << std::setprecision(2);
	         //   //file_gnuplot.precision(3);
	         //   file_gnuplot << dof_handler_primal.n_dofs() << "\t";
	         //   file_gnuplot << exact_error_in_J << "\t";
	         //   file_gnuplot << total_estimated_error << "\t";
	         //   file_gnuplot << total_estimated_error_absolute_values << "\n";
	         //   file_gnuplot.flush();

	            // end Block 3

	            // Block 4
	            return total_estimated_error;

	            // end Block 4
	         }

	         // Refinement strategy and carrying out the actual refinement.

	         double refine_average_with_PU_DWR(const unsigned int refinement_cycle)
	         {
	            // Step 1:
	            // Obtain error indicators from PU DWR estimator
	            cout << "doing marking..." << std::flush;
	            // Step 2: Choosing refinement strategy
	            // Here: averaged refinement
	            // Alternatives are in deal.II:
	            // refine_and_coarsen_fixed_fraction for example
	            switch (refinementtype)
	            {
	               case (Refinementtype::Refine_Primal_Adjoint):
	                  error_indicators = error_indicators_adjoint + error_indicators_primal;
	                  break;
	               case (Refinementtype::Refine_Primal):
	                  error_indicators = error_indicators_primal;
	                  break;
	               case (Refinementtype::Refine_Adjoint):
	                  error_indicators = error_indicators_adjoint;
	                  break;
	               default:
	                  error_indicators = error_indicators_adjoint + error_indicators_primal;
	                  break;

	            }

	            for (Vector<double>::iterator i = error_indicators.begin(); i != error_indicators.end(); ++i)
	               *i = std::fabs( *i);
	            const unsigned int dofs_per_cell_pou = fe_pou.dofs_per_cell;
	            std::vector<unsigned int> local_dof_indices(dofs_per_cell_pou);

	            // Refining all cells that have values above the mean value
	            double error_indicator_mean_value = error_indicators.mean_value();
	            double refinement_factor = 0.1;
	            double recoarsenfactor = 0.00;
	            unsigned int refined_cell = triangulation.n_active_cells() * refinement_factor;

	            //double error_indicator_max = error_indicators.linfty_norm();
	            Vector<double> error_ind(triangulation.n_active_cells());
	            std::vector<RefinementCase<dim>> refinementcases(triangulation.n_active_cells(), RefinementCase<dim>());
	            typename DoFHandler<dim>::active_cell_iterator cell = dof_handler_pou.begin_active(), endc = dof_handler_pou.end();
	            std::vector<std::vector<double>> anisotrop_refinement_pairs(dim, std::vector<double>(2, 0.0));
	            double anisotropy_bound = 5;
	         //   double anisotropy_bound_transformed = 1.0/anisotropy_bound+anisotropy_bound;
	         //   error_ind = 0.0;
	            for (unsigned int j = 0; cell != endc; ++cell, j++)
	            {
	         //
	               cell->get_dof_indices(local_dof_indices);
	               if (element_refinement == ElementRefinement::anisotrop)
	                  error_ind(j) = My_Anisotropic_Refinement_Tools::get_error_and_anisotropyflag<dim>(error_indicators, local_dof_indices,
	                                                                                                    refinementcases[j], anisotropy_bound);
	               else
	               {
	                  error_ind(j) = 0.0;
	                  for (unsigned int i = 0; i < dofs_per_cell_pou; ++i)
	                  {

	                     error_ind(j) += error_indicators(local_dof_indices[i]);

	                  }
	               }
	               if (remaindertype != Remaindertype::no_Remainder) error_ind(j) += std::abs(error_indicators_remainder(j));

	            }

	            Vector<double> sorted_vector = error_ind;
	            std::sort(sorted_vector.begin(), sorted_vector.end(), std::greater_equal<double>());
	            double treshhold = sorted_vector(refined_cell);

	            //  GridRefinement::refine(triangulation,error_ind,treshhold);
	         //   cout << sorted_vector(0) << endl;
	         //   cout << sorted_vector(1) << endl;
	         //   cout << sorted_vector(2) << endl;
	         //   cout << sorted_vector(3) << endl;

	            double refinementbound = treshhold * (1 - 1e-6);  //dofs_per_cell_pou*error_indicator_mean_value;
	            double recoursenbound = recoarsenfactor * error_indicator_mean_value;
	            cell_is_refined.reinit(triangulation.n_active_cells());
	            cell_is_refined = 0;
	            // Pou cell  later
	            typename DoFHandler<dim>::active_cell_iterator cell_p = dof_handler_pou.begin_active();
	            unsigned int number_of_marked_cells=0;
	            unsigned int n_cells=0;
	            for (unsigned int j = 0; cell_p != endc; ++cell_p, j++)
	            {
	            	++n_cells;
	         //      error_ind(j) = 0.0;
	         ////      cell_p->get_dof_indices(local_dof_indices);
	         //      std::vector<Point<dim>> vertices_p(std::pow(2, dim), Point<dim>());
	         //      for (unsigned int vertex_i = 0; vertex_i < std::pow(2, dim); vertex_i++)
	         //         vertices_p[vertex_i] = cell_p->vertex(vertex_i);
	         //
	         //      for (unsigned int level = 0; level < dof_handler_adjoint.get_triangulation().n_levels(); ++level)
	         //      {
	         //         typename DoFHandler<dim>::cell_iterator cell_p2 = dof_handler_adjoint.begin(level), endc_p2 = dof_handler_adjoint.end(level);
	         //         for (; cell_p2 != endc_p2; ++cell_p2)
	         //         {
	         //            std::vector<Point<dim>> vertices_p2(std::pow(2, dim), Point<dim>());
	         //            for (unsigned int vertex_i = 0; vertex_i < std::pow(2, dim); vertex_i++)
	         //               vertices_p2[vertex_i] = cell_p2->vertex(vertex_i);
	         //            bool cell_is_same = true;
	         //            bool is_on_line = false;
	         //            for (unsigned int vertex_i = 0; vertex_i < std::pow(2, dim); vertex_i++)
	         //            {
	         //               if (vertices_p2[vertex_i] == vertices_p[vertex_i])
	         //               {
	         //               }
	         //               else
	         //                  cell_is_same = false;
	         //
	         //            }
	         //            for (unsigned int vertex_i = 0; vertex_i < std::pow(2, dim); vertex_i++)
	         //            {
	         //               if ((vertices_p2[vertex_i](0) == 0.55 || vertices_p2[vertex_i](0) == 0.45)
	         //                     && (vertices_p2[vertex_i](1) == 0.15 || vertices_p2[vertex_i](0) == 0.25))
	         //               {
	         ////                             is_on_line=true;
	         //                  is_on_line = false;
	         //               }
	         //               else
	         //               {
	         //               };
	         //
	         //            }
	         //
	         //            if (cell_is_same)
	         //            {
//	            	std::cout<<refinementtype<<std::endl;
	         //
	                        if (refinementtype == Refinementtype::Global || saturation != 0)
	                        {

	                           cell_p->set_refine_flag();
	         //                  if (cell_p2->active()) cell_p2->set_refine_flag();
	         //                  //setting flags on triangulation 2
	         //                  if (cell_p2->has_children())
	         //                  {
	         //                     for (unsigned int child_n = 0; child_n < cell_p2->n_children(); ++child_n)
	         //                        if (cell_p2->child(child_n)->active())
	         //                        {
	         //                           cell_p2->child(child_n)->set_refine_flag();
	         //
	         //                        }
	         //
	         //                  }
	                           cell_is_refined[j] = 01.0;
	                           ++number_of_marked_cells;
	                        }
	                        else
	                        {
	                           if (error_ind(j) < recoursenbound)
	                           {
	                              cell_p->set_coarsen_flag();
	         //                     if (cell_p2->active()) cell_p2->set_coarsen_flag();
	         //                     //setting flags on triangulation 2
	         //                     if (cell_p2->has_children())
	         //                     {
	         //                        for (unsigned int child_n = 0; child_n < cell_p2->n_children(); ++child_n)
	         //                           if (cell_p2->child(child_n)->active())
	         //                           {
	         //                              cell_p2->child(child_n)->set_coarsen_flag();
	         //                           }
	         //
	         //                     }
	                              cell_is_refined[j] = -1.0;
	                           }
	         //                  if (error_ind(j) >= refinementbound || is_on_line)
	                              if (error_ind(j) >= refinementbound)
	                           {
	         //                     if (element_refinement == ElementRefinement::isotrop)
	                                 cell_p->set_refine_flag();
	                                 ++number_of_marked_cells;
	         //                     else
	         //                        cell_p->set_refine_flag(refinementcases[j]);
	         //                     if (cell_p2->active())
	         //                     {
	         //                        if (element_refinement == ElementRefinement::isotrop)
	         //                           cell_p2->set_refine_flag();
	         //                        else
	         //                           cell_p2->set_refine_flag(refinementcases[j]);
	         //                     }
	         //                     //setting flags on triangulation 2
	         //                     if (cell_p2->has_children())
	         //                     {
	         //
	         //                        for (unsigned int child_n = 0; child_n < cell_p2->n_children(); ++child_n)
	         //                           if (cell_p2->child(child_n)->active())
	         //                           {
	         //                              if (element_refinement == ElementRefinement::isotrop)
	         //                                 cell_p2->child(child_n)->set_refine_flag();
	         //                              else
	         //                                 cell_p2->child(child_n)->set_refine_flag(cell_p->refine_flag_set());
	         ////                              std::cout <<cell_p2<< "was refined with" << static_cast<unsigned int>(static_cast<unsigned char>(cell_p->refine_flag_set()))<<std::endl;
	         //                           }
	         //
	         //                     }
	                              cell_is_refined[j] = 1.0;
	                           }
	                        }
	                     }
	         //         }
	         //      }
	         //   }
	         //
	         //   if (triangulation.prepare_coarsening_and_refinement())
	         //   {
	         //
	         //      typename DoFHandler<dim>::active_cell_iterator cell_p = dof_handler_pou.begin_active();
	         //      for (unsigned int j = 0; cell_p != endc; ++cell_p, j++)
	         //      {
	         //         if (cell_p->refine_flag_set())
	         //         {
	         //            std::vector<Point<dim>> vertices_p(std::pow(2, dim), Point<dim>());
	         //            for (unsigned int vertex_i = 0; vertex_i < std::pow(2, dim); vertex_i++)
	         //               vertices_p[vertex_i] = cell_p->vertex(vertex_i);
	         //
	         //            //               cout << "Cell " << cell_p << "iterated" << std::endl;
	         //            //               cout << "Cell2 " << cell_p2 << "iterated" << std::endl;
	         //
	         //            //      cell_diameter = cell->diameter();
	         //            //            if (min_cell_diameter > cell_diameter)
	         //            //              min_cell_diameter = cell_diameter;
	         //
	         //            for (unsigned int level = 0; level < dof_handler_adjoint.get_triangulation().n_levels(); ++level)
	         //            {
	         //               typename DoFHandler<dim>::cell_iterator cell_p2 = dof_handler_adjoint.begin(level), endc_p2 = dof_handler_adjoint.end(level);
	         //               for (; cell_p2 != endc_p2; ++cell_p2)
	         //               {
	         //                  std::vector<Point<dim>> vertices_p2(std::pow(2, dim), Point<dim>());
	         //                  for (unsigned int vertex_i = 0; vertex_i < std::pow(2, dim); vertex_i++)
	         //                     vertices_p2[vertex_i] = cell_p2->vertex(vertex_i);
	         //                  bool cell_is_same = true;
	         //                  for (unsigned int vertex_i = 0; vertex_i < std::pow(2, dim); vertex_i++)
	         //                  {
	         //                     if (vertices_p2[vertex_i] == vertices_p[vertex_i])
	         //                     {
	         //                     }
	         //                     else
	         //                        cell_is_same = false;
	         //
	         //                  }
	         //
	         //                  if (cell_is_same)
	         //                  {
	         //
	         //                     if (cell_p2->has_children())
	         //                     {
	         //                        for (unsigned int child_n = 0; child_n < cell_p2->n_children(); ++child_n)
	         //                           if (cell_p2->child(child_n)->active())
	         //                           {
	         //                              if (element_refinement == ElementRefinement::isotrop)
	         //                                 cell_p2->child(child_n)->set_refine_flag();
	         //                              else
	         //                                 cell_p2->child(child_n)->set_refine_flag(cell_p->refine_flag_set());
	         ////                              std::cout <<cell_p2<< "was refined with" << static_cast<unsigned char>(cell_p->refine_flag_set())<<std::endl;
	         //                           }
	         //
	         //                     }
	         //
	         //                     //      if (error_ind > alpha_refine * error_indicator_mean_value) cell->set_refine_flag();
	         //                     //      if (error_ind < alpha_recoarse * error_indicator_mean_value) cell->set_coarsen_flag();
	         //                  }
	         //               }
	         //            }
	         //         }
	         //      }
	         //   }

	         //   if (saturation != 0) saturation--;
	         //   cout << "                \r" << std::flush;
	         //   cout << "                \r" << std::flush;
	            cout << "marking done :      "<< number_of_marked_cells <<" of "<< n_cells <<" Cells marked ("
	            		<<std::fixed<<std::setprecision(3)
						<< 100.0*double(number_of_marked_cells)/n_cells<< "%)"
						<<std::scientific<<std::setprecision(5)
						<<std::endl;
	            results["MarkedCells"]=number_of_marked_cells;
	            cout << "treshhold:" << treshhold << std::endl;
	            results["number_of_marked_cells"]=number_of_marked_cells;
	            results["percentage_of_marked_cells"]=100.0*double(number_of_marked_cells)/n_cells;
	            return estimated_DWR_error;

	         }


	         void setup_all()
	         {

	        	 std::cout << "Initializing..."<<std::endl;
	            max_no_refinement_cycles = 125;
	            max_no_degrees_of_freedom = 15000000;
	            TOL_DWR_estimator = 1.0e-8;

	            // Setting tolerance for primal Newton solver
	            lower_bound_newton_residuum = 1.0e-2;

	            estimated_DWR_error = lower_bound_newton_residuum;

	            exact_functional_value = 0.0;


	            timestep_number = 0;
	            max_no_timesteps = 0;
	            end_time_value = 0;
	            //clearing the triangulations.
	            triangulation.clear();
	            triangulation2.clear();
	            ////set triangulation
	            set_triangulation();
	            //set triangulation 2 if used
	            triangulation2.copy_triangulation(triangulation);  //do not touch this
	            triangulation2.refine_global(1);  //do not touch this
	         #ifdef VISUALIZATION

	         #endif //VISUALIZATION
	            std::cout << "Initializing... Boundary conditions"<<std::endl;
	            set_boundary_conditions();
	            std::cout << "Initializing... functionals"<<std::endl;
	            set_functionals();
	            std::cout << "Initializing... runtimeparameters"<<std::endl;
	            set_runtimeparameters();
	            std::cout << "Initializing... FE_Spaces"<<std::endl;
	            setup_system_primal();
	            setup_system_adjoint();



	            double min_cell_diameter = GridTools::minimal_cell_diameter(triangulation);

	                    pcout << "\n==============================" << "=====================================" << std::endl;
	                    pcout << "Parameters\n" << "==========\n" << "Cell diameter:     " << min_cell_diameter << "\n" << "Alpha eps:         "
	                          << "TOL primal Newton: " << lower_bound_newton_residuum << "\n" << "Max. ref. cycles:  " << max_no_refinement_cycles << "\n"
	                          << "Max. number DoFs:  " << max_no_degrees_of_freedom << "\n" << "TOL DWR estimator: " << TOL_DWR_estimator << "\n"
	                          << std::endl;


	         }

	         template<typename FINITE_ELEMENT, typename VECTOR,typename CELLVECTOR,typename MATRIX, typename DOFHANDLER, typename CONSTRAINTS,typename SPARSETYPATTERN >
	         void setup_system(FINITE_ELEMENT & fe, VECTOR & solution_size, CELLVECTOR & quadrature_point_history, MATRIX & system_matrix,DOFHANDLER & dof_handler, CONSTRAINTS & constraints,SPARSETYPATTERN & sparse_pattern,const unsigned int quadrature_degree,const Dirichlet_Boundary & boundary_data= Dirichlet_Boundary::strong, std::string name = "primal")
	         {


	            system_matrix.clear();
	            dof_handler.clear();
	            dof_handler.distribute_dofs(fe);
	            DoFRenumbering::Cuthill_McKee(dof_handler);

	            std::vector<unsigned int> block_component(fe.n_components(), 0);
	            for (unsigned int i = 0; i < fe.n_components(); i++)
	               block_component[i] = i;
	            DoFRenumbering::component_wise(dof_handler, block_component);
	            {
	               constraints.clear();
	               this->set_newton_bc(dof_handler,constraints,boundary_data);
	               DoFTools::make_hanging_node_constraints(dof_handler, constraints);

	            }
	            constraints.close();


	            std::vector<unsigned int> dofs_per_block(fe.n_components());
	            DoFTools::count_dofs_per_block(dof_handler, dofs_per_block, block_component);

	            std::cout << "Cells:\t\t" << dof_handler.get_triangulation().n_active_cells() << std::endl << "DoFs ("<<name<<"):\t" << dof_handler.n_dofs();
	            std::cout << "(";
	            for (unsigned int i = 0; i < fe.n_components() - 1; i++)
	               std::cout << dofs_per_block[i] << " + ";
	            std::cout << dofs_per_block[fe.n_components() - 1] << ")" << std::endl;


	               BlockDynamicSparsityPattern csp(dofs_per_block, dofs_per_block);

	               DoFTools::make_sparsity_pattern(dof_handler, csp, constraints, false);

	         #ifndef PARALLEL_MATRIX
	               sparse_pattern.copy_from(csp);
	            system_matrix.reinit(sparse_pattern);
	         #endif
	         #ifdef PARALLEL_MATRIX
	            system_matrix.reinit(dofs_per_block,csp,MPI_COMM_WORLD);

	         #endif
	            // Actual solution
	            solution_size.reinit(dofs_per_block);


	            QGauss<dim> quadrature_formula(quadrature_degree);
	            quadrature_point_history.resize(quadrature_formula.size() * dof_handler.get_triangulation().n_active_cells());


	            {
	               std::vector<PointHistory<dim> > tmp;
	               tmp.swap(quadrature_point_history);
	            }
	            quadrature_point_history.resize(quadrature_formula.size() * dof_handler.get_triangulation().n_active_cells());

	            unsigned int history_index = 0;
	            for (typename Triangulation<dim>::active_cell_iterator cell = dof_handler.get_triangulation().begin_active();
	                  cell != dof_handler.get_triangulation().end(); ++cell)
	            {
	               cell->set_user_pointer( &quadrature_point_history[history_index]);
	               history_index += quadrature_formula.size();
	            }

	         }
	         void test_nullspace_with_constant_pressure()
	         {
	        	 auto const_pressure=this->solution_primal_2;
	        	 auto dest=this->solution_primal_2;
	        	 dest=3;
	        	 const_pressure=0;
	        	 const_pressure.block(dim)=1;
	        	 std::cout<<"l2(const_p)"<<const_pressure.l2_norm()<<std::endl;
	        	 this->system_matrix_adjoint.vmult(dest,const_pressure);
	        	 std::cout<<"l2(A*const_p)"<<dest.l2_norm()<<std::endl;
	         }

	         virtual void project_on_space_in_Newton(BlockVector<double> & solution)
	         {}


};


==> Compdata/Nonlinear-Coercive/src/fe_system_data.h <==
/*
 * fe_system_data.h
 *
 *  Created on: 26.07.2022
 *      Author: endtmayer
 */
#include "fe_problem.h"
#ifndef SRC_FE_SYSTEM_DATA_H_
#define SRC_FE_SYSTEM_DATA_H_

class FE_Systemdata{
	const std::vector< const FiniteElement< dim > * > fe_primal_pointers;
	const std::vector< const FiniteElement< dim > * > fe_adjoint_pointers;
	const std::vector< int > fe_dimensions;
};







#endif /* SRC_FE_SYSTEM_DATA_H_ */


==> Compdata/Nonlinear-Coercive/src/fe_values_container.h <==
#pragma once

#include <deal.II/base/quadrature_lib.h>
#include <deal.II/base/function.h>
#include <deal.II/base/logstream.h>
#include <deal.II/base/thread_management.h>
#include <deal.II/lac/vector.h>
#include <deal.II/lac/full_matrix.h>
#include <deal.II/lac/sparse_matrix.h>
#include <deal.II/lac/solver_cg.h>
#include <deal.II/lac/solver_control.h>
#include <deal.II/lac/solver_gmres.h>
#include <deal.II/lac/trilinos_precondition.h>
#include <deal.II/lac/sparse_direct.h>
#include <deal.II/lac/precondition.h>
#include <deal.II/lac/constraint_matrix.h>
#include <deal.II/grid/tria.h>
#include <deal.II/grid/grid_generator.h>
#include <deal.II/grid/grid_out.h>
#include <deal.II/grid/tria_accessor.h>
#include <deal.II/grid/tria_iterator.h>
#include <deal.II/grid/grid_refinement.h>
#include <deal.II/grid/grid_in.h>
#include <deal.II/dofs/dof_handler.h>
#include <deal.II/dofs/dof_accessor.h>
#include <deal.II/dofs/dof_tools.h>
#include <deal.II/fe/fe_q.h>
#include <deal.II/fe/fe_values.h>
#include <deal.II/fe/fe_tools.h>
#include <deal.II/numerics/vector_tools.h>
#include <deal.II/numerics/matrix_tools.h>
#include <deal.II/numerics/data_out.h>
#include <deal.II/numerics/error_estimator.h>
#include <deal.II/base/utilities.h>
#include <deal.II/base/mpi.h>
#include <iostream>
#include <fstream>
#include <list>
#include <algorithm>
#include <numeric>
#include <sstream>
#include <vector>

template<int dim>
struct FEValues_Container
{
      FEValues<dim> *fe_values;
      FEFaceValues<dim>* fe_face_values;
      FEValues<dim> *fe_values_pou;
      FEFaceValues<dim>* fe_face_values_pou;
      UpdateFlags update_flags = update_default;
      UpdateFlags face_update_flags = update_default;
      const FiniteElement<dim>* fe;
      const FiniteElement<dim>* fe_pou;
      const Quadrature<dim> &quadrature;
      const Quadrature<dim-1> &face_quadrature;

      FEValues_Container()
      {

      }

      FEValues_Container(auto & dof_handler, Quadrature<dim> & quadrature, Quadrature<dim-1> & face_quadrature, auto & functional):quadrature(quadrature),face_quadrature(face_quadrature)
      {
         update_flags = functional.update_flags;
         face_update_flags = functional.face_update_flags;
         fe = &dof_handler.get_fe();
         fe_values = new FEValues<dim>(dof_handler.get_fe(), quadrature, functional.update_flags);
         fe_face_values = new FEFaceValues<dim>(dof_handler.get_fe(), face_quadrature, functional.face_update_flags);

      }

      FEValues_Container(auto & dof_handler, auto & dof_handler_pou, Quadrature<dim> & quadrature, Quadrature<dim-1> & face_quadrature, auto & functional):quadrature(quadrature),face_quadrature(face_quadrature)
      {
         update_flags = functional.update_flags;
         face_update_flags = functional.face_update_flags;
         fe = &dof_handler.get_fe();
         fe_pou = &dof_handler_pou.get_fe();
         fe_values = new FEValues<dim>(dof_handler.get_fe(), quadrature, functional.update_flags);
         fe_face_values = new FEFaceValues<dim>(dof_handler.get_fe(), face_quadrature, functional.face_update_flags);
         fe_values_pou = new FEValues<dim>(dof_handler_pou.get_fe(), quadrature, functional.update_flags);
         fe_face_values_pou = new FEFaceValues<dim>(dof_handler_pou.get_fe(), face_quadrature, functional.face_update_flags);
      }

      FEValues_Container(const FEValues_Container<dim>& copy):quadrature(copy.quadrature),face_quadrature(copy.face_quadrature)
      {
         update_flags = copy.update_flags;
         face_update_flags = copy.face_update_flags;
         fe = copy.fe;
         fe_pou = copy.fe_pou;
         fe_values = new FEValues<dim>(*fe, copy.quadrature, update_flags);
         fe_face_values = new FEFaceValues<dim>(*fe, copy.face_quadrature, face_update_flags);
         fe_values_pou = new FEValues<dim>(*fe_pou, copy.quadrature, update_flags);
         fe_face_values_pou = new FEFaceValues<dim>(*fe_pou, copy.face_quadrature, face_update_flags);

      }
//      void reinit(auto & dof_handler, auto & quadrature,auto & face_quadrature, auto & functional)
//      {
//         update_flags=functional.update_flags;
//                  face_update_flags=functional.face_update_flags;
//                  fe=&dof_handler.get_fe();
//         fe_values = new FEValues<dim>(dof_handler.get_fe(), quadrature, functional.update_flags);
//         fe_face_values = new FEFaceValues<dim>(dof_handler.get_fe(), face_quadrature, functional.face_update_flags);
//      }
//      void reinit(auto & dof_handler, auto & dof_handler_pou, auto & quadrature,auto & face_quadrature, auto & functional)
//      {
//         update_flags=functional.update_flags;
//                  face_update_flags=functional.face_update_flags;
//                  fe=&dof_handler.get_fe();
//                  fe_pou=&dof_handler_pou.get_fe();
//         fe_values = new FEValues<dim>(dof_handler.get_fe(), quadrature, functional.update_flags);
//         fe_face_values = new FEFaceValues<dim>(dof_handler.get_fe(), face_quadrature, functional.face_update_flags);
//         fe_values_pou = new FEValues<dim>(dof_handler_pou.get_fe(), quadrature, functional.update_flags);
//         fe_face_values_pou = new FEFaceValues<dim>(dof_handler_pou.get_fe(), face_quadrature, functional.face_update_flags);
//      }
      void delete_values()
      {
         delete fe_values;
         delete fe_face_values;
         delete fe_values_pou;
         delete fe_face_values_pou;

      }
      ~FEValues_Container()
      {
         delete_values();
      }
};


==> Compdata/Nonlinear-Coercive/src/find_index_set.h <==
#pragma once
#include "mpi_dof_infos.h"
template<int dim, typename DOFHANDLER>
std::set<unsigned int> find_index_set(DOFHANDLER & dof_handler)
{
   std::set<unsigned int> indices;
   DofInfos<dim> dof_infos;
   dof_infos.compute(dof_handler);
   for (unsigned int i = 0; i < dof_handler.n_dofs(); i++)
   {
      auto Info = dof_infos.get_dof_info(i);

      if ((std::abs(Info.coordinate(0) - 0.45) < 1e-12 || std::abs(Info.coordinate(0) - 0.55) < 1e-12)
            && (std::abs(Info.coordinate(1) - 0.15) < 1e-12 || std::abs(Info.coordinate(1) - 0.25) < 1e-12) && Info.component != dim)
      {
         indices.insert(i);
      }

   }
   return indices;
}

template< int dim,typename INFO>
double Normsqare(INFO Info){
	double sum=0;
	for(int i=0; i<dim; i++)
	{
		sum+=Info.coordinate(i)*Info.coordinate(i);
	}
	return sum;
}



template<int dim, typename DOFHANDLER>
std::set<unsigned int> find_closest_to_0(DOFHANDLER & dof_handler,std::vector<int> components={dim})
{
   std::set<unsigned int> indices;
   unsigned int index=0;
   double old_norm=1e+300;
   double new_norm;
   DofInfos<dim> dof_infos;
   dof_infos.compute(dof_handler);
   for (unsigned int i = 0; i < dof_handler.n_dofs(); i++)
   {
      auto Info = dof_infos.get_dof_info(i);
      for (auto const& comp:components)
      {
		  if(comp==Info.component)
		  {
			  new_norm=Normsqare<dim>(Info);
			  if(new_norm<old_norm)
			  {
				  index=i;
				  old_norm=new_norm;
			  }
		  }
      }
   }
   indices.insert(index);
   return indices;
}


==> Compdata/Nonlinear-Coercive/src/flag_anisotropy_PU.h <==
#pragma once



/*
 *
 * The copyright of the cases described below is by the dealii developers and was copied
 * for the webpage
 * https://www.dealii.org/current/doxygen/deal.II/classFE__Q.html
 *
 * The copy starts here.
* 1D case:

*      0-------1
*

2D case:

*      2-------3
*      |       |
*      |       |
*      |       |
*      0-------1
*

3D case:

*         6-------7        6-------7
*        /|       |       /       /|
*       / |       |      /       / |
*      /  |       |     /       /  |
*     4   |       |    4-------5   |
*     |   2-------3    |       |   3
*     |  /       /     |       |  /
*     | /       /      |       | /
*     |/       /       |       |/
*     0-------1        0-------1
*
*   The copy ends here.
*   For the destribution we divide the error in two parts by dimension.
*
*   For 1D we have the node distribution
*
*   x  (0)  (1)
*
*   For 2D we have the node distribution
*
*   x  (0,2)  (1,3)
*   y  (0,1)  (2,3)
*
*   For 3D we have the node distribution
*
*   x  (0,2,4,6)  (1,3,5,7)
*   y  (0,1,4,5)  (2,3,6,7)
*   z  (0,1,2,3)  (4,5,6,7)
*
*   As formula we get
*
*   x  i%2
*   y  (i%4)/2
*   z  i%4
*
*
*   */
namespace My_Anisotropic_Refinement_Tools
{

   double fxy(double x, double y)
   {
      if(x*y!=0)
      return x/y+y/x;
      else
         return 1e+29;
   }
   double f(std::vector<double> x)
   {
      return fxy(x[0],x[1]);
   }
template <int dim>
double get_error_and_anisotropyflag(const dealii::Vector<double> & error_indicator, const std::vector<unsigned int> & local_dof_indices,
                                    dealii::RefinementCase<dim> & refinement_case, double anisotropy_bound)
{
double cell_error = 0;
double anisotropy_bound_real=anisotropy_bound+1.0/anisotropy_bound;
std::vector<std::vector<double>> anisotrop_refinement_pairs(dim, std::vector<double>(2,0.0));
for (unsigned int i = 0; i < local_dof_indices.size(); ++i)
{
   cell_error += error_indicator(local_dof_indices[i]);
   if(dim>0)
   anisotrop_refinement_pairs[0][i%2]+=error_indicator(local_dof_indices[i]);
   if(dim>1)
      anisotrop_refinement_pairs[1][(i%4)/2]+=error_indicator(local_dof_indices[i]);
   if(dim>2)
         anisotrop_refinement_pairs[2][i/4]+=error_indicator(local_dof_indices[i]);
}

for(unsigned int i=0;i<dim;i++)
{
   if(f(anisotrop_refinement_pairs[i])<anisotropy_bound_real)
   refinement_case=refinement_case|dealii::RefinementCase<dim>::cut_axis(i);
}
if (static_cast<unsigned char>(refinement_case)== dealii::RefinementCase<dim>::no_refinement)
   for(unsigned int i=0;i<dim;i++)
   {
      refinement_case=refinement_case|dealii::RefinementCase<dim>::cut_axis(i);
   }
return cell_error;
}
}


==> Compdata/Nonlinear-Coercive/src/format.cc <==
/*
 Formatting library for C++

 Copyright (c) 2012 - 2015, Victor Zverovich
 All rights reserved.

 Redistribution and use in source and binary forms, with or without
 modification, are permitted provided that the following conditions are met:

 1. Redistributions of source code must retain the above copyright notice, this
    list of conditions and the following disclaimer.
 2. Redistributions in binary form must reproduce the above copyright notice,
    this list of conditions and the following disclaimer in the documentation
    and/or other materials provided with the distribution.

 THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE
 DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT OWNER OR CONTRIBUTORS BE LIABLE FOR
 ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES
 (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES;
 LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND
 ON ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
 (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS
 SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.
 */

#include "format.h"

#include <string.h>

#include <cctype>
#include <cerrno>
#include <climits>
#include <cmath>
#include <cstdarg>
#include <cstddef>  // for std::ptrdiff_t

#if defined(_WIN32) && defined(__MINGW32__)
# include <cstring>
#endif

#if FMT_USE_WINDOWS_H
# if defined(NOMINMAX) || defined(FMT_WIN_MINMAX)
#  include <windows.h>
# else
#  define NOMINMAX
#  include <windows.h>
#  undef NOMINMAX
# endif
#endif

using fmt::internal::Arg;

#if FMT_EXCEPTIONS
# define FMT_TRY try
# define FMT_CATCH(x) catch (x)
#else
# define FMT_TRY if (true)
# define FMT_CATCH(x) if (false)
#endif

#ifdef FMT_HEADER_ONLY
# define FMT_FUNC inline
#else
# define FMT_FUNC
#endif

#ifdef _MSC_VER
# pragma warning(push)
# pragma warning(disable: 4127)  // conditional expression is constant
# pragma warning(disable: 4702)  // unreachable code
// Disable deprecation warning for strerror. The latter is not called but
// MSVC fails to detect it.
# pragma warning(disable: 4996)
#endif

// Dummy implementations of strerror_r and strerror_s called if corresponding
// system functions are not available.
static inline fmt::internal::Null<> strerror_r(int, char *, ...) {
  return fmt::internal::Null<>();
}
static inline fmt::internal::Null<> strerror_s(char *, std::size_t, ...) {
  return fmt::internal::Null<>();
}

namespace fmt {
namespace {

#ifndef _MSC_VER
# define FMT_SNPRINTF snprintf
#else  // _MSC_VER
inline int fmt_snprintf(char *buffer, size_t size, const char *format, ...) {
  va_list args;
  va_start(args, format);
  int result = vsnprintf_s(buffer, size, _TRUNCATE, format, args);
  va_end(args);
  return result;
}
# define FMT_SNPRINTF fmt_snprintf
#endif  // _MSC_VER

#if defined(_WIN32) && defined(__MINGW32__) && !defined(__NO_ISOCEXT)
# define FMT_SWPRINTF snwprintf
#else
# define FMT_SWPRINTF swprintf
#endif // defined(_WIN32) && defined(__MINGW32__) && !defined(__NO_ISOCEXT)

// Checks if a value fits in int - used to avoid warnings about comparing
// signed and unsigned integers.
template <bool IsSigned>
struct IntChecker {
  template <typename T>
  static bool fits_in_int(T value) {
    unsigned max = INT_MAX;
    return value <= max;
  }
  static bool fits_in_int(bool) { return true; }
};

template <>
struct IntChecker<true> {
  template <typename T>
  static bool fits_in_int(T value) {
    return value >= INT_MIN && value <= INT_MAX;
  }
  static bool fits_in_int(int) { return true; }
};

const char RESET_COLOR[] = "\x1b[0m";

typedef void (*FormatFunc)(fmt::Writer &, int, fmt::StringRef);

// Portable thread-safe version of strerror.
// Sets buffer to point to a string describing the error code.
// This can be either a pointer to a string stored in buffer,
// or a pointer to some static immutable string.
// Returns one of the following values:
//   0      - success
//   ERANGE - buffer is not large enough to store the error message
//   other  - failure
// Buffer should be at least of size 1.
int safe_strerror(
    int error_code, char *&buffer, std::size_t buffer_size) FMT_NOEXCEPT {
  FMT_ASSERT(buffer != 0 && buffer_size != 0, "invalid buffer");

  class StrError {
   private:
    int error_code_;
    char *&buffer_;
    std::size_t buffer_size_;

    // A noop assignment operator to avoid bogus warnings.
    void operator=(const StrError &) {}

    // Handle the result of XSI-compliant version of strerror_r.
    int handle(int result) {
      // glibc versions before 2.13 return result in errno.
      return result == -1 ? errno : result;
    }

    // Handle the result of GNU-specific version of strerror_r.
    int handle(char *message) {
      // If the buffer is full then the message is probably truncated.
      if (message == buffer_ && strlen(buffer_) == buffer_size_ - 1)
        return ERANGE;
      buffer_ = message;
      return 0;
    }

    // Handle the case when strerror_r is not available.
    int handle(fmt::internal::Null<>) {
      return fallback(strerror_s(buffer_, buffer_size_, error_code_));
    }

    // Fallback to strerror_s when strerror_r is not available.
    int fallback(int result) {
      // If the buffer is full then the message is probably truncated.
      return result == 0 && strlen(buffer_) == buffer_size_ - 1 ?
            ERANGE : result;
    }

    // Fallback to strerror if strerror_r and strerror_s are not available.
    int fallback(fmt::internal::Null<>) {
      errno = 0;
      buffer_ = strerror(error_code_);
      return errno;
    }

   public:
    StrError(int err_code, char *&buf, std::size_t buf_size)
      : error_code_(err_code), buffer_(buf), buffer_size_(buf_size) {}

    int run() {
      strerror_r(0, 0, "");  // Suppress a warning about unused strerror_r.
      return handle(strerror_r(error_code_, buffer_, buffer_size_));
    }
  };
  return StrError(error_code, buffer, buffer_size).run();
}

void format_error_code(fmt::Writer &out, int error_code,
                       fmt::StringRef message) FMT_NOEXCEPT {
  // Report error code making sure that the output fits into
  // INLINE_BUFFER_SIZE to avoid dynamic memory allocation and potential
  // bad_alloc.
  out.clear();
  static const char SEP[] = ": ";
  static const char ERROR_STR[] = "error ";
  fmt::internal::IntTraits<int>::MainType ec_value = error_code;
  // Subtract 2 to account for terminating null characters in SEP and ERROR_STR.
  std::size_t error_code_size = sizeof(SEP) + sizeof(ERROR_STR) - 2;
  error_code_size += fmt::internal::count_digits(ec_value);
  if (message.size() <= fmt::internal::INLINE_BUFFER_SIZE - error_code_size)
    out << message << SEP;
  out << ERROR_STR << error_code;
  assert(out.size() <= fmt::internal::INLINE_BUFFER_SIZE);
}

void report_error(FormatFunc func,
    int error_code, fmt::StringRef message) FMT_NOEXCEPT {
  fmt::MemoryWriter full_message;
  func(full_message, error_code, message);
  // Use Writer::data instead of Writer::c_str to avoid potential memory
  // allocation.
  std::fwrite(full_message.data(), full_message.size(), 1, stderr);
  std::fputc('\n', stderr);
}

// IsZeroInt::visit(arg) returns true iff arg is a zero integer.
class IsZeroInt : public fmt::internal::ArgVisitor<IsZeroInt, bool> {
 public:
  template <typename T>
  bool visit_any_int(T value) { return value == 0; }
};

// Checks if an argument is a valid printf width specifier and sets
// left alignment if it is negative.
class WidthHandler : public fmt::internal::ArgVisitor<WidthHandler, unsigned> {
 private:
  fmt::FormatSpec &spec_;

  FMT_DISALLOW_COPY_AND_ASSIGN(WidthHandler);

 public:
  explicit WidthHandler(fmt::FormatSpec &spec) : spec_(spec) {}

  void report_unhandled_arg() {
    FMT_THROW(fmt::FormatError("width is not integer"));
  }

  template <typename T>
  unsigned visit_any_int(T value) {
    typedef typename fmt::internal::IntTraits<T>::MainType UnsignedType;
    UnsignedType width = value;
    if (fmt::internal::is_negative(value)) {
      spec_.align_ = fmt::ALIGN_LEFT;
      width = 0 - width;
    }
    if (width > INT_MAX)
      FMT_THROW(fmt::FormatError("number is too big"));
    return static_cast<unsigned>(width);
  }
};

class PrecisionHandler :
    public fmt::internal::ArgVisitor<PrecisionHandler, int> {
 public:
  void report_unhandled_arg() {
    FMT_THROW(fmt::FormatError("precision is not integer"));
  }

  template <typename T>
  int visit_any_int(T value) {
    if (!IntChecker<std::numeric_limits<T>::is_signed>::fits_in_int(value))
      FMT_THROW(fmt::FormatError("number is too big"));
    return static_cast<int>(value);
  }
};

template <typename T, typename U>
struct is_same {
  enum { value = 0 };
};

template <typename T>
struct is_same<T, T> {
  enum { value = 1 };
};

// An argument visitor that converts an integer argument to T for printf,
// if T is an integral type. If T is void, the argument is converted to
// corresponding signed or unsigned type depending on the type specifier:
// 'd' and 'i' - signed, other - unsigned)
template <typename T = void>
class ArgConverter : public fmt::internal::ArgVisitor<ArgConverter<T>, void> {
 private:
  fmt::internal::Arg &arg_;
  wchar_t type_;

  FMT_DISALLOW_COPY_AND_ASSIGN(ArgConverter);

 public:
  ArgConverter(fmt::internal::Arg &arg, wchar_t type)
    : arg_(arg), type_(type) {}

  void visit_bool(bool value) {
    if (type_ != 's')
      visit_any_int(value);
  }

  template <typename U>
  void visit_any_int(U value) {
    bool is_signed = type_ == 'd' || type_ == 'i';
    using fmt::internal::Arg;
    typedef typename fmt::internal::Conditional<
        is_same<T, void>::value, U, T>::type TargetType;
    if (sizeof(TargetType) <= sizeof(int)) {
      // Extra casts are used to silence warnings.
      if (is_signed) {
        arg_.type = Arg::INT;
        arg_.int_value = static_cast<int>(static_cast<TargetType>(value));
      } else {
        arg_.type = Arg::UINT;
        typedef typename fmt::internal::MakeUnsigned<TargetType>::Type Unsigned;
        arg_.uint_value = static_cast<unsigned>(static_cast<Unsigned>(value));
      }
    } else {
      if (is_signed) {
        arg_.type = Arg::LONG_LONG;
        // glibc's printf doesn't sign extend arguments of smaller types:
        //   std::printf("%lld", -42);  // prints "4294967254"
        // but we don't have to do the same because it's a UB.
        arg_.long_long_value = value;
      } else {
        arg_.type = Arg::ULONG_LONG;
        arg_.ulong_long_value =
            static_cast<typename fmt::internal::MakeUnsigned<U>::Type>(value);
      }
    }
  }
};

// Converts an integer argument to char for printf.
class CharConverter : public fmt::internal::ArgVisitor<CharConverter, void> {
 private:
  fmt::internal::Arg &arg_;

  FMT_DISALLOW_COPY_AND_ASSIGN(CharConverter);

 public:
  explicit CharConverter(fmt::internal::Arg &arg) : arg_(arg) {}

  template <typename T>
  void visit_any_int(T value) {
    arg_.type = Arg::CHAR;
    arg_.int_value = static_cast<char>(value);
  }
};
}  // namespace

namespace internal {

template <typename Char>
class PrintfArgFormatter :
    public ArgFormatterBase<PrintfArgFormatter<Char>, Char> {

  void write_null_pointer() {
    this->spec().type_ = 0;
    this->write("(nil)");
  }

  typedef ArgFormatterBase<PrintfArgFormatter<Char>, Char> Base;

 public:
  PrintfArgFormatter(BasicWriter<Char> &w, FormatSpec &s)
  : ArgFormatterBase<PrintfArgFormatter<Char>, Char>(w, s) {}

  void visit_bool(bool value) {
    FormatSpec &fmt_spec = this->spec();
    if (fmt_spec.type_ != 's')
      return this->visit_any_int(value);
    fmt_spec.type_ = 0;
    this->write(value);
  }

  void visit_char(int value) {
    const FormatSpec &fmt_spec = this->spec();
    BasicWriter<Char> &w = this->writer();
    if (fmt_spec.type_ && fmt_spec.type_ != 'c')
      w.write_int(value, fmt_spec);
    typedef typename BasicWriter<Char>::CharPtr CharPtr;
    CharPtr out = CharPtr();
    if (fmt_spec.width_ > 1) {
      Char fill = ' ';
      out = w.grow_buffer(fmt_spec.width_);
      if (fmt_spec.align_ != ALIGN_LEFT) {
        std::fill_n(out, fmt_spec.width_ - 1, fill);
        out += fmt_spec.width_ - 1;
      } else {
        std::fill_n(out + 1, fmt_spec.width_ - 1, fill);
      }
    } else {
      out = w.grow_buffer(1);
    }
    *out = static_cast<Char>(value);
  }

  void visit_cstring(const char *value) {
    if (value)
      Base::visit_cstring(value);
    else if (this->spec().type_ == 'p')
      write_null_pointer();
    else
      this->write("(null)");
  }

  void visit_pointer(const void *value) {
    if (value)
      return Base::visit_pointer(value);
    this->spec().type_ = 0;
    write_null_pointer();
  }

  void visit_custom(Arg::CustomValue c) {
    BasicFormatter<Char> formatter(ArgList(), this->writer());
    const Char format_str[] = {'}', 0};
    const Char *format = format_str;
    c.format(&formatter, c.value, &format);
  }
};
}  // namespace internal
}  // namespace fmt

FMT_FUNC void fmt::SystemError::init(
    int err_code, CStringRef format_str, ArgList args) {
  error_code_ = err_code;
  MemoryWriter w;
  internal::format_system_error(w, err_code, format(format_str, args));
  std::runtime_error &base = *this;
  base = std::runtime_error(w.str());
}

template <typename T>
int fmt::internal::CharTraits<char>::format_float(
    char *buffer, std::size_t size, const char *format,
    unsigned width, int precision, T value) {
  if (width == 0) {
    return precision < 0 ?
        FMT_SNPRINTF(buffer, size, format, value) :
        FMT_SNPRINTF(buffer, size, format, precision, value);
  }
  return precision < 0 ?
      FMT_SNPRINTF(buffer, size, format, width, value) :
      FMT_SNPRINTF(buffer, size, format, width, precision, value);
}

template <typename T>
int fmt::internal::CharTraits<wchar_t>::format_float(
    wchar_t *buffer, std::size_t size, const wchar_t *format,
    unsigned width, int precision, T value) {
  if (width == 0) {
    return precision < 0 ?
        FMT_SWPRINTF(buffer, size, format, value) :
        FMT_SWPRINTF(buffer, size, format, precision, value);
  }
  return precision < 0 ?
      FMT_SWPRINTF(buffer, size, format, width, value) :
      FMT_SWPRINTF(buffer, size, format, width, precision, value);
}

template <typename T>
const char fmt::internal::BasicData<T>::DIGITS[] =
    "0001020304050607080910111213141516171819"
    "2021222324252627282930313233343536373839"
    "4041424344454647484950515253545556575859"
    "6061626364656667686970717273747576777879"
    "8081828384858687888990919293949596979899";

#define FMT_POWERS_OF_10(factor) \
  factor * 10, \
  factor * 100, \
  factor * 1000, \
  factor * 10000, \
  factor * 100000, \
  factor * 1000000, \
  factor * 10000000, \
  factor * 100000000, \
  factor * 1000000000

template <typename T>
const uint32_t fmt::internal::BasicData<T>::POWERS_OF_10_32[] = {
  0, FMT_POWERS_OF_10(1)
};

template <typename T>
const uint64_t fmt::internal::BasicData<T>::POWERS_OF_10_64[] = {
  0,
  FMT_POWERS_OF_10(1),
  FMT_POWERS_OF_10(fmt::ULongLong(1000000000)),
  // Multiply several constants instead of using a single long long constant
  // to avoid warnings about C++98 not supporting long long.
  fmt::ULongLong(1000000000) * fmt::ULongLong(1000000000) * 10
};

FMT_FUNC void fmt::internal::report_unknown_type(char code, const char *type) {
  (void)type;
  if (std::isprint(static_cast<unsigned char>(code))) {
    FMT_THROW(fmt::FormatError(
        fmt::format("unknown format code '{}' for {}", code, type)));
  }
  FMT_THROW(fmt::FormatError(
      fmt::format("unknown format code '\\x{:02x}' for {}",
        static_cast<unsigned>(code), type)));
}

#if FMT_USE_WINDOWS_H

FMT_FUNC fmt::internal::UTF8ToUTF16::UTF8ToUTF16(fmt::StringRef s) {
  static const char ERROR_MSG[] = "cannot convert string from UTF-8 to UTF-16";
  if (s.size() > INT_MAX)
    FMT_THROW(WindowsError(ERROR_INVALID_PARAMETER, ERROR_MSG));
  int s_size = static_cast<int>(s.size());
  int length = MultiByteToWideChar(
      CP_UTF8, MB_ERR_INVALID_CHARS, s.data(), s_size, 0, 0);
  if (length == 0)
    FMT_THROW(WindowsError(GetLastError(), ERROR_MSG));
  buffer_.resize(length + 1);
  length = MultiByteToWideChar(
    CP_UTF8, MB_ERR_INVALID_CHARS, s.data(), s_size, &buffer_[0], length);
  if (length == 0)
    FMT_THROW(WindowsError(GetLastError(), ERROR_MSG));
  buffer_[length] = 0;
}

FMT_FUNC fmt::internal::UTF16ToUTF8::UTF16ToUTF8(fmt::WStringRef s) {
  if (int error_code = convert(s)) {
    FMT_THROW(WindowsError(error_code,
        "cannot convert string from UTF-16 to UTF-8"));
  }
}

FMT_FUNC int fmt::internal::UTF16ToUTF8::convert(fmt::WStringRef s) {
  if (s.size() > INT_MAX)
    return ERROR_INVALID_PARAMETER;
  int s_size = static_cast<int>(s.size());
  int length = WideCharToMultiByte(CP_UTF8, 0, s.data(), s_size, 0, 0, 0, 0);
  if (length == 0)
    return GetLastError();
  buffer_.resize(length + 1);
  length = WideCharToMultiByte(
    CP_UTF8, 0, s.data(), s_size, &buffer_[0], length, 0, 0);
  if (length == 0)
    return GetLastError();
  buffer_[length] = 0;
  return 0;
}

FMT_FUNC void fmt::WindowsError::init(
    int err_code, CStringRef format_str, ArgList args) {
  error_code_ = err_code;
  MemoryWriter w;
  internal::format_windows_error(w, err_code, format(format_str, args));
  std::runtime_error &base = *this;
  base = std::runtime_error(w.str());
}

FMT_FUNC void fmt::internal::format_windows_error(
    fmt::Writer &out, int error_code,
    fmt::StringRef message) FMT_NOEXCEPT {
  class String {
   private:
    LPWSTR str_;

   public:
    String() : str_() {}
    ~String() { LocalFree(str_); }
    LPWSTR *ptr() { return &str_; }
    LPCWSTR c_str() const { return str_; }
  };
  FMT_TRY {
    String system_message;
    if (FormatMessageW(FORMAT_MESSAGE_ALLOCATE_BUFFER |
        FORMAT_MESSAGE_FROM_SYSTEM | FORMAT_MESSAGE_IGNORE_INSERTS, 0,
        error_code, MAKELANGID(LANG_NEUTRAL, SUBLANG_DEFAULT),
        reinterpret_cast<LPWSTR>(system_message.ptr()), 0, 0)) {
      UTF16ToUTF8 utf8_message;
      if (utf8_message.convert(system_message.c_str()) == ERROR_SUCCESS) {
        out << message << ": " << utf8_message;
        return;
      }
    }
  } FMT_CATCH(...) {}
  fmt::format_error_code(out, error_code, message);  // 'fmt::' is for bcc32.
}

#endif  // FMT_USE_WINDOWS_H

FMT_FUNC void fmt::internal::format_system_error(
    fmt::Writer &out, int error_code,
    fmt::StringRef message) FMT_NOEXCEPT {
  FMT_TRY {
    MemoryBuffer<char, INLINE_BUFFER_SIZE> buffer;
    buffer.resize(INLINE_BUFFER_SIZE);
    for (;;) {
      char *system_message = &buffer[0];
      int result = safe_strerror(error_code, system_message, buffer.size());
      if (result == 0) {
        out << message << ": " << system_message;
        return;
      }
      if (result != ERANGE)
        break;  // Can't get error message, report error code instead.
      buffer.resize(buffer.size() * 2);
    }
  } FMT_CATCH(...) {}
  fmt::format_error_code(out, error_code, message);  // 'fmt::' is for bcc32.
}

template <typename Char>
void fmt::internal::ArgMap<Char>::init(const ArgList &args) {
  if (!map_.empty())
    return;
  typedef internal::NamedArg<Char> NamedArg;
  const NamedArg *named_arg = 0;
  bool use_values =
      args.type(ArgList::MAX_PACKED_ARGS - 1) == internal::Arg::NONE;
  if (use_values) {
    for (unsigned i = 0;/*nothing*/; ++i) {
      internal::Arg::Type arg_type = args.type(i);
      switch (arg_type) {
      case internal::Arg::NONE:
        return;
      case internal::Arg::NAMED_ARG:
        named_arg = static_cast<const NamedArg*>(args.values_[i].pointer);
        map_.push_back(Pair(named_arg->name, *named_arg));
        break;
      default:
        /*nothing*/;
      }
    }
    return;
  }
  for (unsigned i = 0; i != ArgList::MAX_PACKED_ARGS; ++i) {
    internal::Arg::Type arg_type = args.type(i);
    if (arg_type == internal::Arg::NAMED_ARG) {
      named_arg = static_cast<const NamedArg*>(args.args_[i].pointer);
      map_.push_back(Pair(named_arg->name, *named_arg));
    }
  }
  for (unsigned i = ArgList::MAX_PACKED_ARGS;/*nothing*/; ++i) {
    switch (args.args_[i].type) {
    case internal::Arg::NONE:
      return;
    case internal::Arg::NAMED_ARG:
      named_arg = static_cast<const NamedArg*>(args.args_[i].pointer);
      map_.push_back(Pair(named_arg->name, *named_arg));
      break;
    default:
      /*nothing*/;
    }
  }
}

template <typename Char>
void fmt::internal::FixedBuffer<Char>::grow(std::size_t) {
  FMT_THROW(std::runtime_error("buffer overflow"));
}

FMT_FUNC Arg fmt::internal::FormatterBase::do_get_arg(
    unsigned arg_index, const char *&error) {
  Arg arg = args_[arg_index];
  switch (arg.type) {
  case Arg::NONE:
    error = "argument index out of range";
    break;
  case Arg::NAMED_ARG:
    arg = *static_cast<const internal::Arg*>(arg.pointer);
  default:
    /*nothing*/;
  }
  return arg;
}

template <typename Char>
void fmt::internal::PrintfFormatter<Char>::parse_flags(
    FormatSpec &spec, const Char *&s) {
  for (;;) {
    switch (*s++) {
      case '-':
        spec.align_ = ALIGN_LEFT;
        break;
      case '+':
        spec.flags_ |= SIGN_FLAG | PLUS_FLAG;
        break;
      case '0':
        spec.fill_ = '0';
        break;
      case ' ':
        spec.flags_ |= SIGN_FLAG;
        break;
      case '#':
        spec.flags_ |= HASH_FLAG;
        break;
      default:
        --s;
        return;
    }
  }
}

template <typename Char>
Arg fmt::internal::PrintfFormatter<Char>::get_arg(
    const Char *s, unsigned arg_index) {
  (void)s;
  const char *error = 0;
  Arg arg = arg_index == UINT_MAX ?
    next_arg(error) : FormatterBase::get_arg(arg_index - 1, error);
  if (error)
    FMT_THROW(FormatError(!*s ? "invalid format string" : error));
  return arg;
}

template <typename Char>
unsigned fmt::internal::PrintfFormatter<Char>::parse_header(
  const Char *&s, FormatSpec &spec) {
  unsigned arg_index = UINT_MAX;
  Char c = *s;
  if (c >= '0' && c <= '9') {
    // Parse an argument index (if followed by '$') or a width possibly
    // preceded with '0' flag(s).
    unsigned value = parse_nonnegative_int(s);
    if (*s == '$') {  // value is an argument index
      ++s;
      arg_index = value;
    } else {
      if (c == '0')
        spec.fill_ = '0';
      if (value != 0) {
        // Nonzero value means that we parsed width and don't need to
        // parse it or flags again, so return now.
        spec.width_ = value;
        return arg_index;
      }
    }
  }
  parse_flags(spec, s);
  // Parse width.
  if (*s >= '0' && *s <= '9') {
    spec.width_ = parse_nonnegative_int(s);
  } else if (*s == '*') {
    ++s;
    spec.width_ = WidthHandler(spec).visit(get_arg(s));
  }
  return arg_index;
}

template <typename Char>
void fmt::internal::PrintfFormatter<Char>::format(
    BasicWriter<Char> &writer, BasicCStringRef<Char> format_str) {
  const Char *start = format_str.c_str();
  const Char *s = start;
  while (*s) {
    Char c = *s++;
    if (c != '%') continue;
    if (*s == c) {
      write(writer, start, s);
      start = ++s;
      continue;
    }
    write(writer, start, s - 1);

    FormatSpec spec;
    spec.align_ = ALIGN_RIGHT;

    // Parse argument index, flags and width.
    unsigned arg_index = parse_header(s, spec);

    // Parse precision.
    if (*s == '.') {
      ++s;
      if ('0' <= *s && *s <= '9') {
        spec.precision_ = parse_nonnegative_int(s);
      } else if (*s == '*') {
        ++s;
        spec.precision_ = PrecisionHandler().visit(get_arg(s));
      }
    }

    Arg arg = get_arg(s, arg_index);
    if (spec.flag(HASH_FLAG) && IsZeroInt().visit(arg))
      spec.flags_ &= ~HASH_FLAG;
    if (spec.fill_ == '0') {
      if (arg.type <= Arg::LAST_NUMERIC_TYPE)
        spec.align_ = ALIGN_NUMERIC;
      else
        spec.fill_ = ' ';  // Ignore '0' flag for non-numeric types.
    }

    // Parse length and convert the argument to the required type.
    switch (*s++) {
    case 'h':
      if (*s == 'h')
        ArgConverter<signed char>(arg, *++s).visit(arg);
      else
        ArgConverter<short>(arg, *s).visit(arg);
      break;
    case 'l':
      if (*s == 'l')
        ArgConverter<fmt::LongLong>(arg, *++s).visit(arg);
      else
        ArgConverter<long>(arg, *s).visit(arg);
      break;
    case 'j':
      ArgConverter<intmax_t>(arg, *s).visit(arg);
      break;
    case 'z':
      ArgConverter<std::size_t>(arg, *s).visit(arg);
      break;
    case 't':
      ArgConverter<std::ptrdiff_t>(arg, *s).visit(arg);
      break;
    case 'L':
      // printf produces garbage when 'L' is omitted for long double, no
      // need to do the same.
      break;
    default:
      --s;
      ArgConverter<void>(arg, *s).visit(arg);
    }

    // Parse type.
    if (!*s)
      FMT_THROW(FormatError("invalid format string"));
    spec.type_ = static_cast<char>(*s++);
    if (arg.type <= Arg::LAST_INTEGER_TYPE) {
      // Normalize type.
      switch (spec.type_) {
      case 'i': case 'u':
        spec.type_ = 'd';
        break;
      case 'c':
        CharConverter(arg).visit(arg);
        break;
      }
    }

    start = s;

    // Format argument.
    internal::PrintfArgFormatter<Char>(writer, spec).visit(arg);
  }
  write(writer, start, s);
}

FMT_FUNC void fmt::report_system_error(
    int error_code, fmt::StringRef message) FMT_NOEXCEPT {
  // 'fmt::' is for bcc32.
  fmt::report_error(internal::format_system_error, error_code, message);
}

#if FMT_USE_WINDOWS_H
FMT_FUNC void fmt::report_windows_error(
    int error_code, fmt::StringRef message) FMT_NOEXCEPT {
  // 'fmt::' is for bcc32.
  fmt::report_error(internal::format_windows_error, error_code, message);
}
#endif

FMT_FUNC void fmt::print(std::FILE *f, CStringRef format_str, ArgList args) {
  MemoryWriter w;
  w.write(format_str, args);
  std::fwrite(w.data(), 1, w.size(), f);
}

FMT_FUNC void fmt::print(CStringRef format_str, ArgList args) {
  print(stdout, format_str, args);
}

FMT_FUNC void fmt::print(std::ostream &os, CStringRef format_str, ArgList args) {
  MemoryWriter w;
  w.write(format_str, args);
  os.write(w.data(), w.size());
}

FMT_FUNC void fmt::print_colored(Color c, CStringRef format, ArgList args) {
  char escape[] = "\x1b[30m";
  escape[3] = static_cast<char>('0' + c);
  std::fputs(escape, stdout);
  print(format, args);
  std::fputs(RESET_COLOR, stdout);
}

FMT_FUNC int fmt::fprintf(std::FILE *f, CStringRef format, ArgList args) {
  MemoryWriter w;
  printf(w, format, args);
  std::size_t size = w.size();
  return std::fwrite(w.data(), 1, size, f) < size ? -1 : static_cast<int>(size);
}

FMT_FUNC int fmt::fprintf(std::ostream &os, CStringRef format, ArgList args) {
  MemoryWriter w;
  printf(w, format, args);
  os.write(w.data(), w.size());
  return static_cast<int>(w.size());
}

#ifndef FMT_HEADER_ONLY

template struct fmt::internal::BasicData<void>;

// Explicit instantiations for char.

template void fmt::internal::FixedBuffer<char>::grow(std::size_t);

template void fmt::internal::ArgMap<char>::init(const fmt::ArgList &args);

template void fmt::internal::PrintfFormatter<char>::format(
  BasicWriter<char> &writer, CStringRef format);

template int fmt::internal::CharTraits<char>::format_float(
    char *buffer, std::size_t size, const char *format,
    unsigned width, int precision, double value);

template int fmt::internal::CharTraits<char>::format_float(
    char *buffer, std::size_t size, const char *format,
    unsigned width, int precision, long double value);

// Explicit instantiations for wchar_t.

template void fmt::internal::FixedBuffer<wchar_t>::grow(std::size_t);

template void fmt::internal::ArgMap<wchar_t>::init(const fmt::ArgList &args);

template void fmt::internal::PrintfFormatter<wchar_t>::format(
    BasicWriter<wchar_t> &writer, WCStringRef format);

template int fmt::internal::CharTraits<wchar_t>::format_float(
    wchar_t *buffer, std::size_t size, const wchar_t *format,
    unsigned width, int precision, double value);

template int fmt::internal::CharTraits<wchar_t>::format_float(
    wchar_t *buffer, std::size_t size, const wchar_t *format,
    unsigned width, int precision, long double value);

#endif  // FMT_HEADER_ONLY

#ifdef _MSC_VER
# pragma warning(pop)
#endif


==> Compdata/Nonlinear-Coercive/src/format.h <==
/*
 Formatting library for C++

 Copyright (c) 2012 - 2015, Victor Zverovich
 All rights reserved.

 Redistribution and use in source and binary forms, with or without
 modification, are permitted provided that the following conditions are met:

 1. Redistributions of source code must retain the above copyright notice, this
    list of conditions and the following disclaimer.
 2. Redistributions in binary form must reproduce the above copyright notice,
    this list of conditions and the following disclaimer in the documentation
    and/or other materials provided with the distribution.

 THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE
 DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT OWNER OR CONTRIBUTORS BE LIABLE FOR
 ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES
 (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES;
 LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND
 ON ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
 (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS
 SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.
 */

#ifndef FMT_FORMAT_H_
#define FMT_FORMAT_H_

#include <cassert>
#include <cmath>
#include <cstdio>
#include <cstring>
#include <limits>
#include <memory>
#include <stdexcept>
#include <string>
#include <vector>
#include <utility>

#ifndef FMT_USE_IOSTREAMS
# define FMT_USE_IOSTREAMS 1
#endif

#if FMT_USE_IOSTREAMS
# include <ostream>
#endif

#ifdef _SECURE_SCL
# define FMT_SECURE_SCL _SECURE_SCL
#else
# define FMT_SECURE_SCL 0
#endif

#if FMT_SECURE_SCL
# include <iterator>
#endif

#if defined(_MSC_VER) && _MSC_VER <= 1500
typedef unsigned __int32 uint32_t;
typedef unsigned __int64 uint64_t;
typedef __int64          intmax_t;
#else
#include <stdint.h>
#endif

#if !defined(FMT_HEADER_ONLY) && defined(_WIN32)
# ifdef FMT_EXPORT
#  define FMT_API __declspec(dllexport)
# elif defined(FMT_SHARED)
#  define FMT_API __declspec(dllimport)
# endif
#endif
#ifndef FMT_API
# define FMT_API
#endif

#ifdef __GNUC__
# define FMT_GCC_VERSION (__GNUC__ * 100 + __GNUC_MINOR__)
# define FMT_GCC_EXTENSION __extension__
# if FMT_GCC_VERSION >= 406
#  pragma GCC diagnostic push
// Disable the warning about "long long" which is sometimes reported even
// when using __extension__.
#  pragma GCC diagnostic ignored "-Wlong-long"
// Disable the warning about declaration shadowing because it affects too
// many valid cases.
#  pragma GCC diagnostic ignored "-Wshadow"
// Disable the warning about implicit conversions that may change the sign of
// an integer; silencing it otherwise would require many explicit casts.
#  pragma GCC diagnostic ignored "-Wsign-conversion"
# endif
# if __cplusplus >= 201103L || defined __GXX_EXPERIMENTAL_CXX0X__
#  define FMT_HAS_GXX_CXX11 1
# endif
#else
# define FMT_GCC_EXTENSION
#endif

#if defined(__clang__) && !defined(__INTEL_COMPILER)
# pragma clang diagnostic push
# pragma clang diagnostic ignored "-Wdocumentation"
#endif

#ifdef __GNUC_LIBSTD__
# define FMT_GNUC_LIBSTD_VERSION (__GNUC_LIBSTD__ * 100 + __GNUC_LIBSTD_MINOR__)
#endif

#ifdef __has_feature
# define FMT_HAS_FEATURE(x) __has_feature(x)
#else
# define FMT_HAS_FEATURE(x) 0
#endif

#ifdef __has_builtin
# define FMT_HAS_BUILTIN(x) __has_builtin(x)
#else
# define FMT_HAS_BUILTIN(x) 0
#endif

#ifdef __has_cpp_attribute
# define FMT_HAS_CPP_ATTRIBUTE(x) __has_cpp_attribute(x)
#else
# define FMT_HAS_CPP_ATTRIBUTE(x) 0
#endif

#ifndef FMT_USE_VARIADIC_TEMPLATES
// Variadic templates are available in GCC since version 4.4
// (http://gcc.gnu.org/projects/cxx0x.html) and in Visual C++
// since version 2013.
# define FMT_USE_VARIADIC_TEMPLATES \
   (FMT_HAS_FEATURE(cxx_variadic_templates) || \
       (FMT_GCC_VERSION >= 404 && FMT_HAS_GXX_CXX11) || _MSC_VER >= 1800)
#endif

#ifndef FMT_USE_RVALUE_REFERENCES
// Don't use rvalue references when compiling with clang and an old libstdc++
// as the latter doesn't provide std::move.
# if defined(FMT_GNUC_LIBSTD_VERSION) && FMT_GNUC_LIBSTD_VERSION <= 402
#  define FMT_USE_RVALUE_REFERENCES 0
# else
#  define FMT_USE_RVALUE_REFERENCES \
    (FMT_HAS_FEATURE(cxx_rvalue_references) || \
        (FMT_GCC_VERSION >= 403 && FMT_HAS_GXX_CXX11) || _MSC_VER >= 1600)
# endif
#endif

#if FMT_USE_RVALUE_REFERENCES
# include <utility>  // for std::move
#endif

// Define FMT_USE_NOEXCEPT to make C++ Format use noexcept (C++11 feature).
#ifndef FMT_USE_NOEXCEPT
# define FMT_USE_NOEXCEPT 0
#endif

#ifndef FMT_NOEXCEPT
# if FMT_USE_NOEXCEPT || FMT_HAS_FEATURE(cxx_noexcept) || \
   (FMT_GCC_VERSION >= 408 && FMT_HAS_GXX_CXX11) || \
   _MSC_VER >= 1900
#  define FMT_NOEXCEPT noexcept
# else
#  define FMT_NOEXCEPT throw()
# endif
#endif

// Check if exceptions are disabled.
#if defined(__GNUC__) && !defined(__EXCEPTIONS)
# define FMT_EXCEPTIONS 0
#endif
#if defined(_MSC_VER) && !_HAS_EXCEPTIONS
# define FMT_EXCEPTIONS 0
#endif
#ifndef FMT_EXCEPTIONS
# define FMT_EXCEPTIONS 1
#endif

#ifndef FMT_THROW
# if FMT_EXCEPTIONS
#  define FMT_THROW(x) throw x
# else
#  define FMT_THROW(x) assert(false)
# endif
#endif

// A macro to disallow the copy constructor and operator= functions
// This should be used in the private: declarations for a class
#ifndef FMT_USE_DELETED_FUNCTIONS
# define FMT_USE_DELETED_FUNCTIONS 0
#endif

#if FMT_USE_DELETED_FUNCTIONS || FMT_HAS_FEATURE(cxx_deleted_functions) || \
  (FMT_GCC_VERSION >= 404 && FMT_HAS_GXX_CXX11) || _MSC_VER >= 1800
# define FMT_DELETED_OR_UNDEFINED  = delete
# define FMT_DISALLOW_COPY_AND_ASSIGN(TypeName) \
    TypeName(const TypeName&) = delete; \
    TypeName& operator=(const TypeName&) = delete
#else
# define FMT_DELETED_OR_UNDEFINED
# define FMT_DISALLOW_COPY_AND_ASSIGN(TypeName) \
    TypeName(const TypeName&); \
    TypeName& operator=(const TypeName&)
#endif

#ifndef FMT_USE_USER_DEFINED_LITERALS
// All compilers which support UDLs also support variadic templates. This
// makes the fmt::literals implementation easier. However, an explicit check
// for variadic templates is added here just in case.
# define FMT_USE_USER_DEFINED_LITERALS \
   FMT_USE_VARIADIC_TEMPLATES && FMT_USE_RVALUE_REFERENCES && \
   (FMT_HAS_FEATURE(cxx_user_literals) || \
       (FMT_GCC_VERSION >= 407 && FMT_HAS_GXX_CXX11) || _MSC_VER >= 1900)
#endif

#ifndef FMT_ASSERT
# define FMT_ASSERT(condition, message) assert((condition) && message)
#endif


#if FMT_GCC_VERSION >= 400 || FMT_HAS_BUILTIN(__builtin_clz)
# define FMT_BUILTIN_CLZ(n) __builtin_clz(n)
#endif

#if FMT_GCC_VERSION >= 400 || FMT_HAS_BUILTIN(__builtin_clzll)
# define FMT_BUILTIN_CLZLL(n) __builtin_clzll(n)
#endif

// Some compilers masquerade as both MSVC and GCC-likes or 
// otherwise support __builtin_clz and __builtin_clzll, so
// only define FMT_BUILTIN_CLZ using the MSVC intrinsics
// if the clz and clzll builtins are not available.
#if defined(_MSC_VER) && !defined(FMT_BUILTIN_CLZLL)
# include <intrin.h>  // _BitScanReverse, _BitScanReverse64

namespace fmt {
namespace internal {
# pragma intrinsic(_BitScanReverse)
inline uint32_t clz(uint32_t x) {
  unsigned long r = 0;
  _BitScanReverse(&r, x);

  assert(x != 0);
  // Static analysis complains about using uninitialized data
  // "r", but the only way that can happen is if "x" is 0, 
  // which the callers guarantee to not happen.
# pragma warning(suppress: 6102)
  return 31 - r;
}
# define FMT_BUILTIN_CLZ(n) fmt::internal::clz(n)

# ifdef _WIN64
#  pragma intrinsic(_BitScanReverse64)
# endif

inline uint32_t clzll(uint64_t x) {
  unsigned long r = 0;
# ifdef _WIN64
  _BitScanReverse64(&r, x);
# else
  // Scan the high 32 bits.
  if (_BitScanReverse(&r, static_cast<uint32_t>(x >> 32)))
    return 63 - (r + 32);

  // Scan the low 32 bits.
  _BitScanReverse(&r, static_cast<uint32_t>(x));
# endif

  assert(x != 0);
  // Static analysis complains about using uninitialized data
  // "r", but the only way that can happen is if "x" is 0, 
  // which the callers guarantee to not happen.
# pragma warning(suppress: 6102)
  return 63 - r;
}
# define FMT_BUILTIN_CLZLL(n) fmt::internal::clzll(n)
}
}
#endif

namespace fmt {
namespace internal {
struct DummyInt {
  int data[2];
  operator int() const { return 0; }
};
typedef std::numeric_limits<fmt::internal::DummyInt> FPUtil;

// Dummy implementations of system functions such as signbit and ecvt called
// if the latter are not available.
inline DummyInt signbit(...) { return DummyInt(); }
inline DummyInt _ecvt_s(...) { return DummyInt(); }
inline DummyInt isinf(...) { return DummyInt(); }
inline DummyInt _finite(...) { return DummyInt(); }
inline DummyInt isnan(...) { return DummyInt(); }
inline DummyInt _isnan(...) { return DummyInt(); }

// A helper function to suppress bogus "conditional expression is constant"
// warnings.
template <typename T>
inline T check(T value) { return value; }
}
}  // namespace fmt

namespace std {
// Standard permits specialization of std::numeric_limits. This specialization
// is used to resolve ambiguity between isinf and std::isinf in glibc:
// https://gcc.gnu.org/bugzilla/show_bug.cgi?id=48891
// and the same for isnan and signbit.
template <>
class numeric_limits<fmt::internal::DummyInt> :
    public std::numeric_limits<int> {
 public:
  // Portable version of isinf.
  template <typename T>
  static bool isinfinity(T x) {
    using namespace fmt::internal;
    // The resolution "priority" is:
    // isinf macro > std::isinf > ::isinf > fmt::internal::isinf
    if (check(sizeof(isinf(x)) == sizeof(bool) ||
              sizeof(isinf(x)) == sizeof(int))) {
      return isinf(x) != 0;
    }
    return !_finite(static_cast<double>(x));
  }

  // Portable version of isnan.
  template <typename T>
  static bool isnotanumber(T x) {
    using namespace fmt::internal;
    if (check(sizeof(isnan(x)) == sizeof(bool) ||
              sizeof(isnan(x)) == sizeof(int))) {
      return isnan(x) != 0;
    }
    return _isnan(static_cast<double>(x)) != 0;
  }

  // Portable version of signbit.
  static bool isnegative(double x) {
    using namespace fmt::internal;
    if (check(sizeof(signbit(x)) == sizeof(int)))
      return signbit(x) != 0;
    if (x < 0) return true;
    if (!isnotanumber(x)) return false;
    int dec = 0, sign = 0;
    char buffer[2];  // The buffer size must be >= 2 or _ecvt_s will fail.
    _ecvt_s(buffer, sizeof(buffer), x, 0, &dec, &sign);
    return sign != 0;
  }
};
}  // namespace std

namespace fmt {

// Fix the warning about long long on older versions of GCC
// that don't support the diagnostic pragma.
FMT_GCC_EXTENSION typedef long long LongLong;
FMT_GCC_EXTENSION typedef unsigned long long ULongLong;

#if FMT_USE_RVALUE_REFERENCES
using std::move;
#endif

template <typename Char>
class BasicWriter;

typedef BasicWriter<char> Writer;
typedef BasicWriter<wchar_t> WWriter;

template <typename Char>
class BasicFormatter;

template <typename Char, typename T>
void format(BasicFormatter<Char> &f, const Char *&format_str, const T &value);

/**
  \rst
  A string reference. It can be constructed from a C string or ``std::string``.

  You can use one of the following typedefs for common character types:

  +------------+-------------------------+
  | Type       | Definition              |
  +============+=========================+
  | StringRef  | BasicStringRef<char>    |
  +------------+-------------------------+
  | WStringRef | BasicStringRef<wchar_t> |
  +------------+-------------------------+

  This class is most useful as a parameter type to allow passing
  different types of strings to a function, for example::

    template <typename... Args>
    std::string format(StringRef format_str, const Args & ... args);

    format("{}", 42);
    format(std::string("{}"), 42);
  \endrst
 */
template <typename Char>
class BasicStringRef {
 private:
  const Char *data_;
  std::size_t size_;

 public:
  /** Constructs a string reference object from a C string and a size. */
  BasicStringRef(const Char *s, std::size_t size) : data_(s), size_(size) {}

  /**
    \rst
    Constructs a string reference object from a C string computing
    the size with ``std::char_traits<Char>::length``.
    \endrst
   */
  BasicStringRef(const Char *s)
    : data_(s), size_(std::char_traits<Char>::length(s)) {}

  /**
    \rst
    Constructs a string reference from an ``std::string`` object.
    \endrst
   */
  BasicStringRef(const std::basic_string<Char> &s)
  : data_(s.c_str()), size_(s.size()) {}

  /**
    \rst
    Converts a string reference to an ``std::string`` object.
    \endrst
   */
  std::basic_string<Char> to_string() const {
    return std::basic_string<Char>(data_, size_);
  }

  /** Returns a pointer to the string data. */
  const Char *data() const { return data_; }

  /** Returns the string size. */
  std::size_t size() const { return size_; }

  // Lexicographically compare this string reference to other.
  int compare(BasicStringRef other) const {
    std::size_t size = size_ < other.size_ ? size_ : other.size_;
    int result = std::char_traits<Char>::compare(data_, other.data_, size);
    if (result == 0)
      result = size_ == other.size_ ? 0 : (size_ < other.size_ ? -1 : 1);
    return result;
  }

  friend bool operator==(BasicStringRef lhs, BasicStringRef rhs) {
    return lhs.compare(rhs) == 0;
  }
  friend bool operator!=(BasicStringRef lhs, BasicStringRef rhs) {
    return lhs.compare(rhs) != 0;
  }
  friend bool operator<(BasicStringRef lhs, BasicStringRef rhs) {
    return lhs.compare(rhs) < 0;
  }
  friend bool operator<=(BasicStringRef lhs, BasicStringRef rhs) {
    return lhs.compare(rhs) <= 0;
  }
  friend bool operator>(BasicStringRef lhs, BasicStringRef rhs) {
    return lhs.compare(rhs) > 0;
  }
  friend bool operator>=(BasicStringRef lhs, BasicStringRef rhs) {
    return lhs.compare(rhs) >= 0;
  }
};

typedef BasicStringRef<char> StringRef;
typedef BasicStringRef<wchar_t> WStringRef;

/**
  \rst
  A reference to a null terminated string. It can be constructed from a C
  string or ``std::string``.

  You can use one of the following typedefs for common character types:

  +-------------+--------------------------+
  | Type        | Definition               |
  +=============+==========================+
  | CStringRef  | BasicCStringRef<char>    |
  +-------------+--------------------------+
  | WCStringRef | BasicCStringRef<wchar_t> |
  +-------------+--------------------------+

  This class is most useful as a parameter type to allow passing
  different types of strings to a function, for example::

    template <typename... Args>
    std::string format(CStringRef format_str, const Args & ... args);

    format("{}", 42);
    format(std::string("{}"), 42);
  \endrst
 */
template <typename Char>
class BasicCStringRef {
 private:
  const Char *data_;

 public:
  /** Constructs a string reference object from a C string. */
  BasicCStringRef(const Char *s) : data_(s) {}

  /**
    \rst
    Constructs a string reference from an ``std::string`` object.
    \endrst
   */
  BasicCStringRef(const std::basic_string<Char> &s) : data_(s.c_str()) {}

  /** Returns the pointer to a C string. */
  const Char *c_str() const { return data_; }
};

typedef BasicCStringRef<char> CStringRef;
typedef BasicCStringRef<wchar_t> WCStringRef;

/**
  A formatting error such as invalid format string.
*/
class FormatError : public std::runtime_error {
 public:
  explicit FormatError(CStringRef message)
  : std::runtime_error(message.c_str()) {}
};

namespace internal {
// The number of characters to store in the MemoryBuffer object itself
// to avoid dynamic memory allocation.
enum { INLINE_BUFFER_SIZE = 500 };

#if FMT_SECURE_SCL
// Use checked iterator to avoid warnings on MSVC.
template <typename T>
inline stdext::checked_array_iterator<T*> make_ptr(T *ptr, std::size_t size) {
  return stdext::checked_array_iterator<T*>(ptr, size);
}
#else
template <typename T>
inline T *make_ptr(T *ptr, std::size_t) { return ptr; }
#endif
}  // namespace internal

/**
  \rst
  A buffer supporting a subset of ``std::vector``'s operations.
  \endrst
 */
template <typename T>
class Buffer {
 private:
  FMT_DISALLOW_COPY_AND_ASSIGN(Buffer);

 protected:
  T *ptr_;
  std::size_t size_;
  std::size_t capacity_;

  Buffer(T *ptr = 0, std::size_t capacity = 0)
    : ptr_(ptr), size_(0), capacity_(capacity) {}

  /**
    \rst
    Increases the buffer capacity to hold at least *size* elements updating
    ``ptr_`` and ``capacity_``.
    \endrst
   */
  virtual void grow(std::size_t size) = 0;

 public:
  virtual ~Buffer() {}

  /** Returns the size of this buffer. */
  std::size_t size() const { return size_; }

  /** Returns the capacity of this buffer. */
  std::size_t capacity() const { return capacity_; }

  /**
    Resizes the buffer. If T is a POD type new elements may not be initialized.
   */
  void resize(std::size_t new_size) {
    if (new_size > capacity_)
      grow(new_size);
    size_ = new_size;
  }

  /**
    \rst
    Reserves space to store at least *capacity* elements.
    \endrst
   */
  void reserve(std::size_t capacity) {
    if (capacity > capacity_)
      grow(capacity);
  }

  void clear() FMT_NOEXCEPT { size_ = 0; }

  void push_back(const T &value) {
    if (size_ == capacity_)
      grow(size_ + 1);
    ptr_[size_++] = value;
  }

  /** Appends data to the end of the buffer. */
  template <typename U>
  void append(const U *begin, const U *end);

  T &operator[](std::size_t index) { return ptr_[index]; }
  const T &operator[](std::size_t index) const { return ptr_[index]; }
};

template <typename T>
template <typename U>
void Buffer<T>::append(const U *begin, const U *end) {
  assert(begin <= end);
  std::size_t new_size = size_ + (end - begin);
  if (new_size > capacity_)
    grow(new_size);
  std::uninitialized_copy(begin, end,
                          internal::make_ptr(ptr_, capacity_) + size_);
  size_ = new_size;
}

namespace internal {

// A memory buffer for trivially copyable/constructible types with the first SIZE
// elements stored in the object itself.
template <typename T, std::size_t SIZE, typename Allocator = std::allocator<T> >
class MemoryBuffer : private Allocator, public Buffer<T> {
 private:
  T data_[SIZE];

  // Deallocate memory allocated by the buffer.
  void deallocate() {
    if (this->ptr_ != data_) Allocator::deallocate(this->ptr_, this->capacity_);
  }

 protected:
  void grow(std::size_t size);

 public:
  explicit MemoryBuffer(const Allocator &alloc = Allocator())
      : Allocator(alloc), Buffer<T>(data_, SIZE) {}
  ~MemoryBuffer() { deallocate(); }

#if FMT_USE_RVALUE_REFERENCES
 private:
  // Move data from other to this buffer.
  void move(MemoryBuffer &other) {
    Allocator &this_alloc = *this, &other_alloc = other;
    this_alloc = std::move(other_alloc);
    this->size_ = other.size_;
    this->capacity_ = other.capacity_;
    if (other.ptr_ == other.data_) {
      this->ptr_ = data_;
      std::uninitialized_copy(other.data_, other.data_ + this->size_,
                              make_ptr(data_, this->capacity_));
    } else {
      this->ptr_ = other.ptr_;
      // Set pointer to the inline array so that delete is not called
      // when deallocating.
      other.ptr_ = other.data_;
    }
  }

 public:
  MemoryBuffer(MemoryBuffer &&other) {
    move(other);
  }

  MemoryBuffer &operator=(MemoryBuffer &&other) {
    assert(this != &other);
    deallocate();
    move(other);
    return *this;
  }
#endif

  // Returns a copy of the allocator associated with this buffer.
  Allocator get_allocator() const { return *this; }
};

template <typename T, std::size_t SIZE, typename Allocator>
void MemoryBuffer<T, SIZE, Allocator>::grow(std::size_t size) {
  std::size_t new_capacity = this->capacity_ + this->capacity_ / 2;
  if (size > new_capacity)
      new_capacity = size;
  T *new_ptr = this->allocate(new_capacity);
  // The following code doesn't throw, so the raw pointer above doesn't leak.
  std::uninitialized_copy(this->ptr_, this->ptr_ + this->size_,
                          make_ptr(new_ptr, new_capacity));
  std::size_t old_capacity = this->capacity_;
  T *old_ptr = this->ptr_;
  this->capacity_ = new_capacity;
  this->ptr_ = new_ptr;
  // deallocate may throw (at least in principle), but it doesn't matter since
  // the buffer already uses the new storage and will deallocate it in case
  // of exception.
  if (old_ptr != data_)
    Allocator::deallocate(old_ptr, old_capacity);
}

// A fixed-size buffer.
template <typename Char>
class FixedBuffer : public fmt::Buffer<Char> {
 public:
  FixedBuffer(Char *array, std::size_t size) : fmt::Buffer<Char>(array, size) {}

 protected:
  FMT_API void grow(std::size_t size);
};

template <typename Char>
class BasicCharTraits {
 public:
#if FMT_SECURE_SCL
  typedef stdext::checked_array_iterator<Char*> CharPtr;
#else
  typedef Char *CharPtr;
#endif
  static Char cast(int value) { return static_cast<Char>(value); }
};

template <typename Char>
class CharTraits;

template <>
class CharTraits<char> : public BasicCharTraits<char> {
 private:
  // Conversion from wchar_t to char is not allowed.
  static char convert(wchar_t);

 public:
  static char convert(char value) { return value; }

  // Formats a floating-point number.
  template <typename T>
  FMT_API static int format_float(char *buffer, std::size_t size,
      const char *format, unsigned width, int precision, T value);
};

template <>
class CharTraits<wchar_t> : public BasicCharTraits<wchar_t> {
 public:
  static wchar_t convert(char value) { return value; }
  static wchar_t convert(wchar_t value) { return value; }

  template <typename T>
  FMT_API static int format_float(wchar_t *buffer, std::size_t size,
      const wchar_t *format, unsigned width, int precision, T value);
};

// Checks if a number is negative - used to avoid warnings.
template <bool IsSigned>
struct SignChecker {
  template <typename T>
  static bool is_negative(T value) { return value < 0; }
};

template <>
struct SignChecker<false> {
  template <typename T>
  static bool is_negative(T) { return false; }
};

// Returns true if value is negative, false otherwise.
// Same as (value < 0) but doesn't produce warnings if T is an unsigned type.
template <typename T>
inline bool is_negative(T value) {
  return SignChecker<std::numeric_limits<T>::is_signed>::is_negative(value);
}

// Selects uint32_t if FitsIn32Bits is true, uint64_t otherwise.
template <bool FitsIn32Bits>
struct TypeSelector { typedef uint32_t Type; };

template <>
struct TypeSelector<false> { typedef uint64_t Type; };

template <typename T>
struct IntTraits {
  // Smallest of uint32_t and uint64_t that is large enough to represent
  // all values of T.
  typedef typename
    TypeSelector<std::numeric_limits<T>::digits <= 32>::Type MainType;
};

// MakeUnsigned<T>::Type gives an unsigned type corresponding to integer type T.
template <typename T>
struct MakeUnsigned { typedef T Type; };

#define FMT_SPECIALIZE_MAKE_UNSIGNED(T, U) \
  template <> \
  struct MakeUnsigned<T> { typedef U Type; }

FMT_SPECIALIZE_MAKE_UNSIGNED(char, unsigned char);
FMT_SPECIALIZE_MAKE_UNSIGNED(signed char, unsigned char);
FMT_SPECIALIZE_MAKE_UNSIGNED(short, unsigned short);
FMT_SPECIALIZE_MAKE_UNSIGNED(int, unsigned);
FMT_SPECIALIZE_MAKE_UNSIGNED(long, unsigned long);
FMT_SPECIALIZE_MAKE_UNSIGNED(LongLong, ULongLong);

FMT_API void report_unknown_type(char code, const char *type);

// Static data is placed in this class template to allow header-only
// configuration.
template <typename T = void>
struct FMT_API BasicData {
  static const uint32_t POWERS_OF_10_32[];
  static const uint64_t POWERS_OF_10_64[];
  static const char DIGITS[];
};

typedef BasicData<> Data;


#ifdef FMT_BUILTIN_CLZLL
// Returns the number of decimal digits in n. Leading zeros are not counted
// except for n == 0 in which case count_digits returns 1.
inline unsigned count_digits(uint64_t n) {
  // Based on http://graphics.stanford.edu/~seander/bithacks.html#IntegerLog10
  // and the benchmark https://github.com/localvoid/cxx-benchmark-count-digits.
  unsigned t = (64 - FMT_BUILTIN_CLZLL(n | 1)) * 1233 >> 12;
  return t - (n < Data::POWERS_OF_10_64[t]) + 1;
}
#else
// Fallback version of count_digits used when __builtin_clz is not available.
inline unsigned count_digits(uint64_t n) {
  unsigned count = 1;
  for (;;) {
    // Integer division is slow so do it for a group of four digits instead
    // of for every digit. The idea comes from the talk by Alexandrescu
    // "Three Optimization Tips for C++". See speed-test for a comparison.
    if (n < 10) return count;
    if (n < 100) return count + 1;
    if (n < 1000) return count + 2;
    if (n < 10000) return count + 3;
    n /= 10000u;
    count += 4;
  }
}
#endif

#ifdef FMT_BUILTIN_CLZ
// Optional version of count_digits for better performance on 32-bit platforms.
inline unsigned count_digits(uint32_t n) {
  uint32_t t = (32 - FMT_BUILTIN_CLZ(n | 1)) * 1233 >> 12;
  return t - (n < Data::POWERS_OF_10_32[t]) + 1;
}
#endif

// Formats a decimal unsigned integer value writing into buffer.
template <typename UInt, typename Char>
inline void format_decimal(Char *buffer, UInt value, unsigned num_digits) {
  buffer += num_digits;
  while (value >= 100) {
    // Integer division is slow so do it for a group of two digits instead
    // of for every digit. The idea comes from the talk by Alexandrescu
    // "Three Optimization Tips for C++". See speed-test for a comparison.
    unsigned index = static_cast<unsigned>((value % 100) * 2);
    value /= 100;
    *--buffer = Data::DIGITS[index + 1];
    *--buffer = Data::DIGITS[index];
  }
  if (value < 10) {
    *--buffer = static_cast<char>('0' + value);
    return;
  }
  unsigned index = static_cast<unsigned>(value * 2);
  *--buffer = Data::DIGITS[index + 1];
  *--buffer = Data::DIGITS[index];
}

#ifndef _WIN32
# define FMT_USE_WINDOWS_H 0
#elif !defined(FMT_USE_WINDOWS_H)
# define FMT_USE_WINDOWS_H 1
#endif

// Define FMT_USE_WINDOWS_H to 0 to disable use of windows.h.
// All the functionality that relies on it will be disabled too.
#if FMT_USE_WINDOWS_H
// A converter from UTF-8 to UTF-16.
// It is only provided for Windows since other systems support UTF-8 natively.
class UTF8ToUTF16 {
 private:
  MemoryBuffer<wchar_t, INLINE_BUFFER_SIZE> buffer_;

 public:
  FMT_API explicit UTF8ToUTF16(StringRef s);
  operator WStringRef() const { return WStringRef(&buffer_[0], size()); }
  size_t size() const { return buffer_.size() - 1; }
  const wchar_t *c_str() const { return &buffer_[0]; }
  std::wstring str() const { return std::wstring(&buffer_[0], size()); }
};

// A converter from UTF-16 to UTF-8.
// It is only provided for Windows since other systems support UTF-8 natively.
class UTF16ToUTF8 {
 private:
  MemoryBuffer<char, INLINE_BUFFER_SIZE> buffer_;

 public:
  UTF16ToUTF8() {}
  FMT_API explicit UTF16ToUTF8(WStringRef s);
  operator StringRef() const { return StringRef(&buffer_[0], size()); }
  size_t size() const { return buffer_.size() - 1; }
  const char *c_str() const { return &buffer_[0]; }
  std::string str() const { return std::string(&buffer_[0], size()); }

  // Performs conversion returning a system error code instead of
  // throwing exception on conversion error. This method may still throw
  // in case of memory allocation error.
  FMT_API int convert(WStringRef s);
};

FMT_API void format_windows_error(fmt::Writer &out, int error_code,
                                  fmt::StringRef message) FMT_NOEXCEPT;
#endif

FMT_API void format_system_error(fmt::Writer &out, int error_code,
                                 fmt::StringRef message) FMT_NOEXCEPT;

// A formatting argument value.
struct Value {
  template <typename Char>
  struct StringValue {
    const Char *value;
    std::size_t size;
  };

  typedef void (*FormatFunc)(
      void *formatter, const void *arg, void *format_str_ptr);

  struct CustomValue {
    const void *value;
    FormatFunc format;
  };

  union {
    int int_value;
    unsigned uint_value;
    LongLong long_long_value;
    ULongLong ulong_long_value;
    double double_value;
    long double long_double_value;
    const void *pointer;
    StringValue<char> string;
    StringValue<signed char> sstring;
    StringValue<unsigned char> ustring;
    StringValue<wchar_t> wstring;
    CustomValue custom;
  };

  enum Type {
    NONE, NAMED_ARG,
    // Integer types should go first,
    INT, UINT, LONG_LONG, ULONG_LONG, BOOL, CHAR, LAST_INTEGER_TYPE = CHAR,
    // followed by floating-point types.
    DOUBLE, LONG_DOUBLE, LAST_NUMERIC_TYPE = LONG_DOUBLE,
    CSTRING, STRING, WSTRING, POINTER, CUSTOM
  };
};

// A formatting argument. It is a trivially copyable/constructible type to
// allow storage in internal::MemoryBuffer.
struct Arg : Value {
  Type type;
};

template <typename Char>
struct NamedArg;

template <typename T = void>
struct Null {};

// A helper class template to enable or disable overloads taking wide
// characters and strings in MakeValue.
template <typename T, typename Char>
struct WCharHelper {
  typedef Null<T> Supported;
  typedef T Unsupported;
};

template <typename T>
struct WCharHelper<T, wchar_t> {
  typedef T Supported;
  typedef Null<T> Unsupported;
};

typedef char Yes[1];
typedef char No[2];

// These are non-members to workaround an overload resolution bug in bcc32.
Yes &convert(fmt::ULongLong);
Yes &convert(std::ostream &);
No &convert(...);

template <typename T>
T &get();

struct DummyStream : std::ostream {
  DummyStream();  // Suppress a bogus warning in MSVC.
  // Hide all operator<< overloads from std::ostream.
  void operator<<(Null<>);
};

No &operator<<(std::ostream &, int);

template<typename T, bool ENABLE_CONVERSION>
struct ConvertToIntImpl {
  enum { value = false };
};

template<typename T>
struct ConvertToIntImpl<T, true> {
  // Convert to int only if T doesn't have an overloaded operator<<.
  enum {
    value = sizeof(convert(get<DummyStream>() << get<T>())) == sizeof(No)
  };
};

template<typename T, bool ENABLE_CONVERSION>
struct ConvertToIntImpl2 {
  enum { value = false };
};

template<typename T>
struct ConvertToIntImpl2<T, true> {
  enum {
    // Don't convert numeric types.
    value = ConvertToIntImpl<T, !std::numeric_limits<T>::is_specialized>::value
  };
};

template<typename T>
struct ConvertToInt {
  enum { enable_conversion = sizeof(convert(get<T>())) == sizeof(Yes) };
  enum { value = ConvertToIntImpl2<T, enable_conversion>::value };
};

#define FMT_DISABLE_CONVERSION_TO_INT(Type) \
  template <> \
  struct ConvertToInt<Type> {  enum { value = 0 }; }

// Silence warnings about convering float to int.
FMT_DISABLE_CONVERSION_TO_INT(float);
FMT_DISABLE_CONVERSION_TO_INT(double);
FMT_DISABLE_CONVERSION_TO_INT(long double);

template<bool B, class T = void>
struct EnableIf {};

template<class T>
struct EnableIf<true, T> { typedef T type; };

template<bool B, class T, class F>
struct Conditional { typedef T type; };

template<class T, class F>
struct Conditional<false, T, F> { typedef F type; };

// For bcc32 which doesn't understand ! in template arguments.
template<bool>
struct Not { enum { value = 0 }; };

template<>
struct Not<false> { enum { value = 1 }; };

// Makes an Arg object from any type.
template <typename Formatter>
class MakeValue : public Arg {
 public:
  typedef typename Formatter::Char Char;

 private:
  // The following two methods are private to disallow formatting of
  // arbitrary pointers. If you want to output a pointer cast it to
  // "void *" or "const void *". In particular, this forbids formatting
  // of "[const] volatile char *" which is printed as bool by iostreams.
  // Do not implement!
  template <typename T>
  MakeValue(const T *value);
  template <typename T>
  MakeValue(T *value);

  // The following methods are private to disallow formatting of wide
  // characters and strings into narrow strings as in
  //   fmt::format("{}", L"test");
  // To fix this, use a wide format string: fmt::format(L"{}", L"test").
#if !defined(_MSC_VER) || defined(_NATIVE_WCHAR_T_DEFINED)
  MakeValue(typename WCharHelper<wchar_t, Char>::Unsupported);
#endif
  MakeValue(typename WCharHelper<wchar_t *, Char>::Unsupported);
  MakeValue(typename WCharHelper<const wchar_t *, Char>::Unsupported);
  MakeValue(typename WCharHelper<const std::wstring &, Char>::Unsupported);
  MakeValue(typename WCharHelper<WStringRef, Char>::Unsupported);

  void set_string(StringRef str) {
    string.value = str.data();
    string.size = str.size();
  }

  void set_string(WStringRef str) {
    wstring.value = str.data();
    wstring.size = str.size();
  }

  // Formats an argument of a custom type, such as a user-defined class.
  template <typename T>
  static void format_custom_arg(
      void *formatter, const void *arg, void *format_str_ptr) {
    format(*static_cast<Formatter*>(formatter),
           *static_cast<const Char**>(format_str_ptr),
           *static_cast<const T*>(arg));
  }

 public:
  MakeValue() {}

#define FMT_MAKE_VALUE_(Type, field, TYPE, rhs) \
  MakeValue(Type value) { field = rhs; } \
  static uint64_t type(Type) { return Arg::TYPE; }

#define FMT_MAKE_VALUE(Type, field, TYPE) \
  FMT_MAKE_VALUE_(Type, field, TYPE, value)

  FMT_MAKE_VALUE(bool, int_value, BOOL)
  FMT_MAKE_VALUE(short, int_value, INT)
  FMT_MAKE_VALUE(unsigned short, uint_value, UINT)
  FMT_MAKE_VALUE(int, int_value, INT)
  FMT_MAKE_VALUE(unsigned, uint_value, UINT)

  MakeValue(long value) {
    // To minimize the number of types we need to deal with, long is
    // translated either to int or to long long depending on its size.
    if (check(sizeof(long) == sizeof(int)))
      int_value = static_cast<int>(value);
    else
      long_long_value = value;
  }
  static uint64_t type(long) {
    return sizeof(long) == sizeof(int) ? Arg::INT : Arg::LONG_LONG;
  }

  MakeValue(unsigned long value) {
    if (check(sizeof(unsigned long) == sizeof(unsigned)))
      uint_value = static_cast<unsigned>(value);
    else
      ulong_long_value = value;
  }
  static uint64_t type(unsigned long) {
    return sizeof(unsigned long) == sizeof(unsigned) ?
          Arg::UINT : Arg::ULONG_LONG;
  }

  FMT_MAKE_VALUE(LongLong, long_long_value, LONG_LONG)
  FMT_MAKE_VALUE(ULongLong, ulong_long_value, ULONG_LONG)
  FMT_MAKE_VALUE(float, double_value, DOUBLE)
  FMT_MAKE_VALUE(double, double_value, DOUBLE)
  FMT_MAKE_VALUE(long double, long_double_value, LONG_DOUBLE)
  FMT_MAKE_VALUE(signed char, int_value, INT)
  FMT_MAKE_VALUE(unsigned char, uint_value, UINT)
  FMT_MAKE_VALUE(char, int_value, CHAR)

#if !defined(_MSC_VER) || defined(_NATIVE_WCHAR_T_DEFINED)
  MakeValue(typename WCharHelper<wchar_t, Char>::Supported value) {
    int_value = value;
  }
  static uint64_t type(wchar_t) { return Arg::CHAR; }
#endif

#define FMT_MAKE_STR_VALUE(Type, TYPE) \
  MakeValue(Type value) { set_string(value); } \
  static uint64_t type(Type) { return Arg::TYPE; }

  FMT_MAKE_VALUE(char *, string.value, CSTRING)
  FMT_MAKE_VALUE(const char *, string.value, CSTRING)
  FMT_MAKE_VALUE(const signed char *, sstring.value, CSTRING)
  FMT_MAKE_VALUE(const unsigned char *, ustring.value, CSTRING)
  FMT_MAKE_STR_VALUE(const std::string &, STRING)
  FMT_MAKE_STR_VALUE(StringRef, STRING)
  FMT_MAKE_VALUE_(CStringRef, string.value, CSTRING, value.c_str())

#define FMT_MAKE_WSTR_VALUE(Type, TYPE) \
  MakeValue(typename WCharHelper<Type, Char>::Supported value) { \
    set_string(value); \
  } \
  static uint64_t type(Type) { return Arg::TYPE; }

  FMT_MAKE_WSTR_VALUE(wchar_t *, WSTRING)
  FMT_MAKE_WSTR_VALUE(const wchar_t *, WSTRING)
  FMT_MAKE_WSTR_VALUE(const std::wstring &, WSTRING)
  FMT_MAKE_WSTR_VALUE(WStringRef, WSTRING)

  FMT_MAKE_VALUE(void *, pointer, POINTER)
  FMT_MAKE_VALUE(const void *, pointer, POINTER)

  template <typename T>
  MakeValue(const T &value,
            typename EnableIf<Not<
              ConvertToInt<T>::value>::value, int>::type = 0) {
    custom.value = &value;
    custom.format = &format_custom_arg<T>;
  }

  template <typename T>
  MakeValue(const T &value,
            typename EnableIf<ConvertToInt<T>::value, int>::type = 0) {
    int_value = value;
  }

  template <typename T>
  static uint64_t type(const T &) {
    return ConvertToInt<T>::value ? Arg::INT : Arg::CUSTOM;
  }

  // Additional template param `Char_` is needed here because make_type always
  // uses char.
  template <typename Char_>
  MakeValue(const NamedArg<Char_> &value) { pointer = &value; }

  template <typename Char_>
  static uint64_t type(const NamedArg<Char_> &) { return Arg::NAMED_ARG; }
};

template <typename Formatter>
class MakeArg : public Arg {
public:
  MakeArg() {
    type = Arg::NONE;
  }
  
  template <typename T>
  MakeArg(const T &value)
  : Arg(MakeValue<Formatter>(value)) {
    type = static_cast<Arg::Type>(MakeValue<Formatter>::type(value));
  }
};

template <typename Char>
struct NamedArg : Arg {
  BasicStringRef<Char> name;

  template <typename T>
  NamedArg(BasicStringRef<Char> argname, const T &value)
  : Arg(MakeArg< BasicFormatter<Char> >(value)), name(argname) {}
};

#define FMT_DISPATCH(call) static_cast<Impl*>(this)->call

// An argument visitor.
// To use ArgVisitor define a subclass that implements some or all of the
// visit methods with the same signatures as the methods in ArgVisitor,
// for example, visit_int(int).
// Specify the subclass name as the Impl template parameter. Then calling
// ArgVisitor::visit for some argument will dispatch to a visit method
// specific to the argument type. For example, if the argument type is
// double then visit_double(double) method of a subclass will be called.
// If the subclass doesn't contain a method with this signature, then
// a corresponding method of ArgVisitor will be called.
//
// Example:
//  class MyArgVisitor : public ArgVisitor<MyArgVisitor, void> {
//   public:
//    void visit_int(int value) { print("{}", value); }
//    void visit_double(double value) { print("{}", value ); }
//  };
//
// ArgVisitor uses the curiously recurring template pattern:
// http://en.wikipedia.org/wiki/Curiously_recurring_template_pattern
template <typename Impl, typename Result>
class ArgVisitor {
 public:
  void report_unhandled_arg() {}

  Result visit_unhandled_arg() {
    FMT_DISPATCH(report_unhandled_arg());
    return Result();
  }

  Result visit_int(int value) {
    return FMT_DISPATCH(visit_any_int(value));
  }
  Result visit_long_long(LongLong value) {
    return FMT_DISPATCH(visit_any_int(value));
  }
  Result visit_uint(unsigned value) {
    return FMT_DISPATCH(visit_any_int(value));
  }
  Result visit_ulong_long(ULongLong value) {
    return FMT_DISPATCH(visit_any_int(value));
  }
  Result visit_bool(bool value) {
    return FMT_DISPATCH(visit_any_int(value));
  }
  Result visit_char(int value) {
    return FMT_DISPATCH(visit_any_int(value));
  }
  template <typename T>
  Result visit_any_int(T) {
    return FMT_DISPATCH(visit_unhandled_arg());
  }

  Result visit_double(double value) {
    return FMT_DISPATCH(visit_any_double(value));
  }
  Result visit_long_double(long double value) {
    return FMT_DISPATCH(visit_any_double(value));
  }
  template <typename T>
  Result visit_any_double(T) {
    return FMT_DISPATCH(visit_unhandled_arg());
  }

  Result visit_cstring(const char *) {
    return FMT_DISPATCH(visit_unhandled_arg());
  }
  Result visit_string(Arg::StringValue<char>) {
    return FMT_DISPATCH(visit_unhandled_arg());
  }
  Result visit_wstring(Arg::StringValue<wchar_t>) {
    return FMT_DISPATCH(visit_unhandled_arg());
  }
  Result visit_pointer(const void *) {
    return FMT_DISPATCH(visit_unhandled_arg());
  }
  Result visit_custom(Arg::CustomValue) {
    return FMT_DISPATCH(visit_unhandled_arg());
  }

  Result visit(const Arg &arg) {
    switch (arg.type) {
    default:
      FMT_ASSERT(false, "invalid argument type");
      return Result();
    case Arg::INT:
      return FMT_DISPATCH(visit_int(arg.int_value));
    case Arg::UINT:
      return FMT_DISPATCH(visit_uint(arg.uint_value));
    case Arg::LONG_LONG:
      return FMT_DISPATCH(visit_long_long(arg.long_long_value));
    case Arg::ULONG_LONG:
      return FMT_DISPATCH(visit_ulong_long(arg.ulong_long_value));
    case Arg::BOOL:
      return FMT_DISPATCH(visit_bool(arg.int_value != 0));
    case Arg::CHAR:
      return FMT_DISPATCH(visit_char(arg.int_value));
    case Arg::DOUBLE:
      return FMT_DISPATCH(visit_double(arg.double_value));
    case Arg::LONG_DOUBLE:
      return FMT_DISPATCH(visit_long_double(arg.long_double_value));
    case Arg::CSTRING:
      return FMT_DISPATCH(visit_cstring(arg.string.value));
    case Arg::STRING:
      return FMT_DISPATCH(visit_string(arg.string));
    case Arg::WSTRING:
      return FMT_DISPATCH(visit_wstring(arg.wstring));
    case Arg::POINTER:
      return FMT_DISPATCH(visit_pointer(arg.pointer));
    case Arg::CUSTOM:
      return FMT_DISPATCH(visit_custom(arg.custom));
    }
  }
};

class RuntimeError : public std::runtime_error {
 protected:
  RuntimeError() : std::runtime_error("") {}
};

template <typename Char>
class PrintfArgFormatter;

template <typename Char>
class ArgMap;
}  // namespace internal

/** An argument list. */
class ArgList {
 private:
  // To reduce compiled code size per formatting function call, types of first
  // MAX_PACKED_ARGS arguments are passed in the types_ field.
  uint64_t types_;
  union {
    // If the number of arguments is less than MAX_PACKED_ARGS, the argument
    // values are stored in values_, otherwise they are stored in args_.
    // This is done to reduce compiled code size as storing larger objects
    // may require more code (at least on x86-64) even if the same amount of
    // data is actually copied to stack. It saves ~10% on the bloat test.
    const internal::Value *values_;
    const internal::Arg *args_;
  };

  internal::Arg::Type type(unsigned index) const {
    unsigned shift = index * 4;
    uint64_t mask = 0xf;
    return static_cast<internal::Arg::Type>(
          (types_ & (mask << shift)) >> shift);
  }

  template <typename Char>
  friend class internal::ArgMap;

 public:
  // Maximum number of arguments with packed types.
  enum { MAX_PACKED_ARGS = 16 };

  ArgList() : types_(0) {}

  ArgList(ULongLong types, const internal::Value *values)
  : types_(types), values_(values) {}
  ArgList(ULongLong types, const internal::Arg *args)
  : types_(types), args_(args) {}

  /** Returns the argument at specified index. */
  internal::Arg operator[](unsigned index) const {
    using internal::Arg;
    Arg arg;
    bool use_values = type(MAX_PACKED_ARGS - 1) == Arg::NONE;
    if (index < MAX_PACKED_ARGS) {
      Arg::Type arg_type = type(index);
      internal::Value &val = arg;
      if (arg_type != Arg::NONE)
        val = use_values ? values_[index] : args_[index];
      arg.type = arg_type;
      return arg;
    }
    if (use_values) {
      // The index is greater than the number of arguments that can be stored
      // in values, so return a "none" argument.
      arg.type = Arg::NONE;
      return arg;
    }
    for (unsigned i = MAX_PACKED_ARGS; i <= index; ++i) {
      if (args_[i].type == Arg::NONE)
        return args_[i];
    }
    return args_[index];
  }
};

enum Alignment {
  ALIGN_DEFAULT, ALIGN_LEFT, ALIGN_RIGHT, ALIGN_CENTER, ALIGN_NUMERIC
};

// Flags.
enum {
  SIGN_FLAG = 1, PLUS_FLAG = 2, MINUS_FLAG = 4, HASH_FLAG = 8,
  CHAR_FLAG = 0x10  // Argument has char type - used in error reporting.
};

// An empty format specifier.
struct EmptySpec {};

// A type specifier.
template <char TYPE>
struct TypeSpec : EmptySpec {
  Alignment align() const { return ALIGN_DEFAULT; }
  unsigned width() const { return 0; }
  int precision() const { return -1; }
  bool flag(unsigned) const { return false; }
  char type() const { return TYPE; }
  char fill() const { return ' '; }
};

// A width specifier.
struct WidthSpec {
  unsigned width_;
  // Fill is always wchar_t and cast to char if necessary to avoid having
  // two specialization of WidthSpec and its subclasses.
  wchar_t fill_;

  WidthSpec(unsigned width, wchar_t fill) : width_(width), fill_(fill) {}

  unsigned width() const { return width_; }
  wchar_t fill() const { return fill_; }
};

// An alignment specifier.
struct AlignSpec : WidthSpec {
  Alignment align_;

  AlignSpec(unsigned width, wchar_t fill, Alignment align = ALIGN_DEFAULT)
  : WidthSpec(width, fill), align_(align) {}

  Alignment align() const { return align_; }

  int precision() const { return -1; }
};

// An alignment and type specifier.
template <char TYPE>
struct AlignTypeSpec : AlignSpec {
  AlignTypeSpec(unsigned width, wchar_t fill) : AlignSpec(width, fill) {}

  bool flag(unsigned) const { return false; }
  char type() const { return TYPE; }
};

// A full format specifier.
struct FormatSpec : AlignSpec {
  unsigned flags_;
  int precision_;
  char type_;

  FormatSpec(
    unsigned width = 0, char type = 0, wchar_t fill = ' ')
  : AlignSpec(width, fill), flags_(0), precision_(-1), type_(type) {}

  bool flag(unsigned f) const { return (flags_ & f) != 0; }
  int precision() const { return precision_; }
  char type() const { return type_; }
};

// An integer format specifier.
template <typename T, typename SpecT = TypeSpec<0>, typename Char = char>
class IntFormatSpec : public SpecT {
 private:
  T value_;

 public:
  IntFormatSpec(T val, const SpecT &spec = SpecT())
  : SpecT(spec), value_(val) {}

  T value() const { return value_; }
};

// A string format specifier.
template <typename Char>
class StrFormatSpec : public AlignSpec {
 private:
  const Char *str_;

 public:
  template <typename FillChar>
  StrFormatSpec(const Char *str, unsigned width, FillChar fill)
  : AlignSpec(width, fill), str_(str) {
    internal::CharTraits<Char>::convert(FillChar());
  }

  const Char *str() const { return str_; }
};

/**
  Returns an integer format specifier to format the value in base 2.
 */
IntFormatSpec<int, TypeSpec<'b'> > bin(int value);

/**
  Returns an integer format specifier to format the value in base 8.
 */
IntFormatSpec<int, TypeSpec<'o'> > oct(int value);

/**
  Returns an integer format specifier to format the value in base 16 using
  lower-case letters for the digits above 9.
 */
IntFormatSpec<int, TypeSpec<'x'> > hex(int value);

/**
  Returns an integer formatter format specifier to format in base 16 using
  upper-case letters for the digits above 9.
 */
IntFormatSpec<int, TypeSpec<'X'> > hexu(int value);

/**
  \rst
  Returns an integer format specifier to pad the formatted argument with the
  fill character to the specified width using the default (right) numeric
  alignment.

  **Example**::

    MemoryWriter out;
    out << pad(hex(0xcafe), 8, '0');
    // out.str() == "0000cafe"

  \endrst
 */
template <char TYPE_CODE, typename Char>
IntFormatSpec<int, AlignTypeSpec<TYPE_CODE>, Char> pad(
    int value, unsigned width, Char fill = ' ');

#define FMT_DEFINE_INT_FORMATTERS(TYPE) \
inline IntFormatSpec<TYPE, TypeSpec<'b'> > bin(TYPE value) { \
  return IntFormatSpec<TYPE, TypeSpec<'b'> >(value, TypeSpec<'b'>()); \
} \
 \
inline IntFormatSpec<TYPE, TypeSpec<'o'> > oct(TYPE value) { \
  return IntFormatSpec<TYPE, TypeSpec<'o'> >(value, TypeSpec<'o'>()); \
} \
 \
inline IntFormatSpec<TYPE, TypeSpec<'x'> > hex(TYPE value) { \
  return IntFormatSpec<TYPE, TypeSpec<'x'> >(value, TypeSpec<'x'>()); \
} \
 \
inline IntFormatSpec<TYPE, TypeSpec<'X'> > hexu(TYPE value) { \
  return IntFormatSpec<TYPE, TypeSpec<'X'> >(value, TypeSpec<'X'>()); \
} \
 \
template <char TYPE_CODE> \
inline IntFormatSpec<TYPE, AlignTypeSpec<TYPE_CODE> > pad( \
    IntFormatSpec<TYPE, TypeSpec<TYPE_CODE> > f, unsigned width) { \
  return IntFormatSpec<TYPE, AlignTypeSpec<TYPE_CODE> >( \
      f.value(), AlignTypeSpec<TYPE_CODE>(width, ' ')); \
} \
 \
/* For compatibility with older compilers we provide two overloads for pad, */ \
/* one that takes a fill character and one that doesn't. In the future this */ \
/* can be replaced with one overload making the template argument Char      */ \
/* default to char (C++11). */ \
template <char TYPE_CODE, typename Char> \
inline IntFormatSpec<TYPE, AlignTypeSpec<TYPE_CODE>, Char> pad( \
    IntFormatSpec<TYPE, TypeSpec<TYPE_CODE>, Char> f, \
    unsigned width, Char fill) { \
  return IntFormatSpec<TYPE, AlignTypeSpec<TYPE_CODE>, Char>( \
      f.value(), AlignTypeSpec<TYPE_CODE>(width, fill)); \
} \
 \
inline IntFormatSpec<TYPE, AlignTypeSpec<0> > pad( \
    TYPE value, unsigned width) { \
  return IntFormatSpec<TYPE, AlignTypeSpec<0> >( \
      value, AlignTypeSpec<0>(width, ' ')); \
} \
 \
template <typename Char> \
inline IntFormatSpec<TYPE, AlignTypeSpec<0>, Char> pad( \
   TYPE value, unsigned width, Char fill) { \
 return IntFormatSpec<TYPE, AlignTypeSpec<0>, Char>( \
     value, AlignTypeSpec<0>(width, fill)); \
}

FMT_DEFINE_INT_FORMATTERS(int)
FMT_DEFINE_INT_FORMATTERS(long)
FMT_DEFINE_INT_FORMATTERS(unsigned)
FMT_DEFINE_INT_FORMATTERS(unsigned long)
FMT_DEFINE_INT_FORMATTERS(LongLong)
FMT_DEFINE_INT_FORMATTERS(ULongLong)

/**
  \rst
  Returns a string formatter that pads the formatted argument with the fill
  character to the specified width using the default (left) string alignment.

  **Example**::

    std::string s = str(MemoryWriter() << pad("abc", 8));
    // s == "abc     "

  \endrst
 */
template <typename Char>
inline StrFormatSpec<Char> pad(
    const Char *str, unsigned width, Char fill = ' ') {
  return StrFormatSpec<Char>(str, width, fill);
}

inline StrFormatSpec<wchar_t> pad(
    const wchar_t *str, unsigned width, char fill = ' ') {
  return StrFormatSpec<wchar_t>(str, width, fill);
}

namespace internal {

template <typename Char>
class ArgMap {
 private:
  typedef std::vector<std::pair<fmt::BasicStringRef<Char>, internal::Arg> > MapType;
  typedef typename MapType::value_type Pair;

  MapType map_;

 public:
  FMT_API void init(const ArgList &args);

  const internal::Arg* find(const fmt::BasicStringRef<Char> &name) const {
    // The list is unsorted, so just return the first matching name.
    for (typename MapType::const_iterator it = map_.begin(), end = map_.end();
         it != end; ++it) {
      if (it->first == name)
        return &it->second;
    }
    return 0;
  }
};

template <typename Impl, typename Char>
class ArgFormatterBase : public ArgVisitor<Impl, void> {
 private:
  BasicWriter<Char> &writer_;
  FormatSpec &spec_;

  FMT_DISALLOW_COPY_AND_ASSIGN(ArgFormatterBase);

  void write_pointer(const void *p) {
    spec_.flags_ = HASH_FLAG;
    spec_.type_ = 'x';
    writer_.write_int(reinterpret_cast<uintptr_t>(p), spec_);
  }

 protected:
  BasicWriter<Char> &writer() { return writer_; }
  FormatSpec &spec() { return spec_; }

  void write(bool value) {
    const char *str_value = value ? "true" : "false";
    Arg::StringValue<char> str = { str_value, std::strlen(str_value) };
    writer_.write_str(str, spec_);
  }

  void write(const char *value) {
    Arg::StringValue<char> str = {value, value != 0 ? std::strlen(value) : 0};
    writer_.write_str(str, spec_);
  }

 public:
  ArgFormatterBase(BasicWriter<Char> &w, FormatSpec &s)
  : writer_(w), spec_(s) {}

  template <typename T>
  void visit_any_int(T value) { writer_.write_int(value, spec_); }

  template <typename T>
  void visit_any_double(T value) { writer_.write_double(value, spec_); }

  void visit_bool(bool value) {
    if (spec_.type_)
      return visit_any_int(value);
    write(value);
  }

  void visit_char(int value) {
    if (spec_.type_ && spec_.type_ != 'c') {
      spec_.flags_ |= CHAR_FLAG;
      writer_.write_int(value, spec_);
      return;
    }
    if (spec_.align_ == ALIGN_NUMERIC || spec_.flags_ != 0)
      FMT_THROW(FormatError("invalid format specifier for char"));
    typedef typename BasicWriter<Char>::CharPtr CharPtr;
    Char fill = internal::CharTraits<Char>::cast(spec_.fill());
    CharPtr out = CharPtr();
    const unsigned CHAR_WIDTH = 1;
    if (spec_.width_ > CHAR_WIDTH) {
      out = writer_.grow_buffer(spec_.width_);
      if (spec_.align_ == ALIGN_RIGHT) {
        std::uninitialized_fill_n(out, spec_.width_ - CHAR_WIDTH, fill);
        out += spec_.width_ - CHAR_WIDTH;
      } else if (spec_.align_ == ALIGN_CENTER) {
        out = writer_.fill_padding(out, spec_.width_,
                                   internal::check(CHAR_WIDTH), fill);
      } else {
        std::uninitialized_fill_n(out + CHAR_WIDTH,
                                  spec_.width_ - CHAR_WIDTH, fill);
      }
    } else {
      out = writer_.grow_buffer(CHAR_WIDTH);
    }
    *out = internal::CharTraits<Char>::cast(value);
  }

  void visit_cstring(const char *value) {
    if (spec_.type_ == 'p')
      return write_pointer(value);
    write(value);
  }

  void visit_string(Arg::StringValue<char> value) {
    writer_.write_str(value, spec_);
  }

  using ArgVisitor<Impl, void>::visit_wstring;

  void visit_wstring(Arg::StringValue<Char> value) {
    writer_.write_str(value, spec_);
  }

  void visit_pointer(const void *value) {
    if (spec_.type_ && spec_.type_ != 'p')
      report_unknown_type(spec_.type_, "pointer");
    write_pointer(value);
  }
};

// An argument formatter.
template <typename Char>
class BasicArgFormatter :
    public ArgFormatterBase<BasicArgFormatter<Char>, Char> {
 private:
  BasicFormatter<Char> &formatter_;
  const Char *format_;

 public:
  BasicArgFormatter(BasicFormatter<Char> &f, FormatSpec &s, const Char *fmt)
  : ArgFormatterBase<BasicArgFormatter<Char>, Char>(f.writer(), s),
    formatter_(f), format_(fmt) {}

  void visit_custom(Arg::CustomValue c) {
    c.format(&formatter_, c.value, &format_);
  }
};

class FormatterBase {
 private:
  ArgList args_;
  int next_arg_index_;

  // Returns the argument with specified index.
  FMT_API Arg do_get_arg(unsigned arg_index, const char *&error);

 protected:
  const ArgList &args() const { return args_; }

  explicit FormatterBase(const ArgList &args) {
    args_ = args;
    next_arg_index_ = 0;
  }

  // Returns the next argument.
  Arg next_arg(const char *&error) {
    if (next_arg_index_ >= 0)
      return do_get_arg(next_arg_index_++, error);
    error = "cannot switch from manual to automatic argument indexing";
    return Arg();
  }

  // Checks if manual indexing is used and returns the argument with
  // specified index.
  Arg get_arg(unsigned arg_index, const char *&error) {
    return check_no_auto_index(error) ? do_get_arg(arg_index, error) : Arg();
  }

  bool check_no_auto_index(const char *&error) {
    if (next_arg_index_ > 0) {
      error = "cannot switch from automatic to manual argument indexing";
      return false;
    }
    next_arg_index_ = -1;
    return true;
  }

  template <typename Char>
  void write(BasicWriter<Char> &w, const Char *start, const Char *end) {
    if (start != end)
      w << BasicStringRef<Char>(start, end - start);
  }
};

// A printf formatter.
template <typename Char>
class PrintfFormatter : private FormatterBase {
 private:
  void parse_flags(FormatSpec &spec, const Char *&s);

  // Returns the argument with specified index or, if arg_index is equal
  // to the maximum unsigned value, the next argument.
  Arg get_arg(const Char *s,
      unsigned arg_index = (std::numeric_limits<unsigned>::max)());

  // Parses argument index, flags and width and returns the argument index.
  unsigned parse_header(const Char *&s, FormatSpec &spec);

 public:
  explicit PrintfFormatter(const ArgList &args) : FormatterBase(args) {}
  FMT_API void format(BasicWriter<Char> &writer,
                      BasicCStringRef<Char> format_str);
};
}  // namespace internal

/** This template formats data and writes the output to a writer. */
template <typename CharType>
class BasicFormatter : private internal::FormatterBase {
 public:
  /** The character type for the output. */
  typedef CharType Char;

 private:
  BasicWriter<Char> &writer_;
  internal::ArgMap<Char> map_;

  FMT_DISALLOW_COPY_AND_ASSIGN(BasicFormatter);

  using internal::FormatterBase::get_arg;

  // Checks if manual indexing is used and returns the argument with
  // specified name.
  internal::Arg get_arg(BasicStringRef<Char> arg_name, const char *&error);

  // Parses argument index and returns corresponding argument.
  internal::Arg parse_arg_index(const Char *&s);

  // Parses argument name and returns corresponding argument.
  internal::Arg parse_arg_name(const Char *&s);

 public:
  /**
   \rst
   Constructs a ``BasicFormatter`` object. References to the arguments and
   the writer are stored in the formatter object so make sure they have
   appropriate lifetimes.
   \endrst
   */
  BasicFormatter(const ArgList &args, BasicWriter<Char> &w)
    : internal::FormatterBase(args), writer_(w) {}

  /** Returns a reference to the writer associated with this formatter. */
  BasicWriter<Char> &writer() { return writer_; }

  /** Formats stored arguments and writes the output to the writer. */
  void format(BasicCStringRef<Char> format_str);

  // Formats a single argument and advances format_str, a format string pointer.
  const Char *format(const Char *&format_str, const internal::Arg &arg);
};

// Generates a comma-separated list with results of applying f to
// numbers 0..n-1.
# define FMT_GEN(n, f) FMT_GEN##n(f)
# define FMT_GEN1(f)  f(0)
# define FMT_GEN2(f)  FMT_GEN1(f),  f(1)
# define FMT_GEN3(f)  FMT_GEN2(f),  f(2)
# define FMT_GEN4(f)  FMT_GEN3(f),  f(3)
# define FMT_GEN5(f)  FMT_GEN4(f),  f(4)
# define FMT_GEN6(f)  FMT_GEN5(f),  f(5)
# define FMT_GEN7(f)  FMT_GEN6(f),  f(6)
# define FMT_GEN8(f)  FMT_GEN7(f),  f(7)
# define FMT_GEN9(f)  FMT_GEN8(f),  f(8)
# define FMT_GEN10(f) FMT_GEN9(f),  f(9)
# define FMT_GEN11(f) FMT_GEN10(f), f(10)
# define FMT_GEN12(f) FMT_GEN11(f), f(11)
# define FMT_GEN13(f) FMT_GEN12(f), f(12)
# define FMT_GEN14(f) FMT_GEN13(f), f(13)
# define FMT_GEN15(f) FMT_GEN14(f), f(14)

namespace internal {
inline uint64_t make_type() { return 0; }

template <typename T>
inline uint64_t make_type(const T &arg) {
  return MakeValue< BasicFormatter<char> >::type(arg);
}

template <unsigned N, bool/*IsPacked*/= (N < ArgList::MAX_PACKED_ARGS)>
struct ArgArray;

template <unsigned N>
struct ArgArray<N, true/*IsPacked*/> {
  typedef Value Type[N > 0 ? N : 1];
  
  template <typename Formatter, typename T>
  static Value make(const T &value) { return MakeValue<Formatter>(value); }
};

template <unsigned N>
struct ArgArray<N, false/*IsPacked*/> {
  typedef Arg Type[N + 1]; // +1 for the list end Arg::NONE

  template <typename Formatter, typename T>
  static Arg make(const T &value) { return MakeArg<Formatter>(value); }
};

#if FMT_USE_VARIADIC_TEMPLATES
template <typename Arg, typename... Args>
inline uint64_t make_type(const Arg &first, const Args & ... tail) {
  return make_type(first) | (make_type(tail...) << 4);
}

#else

struct ArgType {
  uint64_t type;

  ArgType() : type(0) {}

  template <typename T>
  ArgType(const T &arg) : type(make_type(arg)) {}
};

# define FMT_ARG_TYPE_DEFAULT(n) ArgType t##n = ArgType()

inline uint64_t make_type(FMT_GEN15(FMT_ARG_TYPE_DEFAULT)) {
  return t0.type | (t1.type << 4) | (t2.type << 8) | (t3.type << 12) |
      (t4.type << 16) | (t5.type << 20) | (t6.type << 24) | (t7.type << 28) |
      (t8.type << 32) | (t9.type << 36) | (t10.type << 40) | (t11.type << 44) |
      (t12.type << 48) | (t13.type << 52) | (t14.type << 56);
}
#endif

template <class Char>
class FormatBuf : public std::basic_streambuf<Char> {
 private:
  typedef typename std::basic_streambuf<Char>::int_type int_type;
  typedef typename std::basic_streambuf<Char>::traits_type traits_type;

  Buffer<Char> &buffer_;
  Char *start_;

 public:
  FormatBuf(Buffer<Char> &buffer) : buffer_(buffer), start_(&buffer[0]) {
    this->setp(start_, start_ + buffer_.capacity());
  }

  int_type overflow(int_type ch = traits_type::eof()) {
    if (!traits_type::eq_int_type(ch, traits_type::eof())) {
      size_t size = this->pptr() - start_;
      buffer_.resize(size);
      buffer_.reserve(size * 2);

      start_ = &buffer_[0];
      start_[size] = traits_type::to_char_type(ch);
      this->setp(start_+ size + 1, start_ + size * 2);
    }
    return ch;
  }

  size_t size() const {
    return this->pptr() - start_;
  }
};
}  // namespace internal

# define FMT_MAKE_TEMPLATE_ARG(n) typename T##n
# define FMT_MAKE_ARG_TYPE(n) T##n
# define FMT_MAKE_ARG(n) const T##n &v##n
# define FMT_ASSIGN_char(n) \
  arr[n] = fmt::internal::MakeValue< fmt::BasicFormatter<char> >(v##n)
# define FMT_ASSIGN_wchar_t(n) \
  arr[n] = fmt::internal::MakeValue< fmt::BasicFormatter<wchar_t> >(v##n)

#if FMT_USE_VARIADIC_TEMPLATES
// Defines a variadic function returning void.
# define FMT_VARIADIC_VOID(func, arg_type) \
  template <typename... Args> \
  void func(arg_type arg0, const Args & ... args) { \
    typedef fmt::internal::ArgArray<sizeof...(Args)> ArgArray; \
    typename ArgArray::Type array{ \
      ArgArray::template make<fmt::BasicFormatter<Char> >(args)...}; \
    func(arg0, fmt::ArgList(fmt::internal::make_type(args...), array)); \
  }

// Defines a variadic constructor.
# define FMT_VARIADIC_CTOR(ctor, func, arg0_type, arg1_type) \
  template <typename... Args> \
  ctor(arg0_type arg0, arg1_type arg1, const Args & ... args) { \
    typedef fmt::internal::ArgArray<sizeof...(Args)> ArgArray; \
    typename ArgArray::Type array{ \
      ArgArray::template make<fmt::BasicFormatter<Char> >(args)...}; \
    func(arg0, arg1, fmt::ArgList(fmt::internal::make_type(args...), array)); \
  }

#else

# define FMT_MAKE_REF(n) \
  fmt::internal::MakeValue< fmt::BasicFormatter<Char> >(v##n)
# define FMT_MAKE_REF2(n) v##n

// Defines a wrapper for a function taking one argument of type arg_type
// and n additional arguments of arbitrary types.
# define FMT_WRAP1(func, arg_type, n) \
  template <FMT_GEN(n, FMT_MAKE_TEMPLATE_ARG)> \
  inline void func(arg_type arg1, FMT_GEN(n, FMT_MAKE_ARG)) { \
    const fmt::internal::ArgArray<n>::Type array = {FMT_GEN(n, FMT_MAKE_REF)}; \
    func(arg1, fmt::ArgList( \
      fmt::internal::make_type(FMT_GEN(n, FMT_MAKE_REF2)), array)); \
  }

// Emulates a variadic function returning void on a pre-C++11 compiler.
# define FMT_VARIADIC_VOID(func, arg_type) \
  inline void func(arg_type arg) { func(arg, fmt::ArgList()); } \
  FMT_WRAP1(func, arg_type, 1) FMT_WRAP1(func, arg_type, 2) \
  FMT_WRAP1(func, arg_type, 3) FMT_WRAP1(func, arg_type, 4) \
  FMT_WRAP1(func, arg_type, 5) FMT_WRAP1(func, arg_type, 6) \
  FMT_WRAP1(func, arg_type, 7) FMT_WRAP1(func, arg_type, 8) \
  FMT_WRAP1(func, arg_type, 9) FMT_WRAP1(func, arg_type, 10)

# define FMT_CTOR(ctor, func, arg0_type, arg1_type, n) \
  template <FMT_GEN(n, FMT_MAKE_TEMPLATE_ARG)> \
  ctor(arg0_type arg0, arg1_type arg1, FMT_GEN(n, FMT_MAKE_ARG)) { \
    const fmt::internal::ArgArray<n>::Type array = {FMT_GEN(n, FMT_MAKE_REF)}; \
    func(arg0, arg1, fmt::ArgList( \
      fmt::internal::make_type(FMT_GEN(n, FMT_MAKE_REF2)), array)); \
  }

// Emulates a variadic constructor on a pre-C++11 compiler.
# define FMT_VARIADIC_CTOR(ctor, func, arg0_type, arg1_type) \
  FMT_CTOR(ctor, func, arg0_type, arg1_type, 1) \
  FMT_CTOR(ctor, func, arg0_type, arg1_type, 2) \
  FMT_CTOR(ctor, func, arg0_type, arg1_type, 3) \
  FMT_CTOR(ctor, func, arg0_type, arg1_type, 4) \
  FMT_CTOR(ctor, func, arg0_type, arg1_type, 5) \
  FMT_CTOR(ctor, func, arg0_type, arg1_type, 6) \
  FMT_CTOR(ctor, func, arg0_type, arg1_type, 7) \
  FMT_CTOR(ctor, func, arg0_type, arg1_type, 8) \
  FMT_CTOR(ctor, func, arg0_type, arg1_type, 9) \
  FMT_CTOR(ctor, func, arg0_type, arg1_type, 10)
#endif

// Generates a comma-separated list with results of applying f to pairs
// (argument, index).
#define FMT_FOR_EACH1(f, x0) f(x0, 0)
#define FMT_FOR_EACH2(f, x0, x1) \
  FMT_FOR_EACH1(f, x0), f(x1, 1)
#define FMT_FOR_EACH3(f, x0, x1, x2) \
  FMT_FOR_EACH2(f, x0 ,x1), f(x2, 2)
#define FMT_FOR_EACH4(f, x0, x1, x2, x3) \
  FMT_FOR_EACH3(f, x0, x1, x2), f(x3, 3)
#define FMT_FOR_EACH5(f, x0, x1, x2, x3, x4) \
  FMT_FOR_EACH4(f, x0, x1, x2, x3), f(x4, 4)
#define FMT_FOR_EACH6(f, x0, x1, x2, x3, x4, x5) \
  FMT_FOR_EACH5(f, x0, x1, x2, x3, x4), f(x5, 5)
#define FMT_FOR_EACH7(f, x0, x1, x2, x3, x4, x5, x6) \
  FMT_FOR_EACH6(f, x0, x1, x2, x3, x4, x5), f(x6, 6)
#define FMT_FOR_EACH8(f, x0, x1, x2, x3, x4, x5, x6, x7) \
  FMT_FOR_EACH7(f, x0, x1, x2, x3, x4, x5, x6), f(x7, 7)
#define FMT_FOR_EACH9(f, x0, x1, x2, x3, x4, x5, x6, x7, x8) \
  FMT_FOR_EACH8(f, x0, x1, x2, x3, x4, x5, x6, x7), f(x8, 8)
#define FMT_FOR_EACH10(f, x0, x1, x2, x3, x4, x5, x6, x7, x8, x9) \
  FMT_FOR_EACH9(f, x0, x1, x2, x3, x4, x5, x6, x7, x8), f(x9, 9)

/**
 An error returned by an operating system or a language runtime,
 for example a file opening error.
*/
class SystemError : public internal::RuntimeError {
 private:
  void init(int err_code, CStringRef format_str, ArgList args);

 protected:
  int error_code_;

  typedef char Char;  // For FMT_VARIADIC_CTOR.

  SystemError() {}

 public:
  /**
   \rst
   Constructs a :class:`fmt::SystemError` object with the description
   of the form

   .. parsed-literal::
     *<message>*: *<system-message>*

   where *<message>* is the formatted message and *<system-message>* is
   the system message corresponding to the error code.
   *error_code* is a system error code as given by ``errno``.
   If *error_code* is not a valid error code such as -1, the system message
   may look like "Unknown error -1" and is platform-dependent.

   **Example**::

     // This throws a SystemError with the description
     //   cannot open file 'madeup': No such file or directory
     // or similar (system message may vary).
     const char *filename = "madeup";
     std::FILE *file = std::fopen(filename, "r");
     if (!file)
       throw fmt::SystemError(errno, "cannot open file '{}'", filename);
   \endrst
  */
  SystemError(int error_code, CStringRef message) {
    init(error_code, message, ArgList());
  }
  FMT_VARIADIC_CTOR(SystemError, init, int, CStringRef)

  int error_code() const { return error_code_; }
};

/**
  \rst
  This template provides operations for formatting and writing data into
  a character stream. The output is stored in a buffer provided by a subclass
  such as :class:`fmt::BasicMemoryWriter`.

  You can use one of the following typedefs for common character types:

  +---------+----------------------+
  | Type    | Definition           |
  +=========+======================+
  | Writer  | BasicWriter<char>    |
  +---------+----------------------+
  | WWriter | BasicWriter<wchar_t> |
  +---------+----------------------+

  \endrst
 */
template <typename Char>
class BasicWriter {
 private:
  // Output buffer.
  Buffer<Char> &buffer_;

  FMT_DISALLOW_COPY_AND_ASSIGN(BasicWriter);

  typedef typename internal::CharTraits<Char>::CharPtr CharPtr;

#if FMT_SECURE_SCL
  // Returns pointer value.
  static Char *get(CharPtr p) { return p.base(); }
#else
  static Char *get(Char *p) { return p; }
#endif

  // Fills the padding around the content and returns the pointer to the
  // content area.
  static CharPtr fill_padding(CharPtr buffer,
      unsigned total_size, std::size_t content_size, wchar_t fill);

  // Grows the buffer by n characters and returns a pointer to the newly
  // allocated area.
  CharPtr grow_buffer(std::size_t n) {
    std::size_t size = buffer_.size();
    buffer_.resize(size + n);
    return internal::make_ptr(&buffer_[size], n);
  }

  // Writes an unsigned decimal integer.
  template <typename UInt>
  Char *write_unsigned_decimal(UInt value, unsigned prefix_size = 0) {
    unsigned num_digits = internal::count_digits(value);
    Char *ptr = get(grow_buffer(prefix_size + num_digits));
    internal::format_decimal(ptr + prefix_size, value, num_digits);
    return ptr;
  }

  // Writes a decimal integer.
  template <typename Int>
  void write_decimal(Int value) {
    typename internal::IntTraits<Int>::MainType abs_value = value;
    if (internal::is_negative(value)) {
      abs_value = 0 - abs_value;
      *write_unsigned_decimal(abs_value, 1) = '-';
    } else {
      write_unsigned_decimal(abs_value, 0);
    }
  }

  // Prepare a buffer for integer formatting.
  CharPtr prepare_int_buffer(unsigned num_digits,
      const EmptySpec &, const char *prefix, unsigned prefix_size) {
    unsigned size = prefix_size + num_digits;
    CharPtr p = grow_buffer(size);
    std::uninitialized_copy(prefix, prefix + prefix_size, p);
    return p + size - 1;
  }

  template <typename Spec>
  CharPtr prepare_int_buffer(unsigned num_digits,
    const Spec &spec, const char *prefix, unsigned prefix_size);

  // Formats an integer.
  template <typename T, typename Spec>
  void write_int(T value, Spec spec);

  // Formats a floating-point number (double or long double).
  template <typename T>
  void write_double(T value, const FormatSpec &spec);

  // Writes a formatted string.
  template <typename StrChar>
  CharPtr write_str(const StrChar *s, std::size_t size, const AlignSpec &spec);

  template <typename StrChar>
  void write_str(const internal::Arg::StringValue<StrChar> &str,
                 const FormatSpec &spec);

  // This following methods are private to disallow writing wide characters
  // and strings to a char stream. If you want to print a wide string as a
  // pointer as std::ostream does, cast it to const void*.
  // Do not implement!
  void operator<<(typename internal::WCharHelper<wchar_t, Char>::Unsupported);
  void operator<<(
      typename internal::WCharHelper<const wchar_t *, Char>::Unsupported);

  // Appends floating-point length specifier to the format string.
  // The second argument is only used for overload resolution.
  void append_float_length(Char *&format_ptr, long double) {
    *format_ptr++ = 'L';
  }

  template<typename T>
  void append_float_length(Char *&, T) {}

  template <typename Impl, typename Char_>
  friend class internal::ArgFormatterBase;

  friend class internal::PrintfArgFormatter<Char>;

 protected:
  /**
    Constructs a ``BasicWriter`` object.
   */
  explicit BasicWriter(Buffer<Char> &b) : buffer_(b) {}

 public:
  /**
    \rst
    Destroys a ``BasicWriter`` object.
    \endrst
   */
  virtual ~BasicWriter() {}

  /**
    Returns the total number of characters written.
   */
  std::size_t size() const { return buffer_.size(); }

  /**
    Returns a pointer to the output buffer content. No terminating null
    character is appended.
   */
  const Char *data() const FMT_NOEXCEPT { return &buffer_[0]; }

  /**
    Returns a pointer to the output buffer content with terminating null
    character appended.
   */
  const Char *c_str() const {
    std::size_t size = buffer_.size();
    buffer_.reserve(size + 1);
    buffer_[size] = '\0';
    return &buffer_[0];
  }

  /**
    \rst
    Returns the content of the output buffer as an `std::string`.
    \endrst
   */
  std::basic_string<Char> str() const {
    return std::basic_string<Char>(&buffer_[0], buffer_.size());
  }

  /**
    \rst
    Writes formatted data.

    *args* is an argument list representing arbitrary arguments.

    **Example**::

       MemoryWriter out;
       out.write("Current point:\n");
       out.write("({:+f}, {:+f})", -3.14, 3.14);

    This will write the following output to the ``out`` object:

    .. code-block:: none

       Current point:
       (-3.140000, +3.140000)

    The output can be accessed using :func:`data()`, :func:`c_str` or
    :func:`str` methods.

    See also :ref:`syntax`.
    \endrst
   */
  void write(BasicCStringRef<Char> format, ArgList args) {
    BasicFormatter<Char>(args, *this).format(format);
  }
  FMT_VARIADIC_VOID(write, BasicCStringRef<Char>)

  BasicWriter &operator<<(int value) {
    write_decimal(value);
    return *this;
  }
  BasicWriter &operator<<(unsigned value) {
    return *this << IntFormatSpec<unsigned>(value);
  }
  BasicWriter &operator<<(long value) {
    write_decimal(value);
    return *this;
  }
  BasicWriter &operator<<(unsigned long value) {
    return *this << IntFormatSpec<unsigned long>(value);
  }
  BasicWriter &operator<<(LongLong value) {
    write_decimal(value);
    return *this;
  }

  /**
    \rst
    Formats *value* and writes it to the stream.
    \endrst
   */
  BasicWriter &operator<<(ULongLong value) {
    return *this << IntFormatSpec<ULongLong>(value);
  }

  BasicWriter &operator<<(double value) {
    write_double(value, FormatSpec());
    return *this;
  }

  /**
    \rst
    Formats *value* using the general format for floating-point numbers
    (``'g'``) and writes it to the stream.
    \endrst
   */
  BasicWriter &operator<<(long double value) {
    write_double(value, FormatSpec());
    return *this;
  }

  /**
    Writes a character to the stream.
   */
  BasicWriter &operator<<(char value) {
    buffer_.push_back(value);
    return *this;
  }

  BasicWriter &operator<<(
      typename internal::WCharHelper<wchar_t, Char>::Supported value) {
    buffer_.push_back(value);
    return *this;
  }

  /**
    \rst
    Writes *value* to the stream.
    \endrst
   */
  BasicWriter &operator<<(fmt::BasicStringRef<Char> value) {
    const Char *str = value.data();
    buffer_.append(str, str + value.size());
    return *this;
  }

  BasicWriter &operator<<(
      typename internal::WCharHelper<StringRef, Char>::Supported value) {
    const char *str = value.data();
    buffer_.append(str, str + value.size());
    return *this;
  }

  template <typename T, typename Spec, typename FillChar>
  BasicWriter &operator<<(IntFormatSpec<T, Spec, FillChar> spec) {
    internal::CharTraits<Char>::convert(FillChar());
    write_int(spec.value(), spec);
    return *this;
  }

  template <typename StrChar>
  BasicWriter &operator<<(const StrFormatSpec<StrChar> &spec) {
    const StrChar *s = spec.str();
    write_str(s, std::char_traits<Char>::length(s), spec);
    return *this;
  }

  void clear() FMT_NOEXCEPT { buffer_.clear(); }
};

template <typename Char>
template <typename StrChar>
typename BasicWriter<Char>::CharPtr BasicWriter<Char>::write_str(
      const StrChar *s, std::size_t size, const AlignSpec &spec) {
  CharPtr out = CharPtr();
  if (spec.width() > size) {
    out = grow_buffer(spec.width());
    Char fill = internal::CharTraits<Char>::cast(spec.fill());
    if (spec.align() == ALIGN_RIGHT) {
      std::uninitialized_fill_n(out, spec.width() - size, fill);
      out += spec.width() - size;
    } else if (spec.align() == ALIGN_CENTER) {
      out = fill_padding(out, spec.width(), size, fill);
    } else {
      std::uninitialized_fill_n(out + size, spec.width() - size, fill);
    }
  } else {
    out = grow_buffer(size);
  }
  std::uninitialized_copy(s, s + size, out);
  return out;
}

template <typename Char>
template <typename StrChar>
void BasicWriter<Char>::write_str(
    const internal::Arg::StringValue<StrChar> &s, const FormatSpec &spec) {
  // Check if StrChar is convertible to Char.
  internal::CharTraits<Char>::convert(StrChar());
  if (spec.type_ && spec.type_ != 's')
    internal::report_unknown_type(spec.type_, "string");
  const StrChar *str_value = s.value;
  std::size_t str_size = s.size;
  if (str_size == 0) {
    if (!str_value) {
      FMT_THROW(FormatError("string pointer is null"));
      return;
    }
  }
  std::size_t precision = spec.precision_;
  if (spec.precision_ >= 0 && precision < str_size)
    str_size = spec.precision_;
  write_str(str_value, str_size, spec);
}

template <typename Char>
typename BasicWriter<Char>::CharPtr
  BasicWriter<Char>::fill_padding(
    CharPtr buffer, unsigned total_size,
    std::size_t content_size, wchar_t fill) {
  std::size_t padding = total_size - content_size;
  std::size_t left_padding = padding / 2;
  Char fill_char = internal::CharTraits<Char>::cast(fill);
  std::uninitialized_fill_n(buffer, left_padding, fill_char);
  buffer += left_padding;
  CharPtr content = buffer;
  std::uninitialized_fill_n(buffer + content_size,
                            padding - left_padding, fill_char);
  return content;
}

template <typename Char>
template <typename Spec>
typename BasicWriter<Char>::CharPtr
  BasicWriter<Char>::prepare_int_buffer(
    unsigned num_digits, const Spec &spec,
    const char *prefix, unsigned prefix_size) {
  unsigned width = spec.width();
  Alignment align = spec.align();
  Char fill = internal::CharTraits<Char>::cast(spec.fill());
  if (spec.precision() > static_cast<int>(num_digits)) {
    // Octal prefix '0' is counted as a digit, so ignore it if precision
    // is specified.
    if (prefix_size > 0 && prefix[prefix_size - 1] == '0')
      --prefix_size;
    unsigned number_size = prefix_size + spec.precision();
    AlignSpec subspec(number_size, '0', ALIGN_NUMERIC);
    if (number_size >= width)
      return prepare_int_buffer(num_digits, subspec, prefix, prefix_size);
    buffer_.reserve(width);
    unsigned fill_size = width - number_size;
    if (align != ALIGN_LEFT) {
      CharPtr p = grow_buffer(fill_size);
      std::uninitialized_fill(p, p + fill_size, fill);
    }
    CharPtr result = prepare_int_buffer(
        num_digits, subspec, prefix, prefix_size);
    if (align == ALIGN_LEFT) {
      CharPtr p = grow_buffer(fill_size);
      std::uninitialized_fill(p, p + fill_size, fill);
    }
    return result;
  }
  unsigned size = prefix_size + num_digits;
  if (width <= size) {
    CharPtr p = grow_buffer(size);
    std::uninitialized_copy(prefix, prefix + prefix_size, p);
    return p + size - 1;
  }
  CharPtr p = grow_buffer(width);
  CharPtr end = p + width;
  if (align == ALIGN_LEFT) {
    std::uninitialized_copy(prefix, prefix + prefix_size, p);
    p += size;
    std::uninitialized_fill(p, end, fill);
  } else if (align == ALIGN_CENTER) {
    p = fill_padding(p, width, size, fill);
    std::uninitialized_copy(prefix, prefix + prefix_size, p);
    p += size;
  } else {
    if (align == ALIGN_NUMERIC) {
      if (prefix_size != 0) {
        p = std::uninitialized_copy(prefix, prefix + prefix_size, p);
        size -= prefix_size;
      }
    } else {
      std::uninitialized_copy(prefix, prefix + prefix_size, end - size);
    }
    std::uninitialized_fill(p, end - size, fill);
    p = end;
  }
  return p - 1;
}

template <typename Char>
template <typename T, typename Spec>
void BasicWriter<Char>::write_int(T value, Spec spec) {
  unsigned prefix_size = 0;
  typedef typename internal::IntTraits<T>::MainType UnsignedType;
  UnsignedType abs_value = value;
  char prefix[4] = "";
  if (internal::is_negative(value)) {
    prefix[0] = '-';
    ++prefix_size;
    abs_value = 0 - abs_value;
  } else if (spec.flag(SIGN_FLAG)) {
    prefix[0] = spec.flag(PLUS_FLAG) ? '+' : ' ';
    ++prefix_size;
  }
  switch (spec.type()) {
  case 0: case 'd': {
    unsigned num_digits = internal::count_digits(abs_value);
    CharPtr p = prepare_int_buffer(
      num_digits, spec, prefix, prefix_size) + 1 - num_digits;
    internal::format_decimal(get(p), abs_value, num_digits);
    break;
  }
  case 'x': case 'X': {
    UnsignedType n = abs_value;
    if (spec.flag(HASH_FLAG)) {
      prefix[prefix_size++] = '0';
      prefix[prefix_size++] = spec.type();
    }
    unsigned num_digits = 0;
    do {
      ++num_digits;
    } while ((n >>= 4) != 0);
    Char *p = get(prepare_int_buffer(
      num_digits, spec, prefix, prefix_size));
    n = abs_value;
    const char *digits = spec.type() == 'x' ?
        "0123456789abcdef" : "0123456789ABCDEF";
    do {
      *p-- = digits[n & 0xf];
    } while ((n >>= 4) != 0);
    break;
  }
  case 'b': case 'B': {
    UnsignedType n = abs_value;
    if (spec.flag(HASH_FLAG)) {
      prefix[prefix_size++] = '0';
      prefix[prefix_size++] = spec.type();
    }
    unsigned num_digits = 0;
    do {
      ++num_digits;
    } while ((n >>= 1) != 0);
    Char *p = get(prepare_int_buffer(num_digits, spec, prefix, prefix_size));
    n = abs_value;
    do {
      *p-- = static_cast<Char>('0' + (n & 1));
    } while ((n >>= 1) != 0);
    break;
  }
  case 'o': {
    UnsignedType n = abs_value;
    if (spec.flag(HASH_FLAG))
      prefix[prefix_size++] = '0';
    unsigned num_digits = 0;
    do {
      ++num_digits;
    } while ((n >>= 3) != 0);
    Char *p = get(prepare_int_buffer(num_digits, spec, prefix, prefix_size));
    n = abs_value;
    do {
      *p-- = static_cast<Char>('0' + (n & 7));
    } while ((n >>= 3) != 0);
    break;
  }
  default:
    internal::report_unknown_type(
      spec.type(), spec.flag(CHAR_FLAG) ? "char" : "integer");
    break;
  }
}

template <typename Char>
template <typename T>
void BasicWriter<Char>::write_double(
    T value, const FormatSpec &spec) {
  // Check type.
  char type = spec.type();
  bool upper = false;
  switch (type) {
  case 0:
    type = 'g';
    break;
  case 'e': case 'f': case 'g': case 'a':
    break;
  case 'F':
#ifdef _MSC_VER
    // MSVC's printf doesn't support 'F'.
    type = 'f';
#endif
    // Fall through.
  case 'E': case 'G': case 'A':
    upper = true;
    break;
  default:
    internal::report_unknown_type(type, "double");
    break;
  }

  char sign = 0;
  // Use isnegative instead of value < 0 because the latter is always
  // false for NaN.
  if (internal::FPUtil::isnegative(static_cast<double>(value))) {
    sign = '-';
    value = -value;
  } else if (spec.flag(SIGN_FLAG)) {
    sign = spec.flag(PLUS_FLAG) ? '+' : ' ';
  }

  if (internal::FPUtil::isnotanumber(value)) {
    // Format NaN ourselves because sprintf's output is not consistent
    // across platforms.
    std::size_t nan_size = 4;
    const char *nan = upper ? " NAN" : " nan";
    if (!sign) {
      --nan_size;
      ++nan;
    }
    CharPtr out = write_str(nan, nan_size, spec);
    if (sign)
      *out = sign;
    return;
  }

  if (internal::FPUtil::isinfinity(value)) {
    // Format infinity ourselves because sprintf's output is not consistent
    // across platforms.
    std::size_t inf_size = 4;
    const char *inf = upper ? " INF" : " inf";
    if (!sign) {
      --inf_size;
      ++inf;
    }
    CharPtr out = write_str(inf, inf_size, spec);
    if (sign)
      *out = sign;
    return;
  }

  std::size_t offset = buffer_.size();
  unsigned width = spec.width();
  if (sign) {
    buffer_.reserve(buffer_.size() + (width > 1u ? width : 1u));
    if (width > 0)
      --width;
    ++offset;
  }

  // Build format string.
  enum { MAX_FORMAT_SIZE = 10}; // longest format: %#-*.*Lg
  Char format[MAX_FORMAT_SIZE];
  Char *format_ptr = format;
  *format_ptr++ = '%';
  unsigned width_for_sprintf = width;
  if (spec.flag(HASH_FLAG))
    *format_ptr++ = '#';
  if (spec.align() == ALIGN_CENTER) {
    width_for_sprintf = 0;
  } else {
    if (spec.align() == ALIGN_LEFT)
      *format_ptr++ = '-';
    if (width != 0)
      *format_ptr++ = '*';
  }
  if (spec.precision() >= 0) {
    *format_ptr++ = '.';
    *format_ptr++ = '*';
  }

  append_float_length(format_ptr, value);
  *format_ptr++ = type;
  *format_ptr = '\0';

  // Format using snprintf.
  Char fill = internal::CharTraits<Char>::cast(spec.fill());
  for (;;) {
    std::size_t buffer_size = buffer_.capacity() - offset;
#ifdef _MSC_VER
    // MSVC's vsnprintf_s doesn't work with zero size, so reserve
    // space for at least one extra character to make the size non-zero.
    // Note that the buffer's capacity will increase by more than 1.
    if (buffer_size == 0) {
      buffer_.reserve(offset + 1);
      buffer_size = buffer_.capacity() - offset;
    }
#endif
    Char *start = &buffer_[offset];
    int n = internal::CharTraits<Char>::format_float(
        start, buffer_size, format, width_for_sprintf, spec.precision(), value);
    if (n >= 0 && offset + n < buffer_.capacity()) {
      if (sign) {
        if ((spec.align() != ALIGN_RIGHT && spec.align() != ALIGN_DEFAULT) ||
            *start != ' ') {
          *(start - 1) = sign;
          sign = 0;
        } else {
          *(start - 1) = fill;
        }
        ++n;
      }
      if (spec.align() == ALIGN_CENTER &&
          spec.width() > static_cast<unsigned>(n)) {
        width = spec.width();
        CharPtr p = grow_buffer(width);
        std::memmove(get(p) + (width - n) / 2, get(p), n * sizeof(Char));
        fill_padding(p, spec.width(), n, fill);
        return;
      }
      if (spec.fill() != ' ' || sign) {
        while (*start == ' ')
          *start++ = fill;
        if (sign)
          *(start - 1) = sign;
      }
      grow_buffer(n);
      return;
    }
    // If n is negative we ask to increase the capacity by at least 1,
    // but as std::vector, the buffer grows exponentially.
    buffer_.reserve(n >= 0 ? offset + n + 1 : buffer_.capacity() + 1);
  }
}

/**
  \rst
  This class template provides operations for formatting and writing data
  into a character stream. The output is stored in a memory buffer that grows
  dynamically.

  You can use one of the following typedefs for common character types
  and the standard allocator:

  +---------------+-----------------------------------------------------+
  | Type          | Definition                                          |
  +===============+=====================================================+
  | MemoryWriter  | BasicMemoryWriter<char, std::allocator<char>>       |
  +---------------+-----------------------------------------------------+
  | WMemoryWriter | BasicMemoryWriter<wchar_t, std::allocator<wchar_t>> |
  +---------------+-----------------------------------------------------+

  **Example**::

     MemoryWriter out;
     out << "The answer is " << 42 << "\n";
     out.write("({:+f}, {:+f})", -3.14, 3.14);

  This will write the following output to the ``out`` object:

  .. code-block:: none

     The answer is 42
     (-3.140000, +3.140000)

  The output can be converted to an ``std::string`` with ``out.str()`` or
  accessed as a C string with ``out.c_str()``.
  \endrst
 */
template <typename Char, typename Allocator = std::allocator<Char> >
class BasicMemoryWriter : public BasicWriter<Char> {
 private:
  internal::MemoryBuffer<Char, internal::INLINE_BUFFER_SIZE, Allocator> buffer_;

 public:
  explicit BasicMemoryWriter(const Allocator& alloc = Allocator())
    : BasicWriter<Char>(buffer_), buffer_(alloc) {}

#if FMT_USE_RVALUE_REFERENCES
  /**
    \rst
    Constructs a :class:`fmt::BasicMemoryWriter` object moving the content
    of the other object to it.
    \endrst
   */
  BasicMemoryWriter(BasicMemoryWriter &&other)
    : BasicWriter<Char>(buffer_), buffer_(std::move(other.buffer_)) {
  }

  /**
    \rst
    Moves the content of the other ``BasicMemoryWriter`` object to this one.
    \endrst
   */
  BasicMemoryWriter &operator=(BasicMemoryWriter &&other) {
    buffer_ = std::move(other.buffer_);
    return *this;
  }
#endif
};

typedef BasicMemoryWriter<char> MemoryWriter;
typedef BasicMemoryWriter<wchar_t> WMemoryWriter;

/**
  \rst
  This class template provides operations for formatting and writing data
  into a fixed-size array. For writing into a dynamically growing buffer
  use :class:`fmt::BasicMemoryWriter`.

  Any write method will throw ``std::runtime_error`` if the output doesn't fit
  into the array.

  You can use one of the following typedefs for common character types:

  +--------------+---------------------------+
  | Type         | Definition                |
  +==============+===========================+
  | ArrayWriter  | BasicArrayWriter<char>    |
  +--------------+---------------------------+
  | WArrayWriter | BasicArrayWriter<wchar_t> |
  +--------------+---------------------------+
  \endrst
 */
template <typename Char>
class BasicArrayWriter : public BasicWriter<Char> {
 private:
  internal::FixedBuffer<Char> buffer_;

 public:
  /**
   \rst
   Constructs a :class:`fmt::BasicArrayWriter` object for *array* of the
   given size.
   \endrst
   */
  BasicArrayWriter(Char *array, std::size_t size)
    : BasicWriter<Char>(buffer_), buffer_(array, size) {}

  /**
   \rst
   Constructs a :class:`fmt::BasicArrayWriter` object for *array* of the
   size known at compile time.
   \endrst
   */
  template <std::size_t SIZE>
  explicit BasicArrayWriter(Char (&array)[SIZE])
    : BasicWriter<Char>(buffer_), buffer_(array, SIZE) {}
};

typedef BasicArrayWriter<char> ArrayWriter;
typedef BasicArrayWriter<wchar_t> WArrayWriter;

// Formats a value.
template <typename Char, typename T>
void format(BasicFormatter<Char> &f, const Char *&format_str, const T &value) {
  internal::MemoryBuffer<Char, internal::INLINE_BUFFER_SIZE> buffer;

  internal::FormatBuf<Char> format_buf(buffer);
  std::basic_ostream<Char> output(&format_buf);
  output << value;

  BasicStringRef<Char> str(&buffer[0], format_buf.size());
  typedef internal::MakeArg< BasicFormatter<Char> > MakeArg;
  format_str = f.format(format_str, MakeArg(str));
}

// Reports a system error without throwing an exception.
// Can be used to report errors from destructors.
FMT_API void report_system_error(int error_code,
                                 StringRef message) FMT_NOEXCEPT;

#if FMT_USE_WINDOWS_H

/** A Windows error. */
class WindowsError : public SystemError {
 private:
  FMT_API void init(int error_code, CStringRef format_str, ArgList args);

 public:
  /**
   \rst
   Constructs a :class:`fmt::WindowsError` object with the description
   of the form

   .. parsed-literal::
     *<message>*: *<system-message>*

   where *<message>* is the formatted message and *<system-message>* is the
   system message corresponding to the error code.
   *error_code* is a Windows error code as given by ``GetLastError``.
   If *error_code* is not a valid error code such as -1, the system message
   will look like "error -1".

   **Example**::

     // This throws a WindowsError with the description
     //   cannot open file 'madeup': The system cannot find the file specified.
     // or similar (system message may vary).
     const char *filename = "madeup";
     LPOFSTRUCT of = LPOFSTRUCT();
     HFILE file = OpenFile(filename, &of, OF_READ);
     if (file == HFILE_ERROR) {
       throw fmt::WindowsError(GetLastError(),
                               "cannot open file '{}'", filename);
     }
   \endrst
  */
  WindowsError(int error_code, CStringRef message) {
    init(error_code, message, ArgList());
  }
  FMT_VARIADIC_CTOR(WindowsError, init, int, CStringRef)
};

// Reports a Windows error without throwing an exception.
// Can be used to report errors from destructors.
FMT_API void report_windows_error(int error_code,
                                  StringRef message) FMT_NOEXCEPT;

#endif

enum Color { BLACK, RED, GREEN, YELLOW, BLUE, MAGENTA, CYAN, WHITE };

/**
  Formats a string and prints it to stdout using ANSI escape sequences
  to specify color (experimental).
  Example:
    print_colored(fmt::RED, "Elapsed time: {0:.2f} seconds", 1.23);
 */
FMT_API void print_colored(Color c, CStringRef format, ArgList args);

/**
  \rst
  Formats arguments and returns the result as a string.

  **Example**::

    std::string message = format("The answer is {}", 42);
  \endrst
*/
inline std::string format(CStringRef format_str, ArgList args) {
  MemoryWriter w;
  w.write(format_str, args);
  return w.str();
}

inline std::wstring format(WCStringRef format_str, ArgList args) {
  WMemoryWriter w;
  w.write(format_str, args);
  return w.str();
}

/**
  \rst
  Prints formatted data to the file *f*.

  **Example**::

    print(stderr, "Don't {}!", "panic");
  \endrst
 */
FMT_API void print(std::FILE *f, CStringRef format_str, ArgList args);

/**
  \rst
  Prints formatted data to ``stdout``.

  **Example**::

    print("Elapsed time: {0:.2f} seconds", 1.23);
  \endrst
 */
FMT_API void print(CStringRef format_str, ArgList args);

template <typename Char>
void printf(BasicWriter<Char> &w, BasicCStringRef<Char> format, ArgList args) {
  internal::PrintfFormatter<Char>(args).format(w, format);
}

/**
  \rst
  Formats arguments and returns the result as a string.

  **Example**::

    std::string message = fmt::sprintf("The answer is %d", 42);
  \endrst
*/
inline std::string sprintf(CStringRef format, ArgList args) {
  MemoryWriter w;
  printf(w, format, args);
  return w.str();
}

inline std::wstring sprintf(WCStringRef format, ArgList args) {
  WMemoryWriter w;
  printf(w, format, args);
  return w.str();
}

/**
  \rst
  Prints formatted data to the file *f*.

  **Example**::

    fmt::fprintf(stderr, "Don't %s!", "panic");
  \endrst
 */
FMT_API int fprintf(std::FILE *f, CStringRef format, ArgList args);

/**
  \rst
  Prints formatted data to ``stdout``.

  **Example**::

    fmt::printf("Elapsed time: %.2f seconds", 1.23);
  \endrst
 */
inline int printf(CStringRef format, ArgList args) {
  return fprintf(stdout, format, args);
}

/**
  Fast integer formatter.
 */
class FormatInt {
 private:
  // Buffer should be large enough to hold all digits (digits10 + 1),
  // a sign and a null character.
  enum {BUFFER_SIZE = std::numeric_limits<ULongLong>::digits10 + 3};
  mutable char buffer_[BUFFER_SIZE];
  char *str_;

  // Formats value in reverse and returns the number of digits.
  char *format_decimal(ULongLong value) {
    char *buffer_end = buffer_ + BUFFER_SIZE - 1;
    while (value >= 100) {
      // Integer division is slow so do it for a group of two digits instead
      // of for every digit. The idea comes from the talk by Alexandrescu
      // "Three Optimization Tips for C++". See speed-test for a comparison.
      unsigned index = static_cast<unsigned>((value % 100) * 2);
      value /= 100;
      *--buffer_end = internal::Data::DIGITS[index + 1];
      *--buffer_end = internal::Data::DIGITS[index];
    }
    if (value < 10) {
      *--buffer_end = static_cast<char>('0' + value);
      return buffer_end;
    }
    unsigned index = static_cast<unsigned>(value * 2);
    *--buffer_end = internal::Data::DIGITS[index + 1];
    *--buffer_end = internal::Data::DIGITS[index];
    return buffer_end;
  }

  void FormatSigned(LongLong value) {
    ULongLong abs_value = static_cast<ULongLong>(value);
    bool negative = value < 0;
    if (negative)
      abs_value = 0 - abs_value;
    str_ = format_decimal(abs_value);
    if (negative)
      *--str_ = '-';
  }

 public:
  explicit FormatInt(int value) { FormatSigned(value); }
  explicit FormatInt(long value) { FormatSigned(value); }
  explicit FormatInt(LongLong value) { FormatSigned(value); }
  explicit FormatInt(unsigned value) : str_(format_decimal(value)) {}
  explicit FormatInt(unsigned long value) : str_(format_decimal(value)) {}
  explicit FormatInt(ULongLong value) : str_(format_decimal(value)) {}

  /**
    Returns the number of characters written to the output buffer.
   */
  std::size_t size() const { return buffer_ - str_ + BUFFER_SIZE - 1; }

  /**
    Returns a pointer to the output buffer content. No terminating null
    character is appended.
   */
  const char *data() const { return str_; }

  /**
    Returns a pointer to the output buffer content with terminating null
    character appended.
   */
  const char *c_str() const {
    buffer_[BUFFER_SIZE - 1] = '\0';
    return str_;
  }

  /**
    \rst
    Returns the content of the output buffer as an ``std::string``.
    \endrst
   */
  std::string str() const { return std::string(str_, size()); }
};

// Formats a decimal integer value writing into buffer and returns
// a pointer to the end of the formatted string. This function doesn't
// write a terminating null character.
template <typename T>
inline void format_decimal(char *&buffer, T value) {
  typename internal::IntTraits<T>::MainType abs_value = value;
  if (internal::is_negative(value)) {
    *buffer++ = '-';
    abs_value = 0 - abs_value;
  }
  if (abs_value < 100) {
    if (abs_value < 10) {
      *buffer++ = static_cast<char>('0' + abs_value);
      return;
    }
    unsigned index = static_cast<unsigned>(abs_value * 2);
    *buffer++ = internal::Data::DIGITS[index];
    *buffer++ = internal::Data::DIGITS[index + 1];
    return;
  }
  unsigned num_digits = internal::count_digits(abs_value);
  internal::format_decimal(buffer, abs_value, num_digits);
  buffer += num_digits;
}

/**
  \rst
  Returns a named argument for formatting functions.

  **Example**::

    print("Elapsed time: {s:.2f} seconds", arg("s", 1.23));

  \endrst
 */
template <typename T>
inline internal::NamedArg<char> arg(StringRef name, const T &arg) {
  return internal::NamedArg<char>(name, arg);
}

template <typename T>
inline internal::NamedArg<wchar_t> arg(WStringRef name, const T &arg) {
  return internal::NamedArg<wchar_t>(name, arg);
}

// The following two functions are deleted intentionally to disable
// nested named arguments as in ``format("{}", arg("a", arg("b", 42)))``.
template <typename Char>
void arg(StringRef, const internal::NamedArg<Char>&) FMT_DELETED_OR_UNDEFINED;
template <typename Char>
void arg(WStringRef, const internal::NamedArg<Char>&) FMT_DELETED_OR_UNDEFINED;
}

#if FMT_GCC_VERSION
// Use the system_header pragma to suppress warnings about variadic macros
// because suppressing -Wvariadic-macros with the diagnostic pragma doesn't
// work. It is used at the end because we want to suppress as little warnings
// as possible.
# pragma GCC system_header
#endif

// This is used to work around VC++ bugs in handling variadic macros.
#define FMT_EXPAND(args) args

// Returns the number of arguments.
// Based on https://groups.google.com/forum/#!topic/comp.std.c/d-6Mj5Lko_s.
#define FMT_NARG(...) FMT_NARG_(__VA_ARGS__, FMT_RSEQ_N())
#define FMT_NARG_(...) FMT_EXPAND(FMT_ARG_N(__VA_ARGS__))
#define FMT_ARG_N(_1, _2, _3, _4, _5, _6, _7, _8, _9, _10, N, ...) N
#define FMT_RSEQ_N() 10, 9, 8, 7, 6, 5, 4, 3, 2, 1, 0

#define FMT_CONCAT(a, b) a##b
#define FMT_FOR_EACH_(N, f, ...) \
  FMT_EXPAND(FMT_CONCAT(FMT_FOR_EACH, N)(f, __VA_ARGS__))
#define FMT_FOR_EACH(f, ...) \
  FMT_EXPAND(FMT_FOR_EACH_(FMT_NARG(__VA_ARGS__), f, __VA_ARGS__))

#define FMT_ADD_ARG_NAME(type, index) type arg##index
#define FMT_GET_ARG_NAME(type, index) arg##index

#if FMT_USE_VARIADIC_TEMPLATES
# define FMT_VARIADIC_(Char, ReturnType, func, call, ...) \
  template <typename... Args> \
  ReturnType func(FMT_FOR_EACH(FMT_ADD_ARG_NAME, __VA_ARGS__), \
      const Args & ... args) { \
    typedef fmt::internal::ArgArray<sizeof...(Args)> ArgArray; \
    typename ArgArray::Type array{ \
      ArgArray::template make<fmt::BasicFormatter<Char> >(args)...}; \
    call(FMT_FOR_EACH(FMT_GET_ARG_NAME, __VA_ARGS__), \
      fmt::ArgList(fmt::internal::make_type(args...), array)); \
  }
#else
// Defines a wrapper for a function taking __VA_ARGS__ arguments
// and n additional arguments of arbitrary types.
# define FMT_WRAP(Char, ReturnType, func, call, n, ...) \
  template <FMT_GEN(n, FMT_MAKE_TEMPLATE_ARG)> \
  inline ReturnType func(FMT_FOR_EACH(FMT_ADD_ARG_NAME, __VA_ARGS__), \
      FMT_GEN(n, FMT_MAKE_ARG)) { \
    fmt::internal::ArgArray<n>::Type arr; \
    FMT_GEN(n, FMT_ASSIGN_##Char); \
    call(FMT_FOR_EACH(FMT_GET_ARG_NAME, __VA_ARGS__), fmt::ArgList( \
      fmt::internal::make_type(FMT_GEN(n, FMT_MAKE_REF2)), arr)); \
  }

# define FMT_VARIADIC_(Char, ReturnType, func, call, ...) \
  inline ReturnType func(FMT_FOR_EACH(FMT_ADD_ARG_NAME, __VA_ARGS__)) { \
    call(FMT_FOR_EACH(FMT_GET_ARG_NAME, __VA_ARGS__), fmt::ArgList()); \
  } \
  FMT_WRAP(Char, ReturnType, func, call, 1, __VA_ARGS__) \
  FMT_WRAP(Char, ReturnType, func, call, 2, __VA_ARGS__) \
  FMT_WRAP(Char, ReturnType, func, call, 3, __VA_ARGS__) \
  FMT_WRAP(Char, ReturnType, func, call, 4, __VA_ARGS__) \
  FMT_WRAP(Char, ReturnType, func, call, 5, __VA_ARGS__) \
  FMT_WRAP(Char, ReturnType, func, call, 6, __VA_ARGS__) \
  FMT_WRAP(Char, ReturnType, func, call, 7, __VA_ARGS__) \
  FMT_WRAP(Char, ReturnType, func, call, 8, __VA_ARGS__) \
  FMT_WRAP(Char, ReturnType, func, call, 9, __VA_ARGS__) \
  FMT_WRAP(Char, ReturnType, func, call, 10, __VA_ARGS__) \
  FMT_WRAP(Char, ReturnType, func, call, 11, __VA_ARGS__) \
  FMT_WRAP(Char, ReturnType, func, call, 12, __VA_ARGS__) \
  FMT_WRAP(Char, ReturnType, func, call, 13, __VA_ARGS__) \
  FMT_WRAP(Char, ReturnType, func, call, 14, __VA_ARGS__) \
  FMT_WRAP(Char, ReturnType, func, call, 15, __VA_ARGS__)
#endif  // FMT_USE_VARIADIC_TEMPLATES

/**
  \rst
  Defines a variadic function with the specified return type, function name
  and argument types passed as variable arguments to this macro.

  **Example**::

    void print_error(const char *file, int line, const char *format,
                     fmt::ArgList args) {
      fmt::print("{}: {}: ", file, line);
      fmt::print(format, args);
    }
    FMT_VARIADIC(void, print_error, const char *, int, const char *)

  ``FMT_VARIADIC`` is used for compatibility with legacy C++ compilers that
  don't implement variadic templates. You don't have to use this macro if
  you don't need legacy compiler support and can use variadic templates
  directly::

    template <typename... Args>
    void print_error(const char *file, int line, const char *format,
                     const Args & ... args) {
      fmt::print("{}: {}: ", file, line);
      fmt::print(format, args...);
    }
  \endrst
 */
#define FMT_VARIADIC(ReturnType, func, ...) \
  FMT_VARIADIC_(char, ReturnType, func, return func, __VA_ARGS__)

#define FMT_VARIADIC_W(ReturnType, func, ...) \
  FMT_VARIADIC_(wchar_t, ReturnType, func, return func, __VA_ARGS__)

#define FMT_CAPTURE_ARG_(id, index) ::fmt::arg(#id, id)

#define FMT_CAPTURE_ARG_W_(id, index) ::fmt::arg(L###id, id)

/**
  \rst
  Convenient macro to capture the arguments' names and values into several
  ``fmt::arg(name, value)``.

  **Example**::

    int x = 1, y = 2;
    print("point: ({x}, {y})", FMT_CAPTURE(x, y));
    // same as:
    // print("point: ({x}, {y})", arg("x", x), arg("y", y));

  \endrst
 */
#define FMT_CAPTURE(...) FMT_FOR_EACH(FMT_CAPTURE_ARG_, __VA_ARGS__)

#define FMT_CAPTURE_W(...) FMT_FOR_EACH(FMT_CAPTURE_ARG_W_, __VA_ARGS__)

namespace fmt {
FMT_VARIADIC(std::string, format, CStringRef)
FMT_VARIADIC_W(std::wstring, format, WCStringRef)
FMT_VARIADIC(void, print, CStringRef)
FMT_VARIADIC(void, print, std::FILE *, CStringRef)

FMT_VARIADIC(void, print_colored, Color, CStringRef)
FMT_VARIADIC(std::string, sprintf, CStringRef)
FMT_VARIADIC_W(std::wstring, sprintf, WCStringRef)
FMT_VARIADIC(int, printf, CStringRef)
FMT_VARIADIC(int, fprintf, std::FILE *, CStringRef)

#if FMT_USE_IOSTREAMS
/**
  \rst
  Prints formatted data to the stream *os*.

  **Example**::

    print(cerr, "Don't {}!", "panic");
  \endrst
 */
FMT_API void print(std::ostream &os, CStringRef format_str, ArgList args);
FMT_VARIADIC(void, print, std::ostream &, CStringRef)

/**
  \rst
  Prints formatted data to the stream *os*.

  **Example**::

    fprintf(cerr, "Don't %s!", "panic");
  \endrst
 */
FMT_API int fprintf(std::ostream &os, CStringRef format_str, ArgList args);
FMT_VARIADIC(int, fprintf, std::ostream &, CStringRef)
#endif

namespace internal {
template <typename Char>
inline bool is_name_start(Char c) {
  return ('a' <= c && c <= 'z') || ('A' <= c && c <= 'Z') || '_' == c;
}

// Parses an unsigned integer advancing s to the end of the parsed input.
// This function assumes that the first character of s is a digit.
template <typename Char>
int parse_nonnegative_int(const Char *&s) {
  assert('0' <= *s && *s <= '9');
  unsigned value = 0;
  do {
    unsigned new_value = value * 10 + (*s++ - '0');
    // Check if value wrapped around.
    if (new_value < value) {
      value = (std::numeric_limits<unsigned>::max)();
      break;
    }
    value = new_value;
  } while ('0' <= *s && *s <= '9');
  // Convert to unsigned to prevent a warning.
  unsigned max_int = (std::numeric_limits<int>::max)();
  if (value > max_int)
    FMT_THROW(FormatError("number is too big"));
  return value;
}

inline void require_numeric_argument(const Arg &arg, char spec) {
  if (arg.type > Arg::LAST_NUMERIC_TYPE) {
    std::string message =
        fmt::format("format specifier '{}' requires numeric argument", spec);
    FMT_THROW(fmt::FormatError(message));
  }
}

template <typename Char>
void check_sign(const Char *&s, const Arg &arg) {
  char sign = static_cast<char>(*s);
  require_numeric_argument(arg, sign);
  if (arg.type == Arg::UINT || arg.type == Arg::ULONG_LONG) {
    FMT_THROW(FormatError(fmt::format(
      "format specifier '{}' requires signed argument", sign)));
  }
  ++s;
}
}  // namespace internal

template <typename Char>
inline internal::Arg BasicFormatter<Char>::get_arg(
  BasicStringRef<Char> arg_name, const char *&error) {
  if (check_no_auto_index(error)) {
    map_.init(args());
    const internal::Arg *arg = map_.find(arg_name);
    if (arg)
      return *arg;
    error = "argument not found";
  }
  return internal::Arg();
}

template <typename Char>
inline internal::Arg BasicFormatter<Char>::parse_arg_index(const Char *&s) {
  const char *error = 0;
  internal::Arg arg = *s < '0' || *s > '9' ?
        next_arg(error) : get_arg(internal::parse_nonnegative_int(s), error);
  if (error) {
    FMT_THROW(FormatError(
                *s != '}' && *s != ':' ? "invalid format string" : error));
  }
  return arg;
}

template <typename Char>
inline internal::Arg BasicFormatter<Char>::parse_arg_name(const Char *&s) {
  assert(internal::is_name_start(*s));
  const Char *start = s;
  Char c;
  do {
    c = *++s;
  } while (internal::is_name_start(c) || ('0' <= c && c <= '9'));
  const char *error = 0;
  internal::Arg arg = get_arg(BasicStringRef<Char>(start, s - start), error);
  if (error)
    FMT_THROW(FormatError(error));
  return arg;
}

template <typename Char>
const Char *BasicFormatter<Char>::format(
    const Char *&format_str, const internal::Arg &arg) {
  using internal::Arg;
  const Char *s = format_str;
  FormatSpec spec;
  if (*s == ':') {
    if (arg.type == Arg::CUSTOM) {
      arg.custom.format(this, arg.custom.value, &s);
      return s;
    }
    ++s;
    // Parse fill and alignment.
    if (Char c = *s) {
      const Char *p = s + 1;
      spec.align_ = ALIGN_DEFAULT;
      do {
        switch (*p) {
          case '<':
            spec.align_ = ALIGN_LEFT;
            break;
          case '>':
            spec.align_ = ALIGN_RIGHT;
            break;
          case '=':
            spec.align_ = ALIGN_NUMERIC;
            break;
          case '^':
            spec.align_ = ALIGN_CENTER;
            break;
        }
        if (spec.align_ != ALIGN_DEFAULT) {
          if (p != s) {
            if (c == '}') break;
            if (c == '{')
              FMT_THROW(FormatError("invalid fill character '{'"));
            s += 2;
            spec.fill_ = c;
          } else ++s;
          if (spec.align_ == ALIGN_NUMERIC)
            require_numeric_argument(arg, '=');
          break;
        }
      } while (--p >= s);
    }

    // Parse sign.
    switch (*s) {
      case '+':
        check_sign(s, arg);
        spec.flags_ |= SIGN_FLAG | PLUS_FLAG;
        break;
      case '-':
        check_sign(s, arg);
        spec.flags_ |= MINUS_FLAG;
        break;
      case ' ':
        check_sign(s, arg);
        spec.flags_ |= SIGN_FLAG;
        break;
    }

    if (*s == '#') {
      require_numeric_argument(arg, '#');
      spec.flags_ |= HASH_FLAG;
      ++s;
    }

    // Parse zero flag.
    if (*s == '0') {
      require_numeric_argument(arg, '0');
      spec.align_ = ALIGN_NUMERIC;
      spec.fill_ = '0';
      ++s;
    }

    // Parse width.
    if ('0' <= *s && *s <= '9') {
      spec.width_ = internal::parse_nonnegative_int(s);
    } else if (*s == '{') {
      ++s;
      Arg width_arg = internal::is_name_start(*s) ?
            parse_arg_name(s) : parse_arg_index(s);
      if (*s++ != '}')
        FMT_THROW(FormatError("invalid format string"));
      ULongLong value = 0;
      switch (width_arg.type) {
      case Arg::INT:
        if (width_arg.int_value < 0)
          FMT_THROW(FormatError("negative width"));
        value = width_arg.int_value;
        break;
      case Arg::UINT:
        value = width_arg.uint_value;
        break;
      case Arg::LONG_LONG:
        if (width_arg.long_long_value < 0)
          FMT_THROW(FormatError("negative width"));
        value = width_arg.long_long_value;
        break;
      case Arg::ULONG_LONG:
        value = width_arg.ulong_long_value;
        break;
      default:
        FMT_THROW(FormatError("width is not integer"));
      }
      if (value > (std::numeric_limits<int>::max)())
        FMT_THROW(FormatError("number is too big"));
      spec.width_ = static_cast<int>(value);
    }

    // Parse precision.
    if (*s == '.') {
      ++s;
      spec.precision_ = 0;
      if ('0' <= *s && *s <= '9') {
        spec.precision_ = internal::parse_nonnegative_int(s);
      } else if (*s == '{') {
        ++s;
        Arg precision_arg = internal::is_name_start(*s) ?
              parse_arg_name(s) : parse_arg_index(s);
        if (*s++ != '}')
          FMT_THROW(FormatError("invalid format string"));
        ULongLong value = 0;
        switch (precision_arg.type) {
          case Arg::INT:
            if (precision_arg.int_value < 0)
              FMT_THROW(FormatError("negative precision"));
            value = precision_arg.int_value;
            break;
          case Arg::UINT:
            value = precision_arg.uint_value;
            break;
          case Arg::LONG_LONG:
            if (precision_arg.long_long_value < 0)
              FMT_THROW(FormatError("negative precision"));
            value = precision_arg.long_long_value;
            break;
          case Arg::ULONG_LONG:
            value = precision_arg.ulong_long_value;
            break;
          default:
            FMT_THROW(FormatError("precision is not integer"));
        }
        if (value > (std::numeric_limits<int>::max)())
          FMT_THROW(FormatError("number is too big"));
        spec.precision_ = static_cast<int>(value);
      } else {
        FMT_THROW(FormatError("missing precision specifier"));
      }
      if (arg.type <= Arg::LAST_INTEGER_TYPE || arg.type == Arg::POINTER) {
        FMT_THROW(FormatError(
            fmt::format("precision not allowed in {} format specifier",
            arg.type == Arg::POINTER ? "pointer" : "integer")));
      }
    }

    // Parse type.
    if (*s != '}' && *s)
      spec.type_ = static_cast<char>(*s++);
  }

  if (*s++ != '}')
    FMT_THROW(FormatError("missing '}' in format string"));

  // Format argument.
  internal::BasicArgFormatter<Char>(*this, spec, s - 1).visit(arg);
  return s;
}

template <typename Char>
void BasicFormatter<Char>::format(BasicCStringRef<Char> format_str) {
  const Char *s = format_str.c_str();
  const Char *start = s;
  while (*s) {
    Char c = *s++;
    if (c != '{' && c != '}') continue;
    if (*s == c) {
      write(writer_, start, s);
      start = ++s;
      continue;
    }
    if (c == '}')
      FMT_THROW(FormatError("unmatched '}' in format string"));
    write(writer_, start, s - 1);
    internal::Arg arg = internal::is_name_start(*s) ?
          parse_arg_name(s) : parse_arg_index(s);
    start = s = format(s, arg);
  }
  write(writer_, start, s);
}
}  // namespace fmt

#if FMT_USE_USER_DEFINED_LITERALS
namespace fmt {
namespace internal {

template <typename Char>
struct UdlFormat {
  const Char *str;

  template <typename... Args>
  auto operator()(Args && ... args) const
                  -> decltype(format(str, std::forward<Args>(args)...)) {
    return format(str, std::forward<Args>(args)...);
  }
};

template <typename Char>
struct UdlArg {
  const Char *str;

  template <typename T>
  NamedArg<Char> operator=(T &&value) const {
    return {str, std::forward<T>(value)};
  }
};

} // namespace internal

inline namespace literals {

/**
  \rst
  C++11 literal equivalent of :func:`fmt::format`.

  **Example**::

    using namespace fmt::literals;
    std::string message = "The answer is {}"_format(42);
  \endrst
 */
inline internal::UdlFormat<char>
operator"" _format(const char *s, std::size_t) { return {s}; }
inline internal::UdlFormat<wchar_t>
operator"" _format(const wchar_t *s, std::size_t) { return {s}; }

/**
  \rst
  C++11 literal equivalent of :func:`fmt::arg`.

  **Example**::

    using namespace fmt::literals;
    print("Elapsed time: {s:.2f} seconds", "s"_a=1.23);
  \endrst
 */
inline internal::UdlArg<char>
operator"" _a(const char *s, std::size_t) { return {s}; }
inline internal::UdlArg<wchar_t>
operator"" _a(const wchar_t *s, std::size_t) { return {s}; }

} // inline namespace literals
} // namespace fmt
#endif // FMT_USE_USER_DEFINED_LITERALS

// Restore warnings.
#if FMT_GCC_VERSION >= 406
# pragma GCC diagnostic pop
#endif

#if defined(__clang__) && !defined(__INTEL_COMPILER)
# pragma clang diagnostic pop
#endif

#ifdef FMT_HEADER_ONLY
# include "format.cc"
#endif

#endif  // FMT_FORMAT_H_


==> Compdata/Nonlinear-Coercive/src/fracture_params.h <==
#pragma once

#include <deal.II/base/function_parser.h>

#include <deal.II/multigrid/multigrid.h>

#include <FastNoise/FastNoise.h>
#include <csv.h>
#include <format.h>
#include <fractures/fracture_types.h>
#include <mpi_testing.h>
#include <newton.h>
#include <parameter_handler_ex.h>

#include <iostream>
#include <ostream>
#include <string>

using namespace dealii;

template <typename VECTOR>
auto StringToCycle(const std::string s)
{
   if (s == "v") return Multigrid<VECTOR>::Cycle::v_cycle;
   if (s == "w") return Multigrid<VECTOR>::Cycle::w_cycle;
   if (s == "f") return Multigrid<VECTOR>::Cycle::f_cycle;
   assert(false);
   return Multigrid<VECTOR>::Cycle::v_cycle;
}

// TODO remove
class SettingsMultigrid : public SubSettings
{
 public:
   std::string  cycle                    = "v";
   unsigned int min_lvl                  = 0;
   bool         use_finest_linearization = true;

 public:
   void define(ParameterHandlerEx &prm);
};

class SettingsGMRES2 : public SubSettings
{
 public:
   unsigned int max_iter       = 30;
   unsigned int max_basis_size = 30;
   double       min_residual   = 1.0e-4;
   double       min_reduction  = 1.0e-2;
   double       reduction      = 1.0e-4;
   double       residual       = 1.0e-12;

   std::string solver         = "fgmres";
   bool        trilinos_gmres = false;
   bool        verbose        = false;

 public:
   void define(ParameterHandlerEx &prm);
};

class SolidParams : public SubSettings
{
 public:
   double density          = 1;
   double poisson_ratio_nu = 0.2;
   double E_modulus        = 1;

 public:
   SolidParams(const std::string section) : section(section)
   {
   }

   void define(ParameterHandlerEx &prm);

 private:
   std::string section;
};

class RefinementParams : public SubSettings
{
 public:
   const std::string section;

 protected:
   std::string _strategy = "mix";

 public:
   RefinementStrategy strategy                         = RefinementStrategy::_from_string(_strategy.c_str());
   unsigned int       n_global_pre_refine              = 4;
   unsigned int       n_local_pre_refine               = 0;
   unsigned int       n_refinement_cycles              = 1;
   double             value_phase_field_for_refinement = 0.0;

 public:
   RefinementParams(const std::string section) : section(section)
   {
   }

   void define(ParameterHandlerEx &prm);
   void get_all(ParameterHandlerEx &);
   void set_all(ParameterHandlerEx &);
};

class ProblemParams : public SubSettings
{
 public:
   std::string section = "Problem dependent parameters";

 public:
   std::string _test_case = "sneddon_2d";
   std::string _pressure  = "0.0";
   std::string _kappa     = "1.0e-10";
   std::string _eps       = "1.0 * h";

 public:
   double biot = 0;
   double G_c  = 1;

   double kappa    = 1.0e-10;
   double eps      = 0.01;
   double pressure = 0;

   FunctionParser<1> func_pressure;
   FunctionParser<1> func_kappa;
   FunctionParser<1> func_eps;

   // Chose between different stress decompositions.
   SplittingType decompose_stress = SplittingType::none;

   // If false, use same h for all cells.
   bool local_h = false;

   TestCase test_case = TestCase::_from_string(_test_case.c_str());

 public:
   void define(ParameterHandlerEx &prm)
   {
      prm.Register(local_h, "local_h", section);
      prm.Register(G_c, "G_c", section);
      prm.Register(biot, "biot", section);
      prm.Register(_kappa, "kappa", section);
      prm.Register(_eps, "eps", section);
      prm.Register(_pressure, "pressure", section);
      prm.Register(_test_case, "test_case", section);
      prm.Register(_decompose_stress, "decompose_stress", section);
   }

   void set_all(ParameterHandlerEx &)
   {
      _test_case        = test_case._to_string();
      _decompose_stress = decompose_stress._to_string();
   }

   void get_all(ParameterHandlerEx &)
   {
      test_case        = TestCase::_from_string(_test_case.c_str());
      decompose_stress = SplittingType::_from_string(_decompose_stress.c_str());

      func_pressure.initialize("time", _pressure, FunctionParser<1>::ConstMap());
      func_kappa.initialize("h", _kappa, std::map<std::string, double>());
      func_eps.initialize("h", _eps, std::map<std::string, double>());
   }

 private:
   std::string _decompose_stress = decompose_stress._to_string();
};

class GlobalParams : public SubSettings
{
 public:
   const std::string section = "Global parameters";

 public:
   // Higher order approximation of H(C) according to Bourdin et al
   bool higher_order = false;

   bool testmode = false;
   int  tag      = 0;

   int dim = 2;

   // FEs
   std::string  fe_u      = "Q";
   std::string  fe_pf     = "Q";
   unsigned int degree_pf = 1;
   unsigned int degree_u  = 1;

   bool kappa_matrix_only = false;

   bool use_tw_assembler = false;

   unsigned int max_timesteps   = 1;
   double       timestep        = 1.0;
   double       timestep_2      = 1.0;
   unsigned int switch_timestep = 0;

   bool direct_solver = false;

   std::string name            = "test";
   std::string folder          = "results";
   std::string folder_vtk      = "vtk";
   std::string folder_solution = "sol";
   std::string filename_basis  = "solution_";

   bool compute_statistics = true;

   bool output_vtk      = true;
   bool output_solution = false;

   bool print_timer  = true;
   bool print_params = true;

   // TODO test specific
   double width  = 4.0;
   double height = 4.0;

   unsigned int loglevel = 0;

 public:
   void define(ParameterHandlerEx &prm);
};

class NonlinearParams : public SubSettings
{
 protected:
   std::string _outer_solver = "active_set";
   std::string _gamma        = "0.0";

 public:
   OuterSolver       outer_solver = OuterSolver::_from_string(_outer_solver.c_str());
   FunctionParser<2> func_gamma;
   double            gamma_penal    = 0;
   bool              extrapolate_pf = true;
   bool              stop_newton    = true;
   double            active_set_c   = 10;

 public:
   void define(ParameterHandlerEx &prm);
   void get_all(ParameterHandlerEx &);
   void set_all(ParameterHandlerEx &);
};

BETTER_ENUM(btNoiseType,
            int,
            value,
            valuefractal,
            perlin,
            perlinfractal,
            simplex,
            simplexfractal,
            cellular,
            whitenoise,
            cubic,
            cubicfractal)
BETTER_ENUM(btInterp, int, linear, hermite, quintic)
BETTER_ENUM(btFractalType, int, fbm, billow, rigidmulti)
BETTER_ENUM(btCellularDistanceFunction, int, euclidean, manhattan, natural)
BETTER_ENUM(btCellularReturnType,
            int,
            cellvalue,
            noiselookup,
            distance,
            distance2,
            distance2add,
            distance2sub,
            distance2mul,
            distance2div)

class NoiseParams : public SubSettings
{
 protected:
   std::string s_noise_type   = "simplex";
   std::string s_interp       = "linear";
   std::string s_fractal_type = "fbm";
   std::string s_dist_func    = "euclidean";
   std::string s_cell_type    = "cellvalue";

   btNoiseType                _noise_type   = btNoiseType::_from_string(s_noise_type.c_str());
   btInterp                   _interp       = btInterp::_from_string(s_interp.c_str());
   btFractalType              _fractal_type = btFractalType::_from_string(s_fractal_type.c_str());
   btCellularDistanceFunction _dist_func    = btCellularDistanceFunction::_from_string(s_dist_func.c_str());
   btCellularReturnType       _cell_type    = btCellularReturnType::_from_string(s_cell_type.c_str());

 public:
   FastNoise::NoiseType                noise_type   = FastNoise::NoiseType(_noise_type._to_integral());
   FastNoise::Interp                   interp       = FastNoise::Interp(_interp._to_integral());
   FastNoise::FractalType              fractal_type = FastNoise::FractalType(_fractal_type._to_integral());
   FastNoise::CellularDistanceFunction dist_func    = FastNoise::CellularDistanceFunction(_dist_func._to_integral());
   FastNoise::CellularReturnType       cell_type    = FastNoise::CellularReturnType(_cell_type._to_integral());

   int    seed      = 0;
   double frequency = 0.01;
   double factor    = 0.0;

   int    octaves    = 3;
   double lacunarity = 2.0;
   double gain       = 0.5;

 public:
   void define(ParameterHandlerEx &prm);
   void get_all(ParameterHandlerEx &);
   void set_all(ParameterHandlerEx &);
};

// TODO SettingsMultigrid
class SettingsBlock : public SubSettings
{
 public:
   std::string  cycle         = "v";
   unsigned int min_lvl       = 0;
   double       reduction     = 1.0e-2;
   double       residual      = 1.0e-12;
   unsigned int max_iter      = 5;
   std::string  solver        = "fgmres";
   bool         coarse_direct = true;
   bool         verbose       = false;

 public:
   SettingsBlock(const std::string s);
   void define(ParameterHandlerEx &prm);

 protected:
   const std::string name;
};

class TestParams : public SubSettings
{
 public:
   bool         active_set    = true;
   unsigned int n_trials      = 2;
   bool         constraints   = true;
   bool         hanging_nodes = true;
   double       distort_grid  = 0.0;

   void define(ParameterHandlerEx &prm)
   {
      prm.Register(active_set, "active_set", "Test");
      prm.Register(constraints, "constraints", "Test");
      prm.Register(hanging_nodes, "hanging_nodes", "Test");
      prm.Register(n_trials, "n_trials", "Test");
      prm.Register(distort_grid, "distort_grid", "Test");
   }
};

class MatrixFreeParams : public SubSettings
{
 public:
   // Experimental
   bool expensive_diagonal = false;

   // If true, use restricted linearization point (i.e. no need to precompute coefficients).
   bool use_lvl_linearization = false;

   // Toggle monolithic mg preconditioner.
   bool monolithic = true;

   // If true, use level dependent h for multigrid operators.
   bool mg_h = false;

   // Strategy to obtain coarse constraints from active constraints.
   unsigned int coarse_strategy = 0;

   void define(ParameterHandlerEx &prm)
   {
      prm.Register(use_lvl_linearization, "use_lvl_linearization", name);
      prm.Register(expensive_diagonal, "expensive_diagonal", name);
      prm.Register(monolithic, "monolithic", name);
      prm.Register(mg_h, "mg_h", name);
      prm.Register(coarse_strategy, "coarse_strategy", name);
   }

 protected:
   const std::string name = "MatrixFree";
};

class TestResults : public Storage
{
 public:
   std::map<bool, int> counter;

   CSV timings;

   ParallelComparison parallel;

 public:
   TestResults()
   {
      counter[true]  = 0;
      counter[false] = 0;
   }
};

// TODO remove spaces in deklarations
// TODO use section names

class FractureParams : public ParameterHandlerEx
{
 public:
   NewtonParams     newton;
   ProblemParams    problem;
   SolidParams      solid;
   GlobalParams     global;
   NonlinearParams  nonlinear;
   SettingsGMRES2   gmres;
   RefinementParams refinement;
   NoiseParams      noise;
   SettingsBlock    u;
   SettingsBlock    pf;
   SettingsBlock    full;
   TestParams       test;
   MatrixFreeParams matrix_free;

 private:
   const std::vector<SubSettings *> subsettings = {&newton,
                                                   &problem,
                                                   &solid,
                                                   &global,
                                                   &nonlinear,
                                                   &gmres,
                                                   &refinement,
                                                   &noise,
                                                   &u,
                                                   &pf,
                                                   &full,
                                                   &test,
                                                   &matrix_free};

 public:
   FractureParams()
      : newton("Solver parameters"),
        solid(problem.section),
        refinement(global.section),
        u("Solver u"),
        pf("Solver pf"),
        full("Solver monolithic")
   {
   }

   std::string folder_base(const bool ignore_multibranch = false) const
   {
      if (n_runs == 1 || ignore_multibranch)
      {
         return fmt::format("{:s}/{:s}",   //
                            global.folder, //
                            global.name);
      }
      else
      {
         return fmt::format("{:s}/{:s}/run_{:d}", //
                            global.folder,        //
                            global.name,          //
                            run_nr);
      }
   }

   void print_parameter_summary(std::ostream &out) const
   {
      //         print_parameters(out, OutputStyle::Text);
      //         return;

      out << Utilities::replace_in_string(global.name, "_", " ") << std::endl;
      out << "test = " << Utilities::replace_in_string(problem.test_case._to_string(), "_", " ") << std::endl;
      out << fmt::format("Degree = {:d} - {:d}", global.degree_u, global.degree_pf) << std::endl;

      out << std::endl;

      out << "refinement = " << Utilities::replace_in_string(std::string(refinement.strategy._to_string()), "_", " ")
          << std::endl;
      out << "nonlinear = " << Utilities::replace_in_string(std::string(nonlinear.outer_solver._to_string()), "_", " ")
          << std::endl;
      out << fmt::format("extrapolate = {:b}", (nonlinear.extrapolate_pf)) << std::endl;
      out << fmt::format("decompose = {:s}", (problem.decompose_stress._to_string())) << std::endl;

      out << std::endl;

      out << fmt::format("\\epsilon = {:s}", problem._eps) << std::endl;
      out << fmt::format("\\gamma = {:e}", nonlinear.gamma_penal) << std::endl;
      out << fmt::format("\\kappa = {:s}", problem._kappa) << std::endl;

      out << std::endl;

      for (auto e : multiple_choices)
         out << fmt::format("{:s} = {:s}", e.entry_name, e.entry_value) << std::endl;
   }

 public:
   void define();
   void get_all();
   void set_all();
};

inline void SettingsMultigrid::define(ParameterHandlerEx &prm)
{
   prm.Register(cycle, "cycle", "Multigrid");
   prm.Register(min_lvl, "min_lvl", "Multigrid");
   prm.Register(use_finest_linearization, "use_finest_linearization", "Multigrid");
}

inline void FractureParams::define()
{
   // Change some default values
   gmres.max_basis_size = 200;
   gmres.max_iter       = 200;
   gmres.reduction      = 1.0e-4;
   gmres.residual       = 1.0e-12;

   // Define
   for (auto S : subsettings)
      S->define(*this);
}

inline void FractureParams::set_all()
{
   ParameterHandlerEx::set_all();
   for (auto S : subsettings)
      S->set_all(*this);
}

inline void FractureParams::get_all()
{
   ParameterHandlerEx::get_all();
   for (auto S : subsettings)
      S->get_all(*this);
}

inline void SettingsGMRES2::define(ParameterHandlerEx &prm)
{
   prm.Register(max_iter, "max_iter", "GMRES");
   prm.Register(max_basis_size, "max_basis_size", "GMRES");
   prm.Register(min_residual, "min_residual", "GMRES");
   prm.Register(min_reduction, "min_reduction", "GMRES");
   prm.Register(reduction, "reduction", "GMRES");
   prm.Register(residual, "residual", "GMRES");
   prm.Register(trilinos_gmres, "trilinos_gmres", "GMRES");
   prm.Register(solver, "solver", "GMRES");
   prm.Register(verbose, "verbose", "GMRES");
}

inline void NoiseParams::set_all(ParameterHandlerEx &)
{
   _cell_type    = btCellularReturnType::_from_integral(int(cell_type));
   _dist_func    = btCellularDistanceFunction::_from_integral(int(dist_func));
   _fractal_type = btFractalType::_from_integral(int(fractal_type));
   _interp       = btInterp::_from_integral(int(interp));
   _noise_type   = btNoiseType::_from_integral(int(noise_type));

   s_cell_type    = _cell_type._to_string();
   s_dist_func    = _dist_func._to_string();
   s_fractal_type = _fractal_type._to_string();
   s_interp       = _interp._to_string();
   s_noise_type   = _noise_type._to_string();
}

inline void NoiseParams::get_all(ParameterHandlerEx &)
{
   _cell_type    = btCellularReturnType::_from_string(s_cell_type.c_str());
   _dist_func    = btCellularDistanceFunction::_from_string(s_dist_func.c_str());
   _fractal_type = btFractalType::_from_string(s_fractal_type.c_str());
   _interp       = btInterp::_from_string(s_interp.c_str());
   _noise_type   = btNoiseType::_from_string(s_noise_type.c_str());

   cell_type    = FastNoise::CellularReturnType(_cell_type._to_integral());
   dist_func    = FastNoise::CellularDistanceFunction(_dist_func._to_integral());
   fractal_type = FastNoise::FractalType(_fractal_type._to_integral());
   interp       = FastNoise::Interp(_interp._to_integral());
   noise_type   = FastNoise::NoiseType(_noise_type._to_integral());
}

inline void NoiseParams::define(ParameterHandlerEx &prm)
{
   const std::string section = "Noise";
   prm.Register(s_cell_type, "cell_type", section);
   prm.Register(s_dist_func, "dist_func", section);
   prm.Register(s_fractal_type, "fractal_type", section);
   prm.Register(s_interp, "interp", section);
   prm.Register(s_noise_type, "noise_type", section);

   prm.Register(seed, "seed", section);
   prm.Register(octaves, "octaves", section);
   prm.Register(frequency, "frequency", section);
   prm.Register(lacunarity, "lacunarity", section);
   prm.Register(gain, "gain", section);
   prm.Register(factor, "factor", section);
}

inline void NonlinearParams::set_all(ParameterHandlerEx &)
{
   _outer_solver = outer_solver._to_string();
}

inline void NonlinearParams::get_all(ParameterHandlerEx &)
{
   outer_solver = OuterSolver::_from_string(_outer_solver.c_str());
   func_gamma.initialize("h,dt", _gamma, FunctionParser<1>::ConstMap());
}

inline void NonlinearParams::define(ParameterHandlerEx &prm)
{
   const std::string section = "Solver parameters";
   prm.Register(_outer_solver, "nonlinear_solver", section);
   prm.Register(extrapolate_pf, "extrapolate_pf", section);
   prm.Register(_gamma, "gamma", section);
   prm.Register(stop_newton, "stop_newton", section);
   prm.Register(active_set_c, "c", section);
}

inline void GlobalParams::define(ParameterHandlerEx &prm)
{
   prm.Register(higher_order, "higher_order", section);
   prm.Register(tag, "tag", section);
   prm.Register(dim, "dim", section);
   prm.Register(testmode, "testmode", section);
   prm.Register(kappa_matrix_only, "kappa_matrix_only", section);

   prm.Register(degree_pf, "degree_pf", section);
   prm.Register(degree_u, "degree_u", section);
   prm.Register(fe_pf, "fe_pf", section);
   prm.Register(fe_u, "fe_u", section);

   prm.Register(use_tw_assembler, "tw_assembler", section);
   prm.Register(max_timesteps, "max_timesteps", section);
   prm.Register(timestep, "timestep", section);
   prm.Register(timestep_2, "timestep_2", section);
   prm.Register(switch_timestep, "switch_timestep", section);
   prm.Register(direct_solver, "direct_solver", "Solver parameters");
   prm.Register(width, "width", section);
   prm.Register(height, "height", section);

   prm.Register(name, "name", section);
   prm.Register(filename_basis, "output_filename", section);
   prm.Register(folder, "folder", section);
   prm.Register(folder_vtk, "folder_vtk", section);
   prm.Register(folder_solution, "folder_solution", section);
   prm.Register(output_vtk, "output_vtk", section);
   prm.Register(output_solution, "output_solution", section);
   prm.Register(compute_statistics, "compute_statistics", section);
   prm.Register(print_timer, "print_timer", section);
   prm.Register(print_params, "print_params", section);

   prm.Register(loglevel, "log", "");
}

inline void RefinementParams::set_all(ParameterHandlerEx &)
{
   _strategy = strategy._to_string();
}

inline void RefinementParams::get_all(ParameterHandlerEx &)
{
   strategy = RefinementStrategy::_from_string(_strategy.c_str());
}

inline void RefinementParams::define(ParameterHandlerEx &prm)
{
   prm.Register(_strategy, "ref_strategy", section);
   prm.Register(n_global_pre_refine, "Global pre-refinement steps", section);
   prm.Register(n_local_pre_refine, "Local pre-refinement steps", section);
   prm.Register(n_refinement_cycles, "Adaptive refinement cycles", section);
   prm.Register(value_phase_field_for_refinement, "value phase field for refinement", section);
}

inline void SolidParams::define(ParameterHandlerEx &prm)
{
   prm.Register(density, "density_solid", section);
   prm.Register(poisson_ratio_nu, "poisson_ratio", section);
   prm.Register(E_modulus, "e_modulus", section);
}

inline SettingsBlock::SettingsBlock(const std::string s) : name(s)
{
}

inline void SettingsBlock::define(ParameterHandlerEx &prm)
{
   prm.Register(cycle, "cycle", name);
   prm.Register(min_lvl, "min_lvl", name);
   prm.Register(reduction, "reduction", name);
   prm.Register(residual, "residual", name);
   prm.Register(max_iter, "max_iter", name);
   prm.Register(solver, "solver", name);
   prm.Register(coarse_direct, "coarse_direct", name);
   prm.Register(verbose, "verbose", name);
}


==> Compdata/Nonlinear-Coercive/src/fractures/fracture_assembler.h <==
#pragma once

#include <deal.II/meshworker/dof_info.h>
#include <deal.II/meshworker/integration_info.h>
#include <deal.II/meshworker/local_integrator.h>

#include <variables.h>
#include <linear_algebra.h>
#include <misc_math.h>

#include <fractures/fracture_params.h>
#include <fractures/fracture_types.h>

#include <test/test_fracture.h>

using namespace dealii;

template<int dim, typename VECTOR>
class FractureIntegrator : public MeshWorker::LocalIntegrator<dim>
{
   public:
      typedef typename MeshWorker::IntegrationInfo<dim> Info;
      typedef MeshWorker::DoFInfo<dim> DoFInfo;

      typedef typename DoFHandler<dim>::level_cell_iterator Cell;

   public:
      const FractureParams & prm;
      std::shared_ptr<TestFracture<dim, VECTOR> > test;

      bool use_old_timestep_pf = false;

   public:
      FractureIntegrator(const FractureParams & prm);

      void initialize(std::shared_ptr<TestFracture<dim, VECTOR> > test_case);
      void initialize(const FEValuesExtractors::Scalar & comp_pff, const FEValuesExtractors::Vector & comp_u);
      void initialize(const VECTOR & solution, const VECTOR & old_solution, const VECTOR & old_old_solution);
      void initialize(const VECTOR & lambda);
      void initialize(const double & t, const double & dt);

   public:
      UpdateFlags update_flags_cell() const;
      UpdateFlags update_flags_face() const;
      UpdateFlags update_flags_boundary() const;

   public:
      void cell(DoFInfo & dinfo, Info & info) const;
      void cell_matrix(DoFInfo & dinfo, Info & info) const;
      void cell_vector(DoFInfo & dinfo, Info & info) const;

      template<typename CELL>
      FullMatrix<double> cell_matrix(const FEValuesBase<dim> & fe_values, const CELL & cell) const;
      template<typename CELL>
      Vector<double> cell_vector(const FEValuesBase<dim> & fe_values, const CELL & cell) const;

      void boundary(DoFInfo & dinfo, Info & info) const;
      void face(DoFInfo & dinfo1, DoFInfo & dinfo2, Info & info1, Info & info2) const;

   protected:
      FEValuesExtractors::Scalar phase_field;
      FEValuesExtractors::Vector displacements;

      const VECTOR * _rel_solution = NULL;
      const VECTOR * _rel_old_solution = NULL;
      const VECTOR * _rel_old_old_solution = NULL;
      const VECTOR * _lambda_vector = NULL;

      std::reference_wrapper<const double> current_time = std::cref(_dummy);
      std::reference_wrapper<const double> timestep = std::cref(_dummy);  // TODO prm.timestep, same for operators

      const double _dummy = 0;

      template<typename T, typename F>
      auto g_alpha(const T & pf, const F constant_k) const
      {
         return (1.0 - constant_k) * sqr(pf) + constant_k;
      }

      double extrapolate(const double pf, const double old_pf, const double old_old_pf) const
      {
         const double old_timestep = timestep;
         const double old_old_timestep = timestep;  // TODO ...

         if (prm.nonlinear.extrapolate_pf)
         {
            if (use_old_timestep_pf) return old_pf;

            //      double pf_extra = old_old_pf + 2.0 * (old_pf - old_old_pf);
            double pf_extra = old_old_pf
                  + (current_time - (current_time - old_timestep - old_old_timestep))
                        / (current_time - old_timestep - (current_time - old_timestep - old_old_timestep)) * (old_pf - old_old_pf);

            if (pf_extra <= 0.0) pf_extra = 0.0;
            if (pf_extra >= 1.0) pf_extra = 1.0;

            return pf_extra;
         }
         else
            return pf;
      }

      Variable<double> extrapolate(const Variable<double> pf, const double old_pf, const double old_old_pf) const
      {
         if (prm.nonlinear.extrapolate_pf)
            return var(extrapolate(val(pf), old_pf, old_old_pf), 0.0);
         else
            return pf;
      }
};

// ------------------------------------------------------------------------------------------- //

template<int dim, typename VECTOR>
FractureIntegrator<dim, VECTOR>::FractureIntegrator(const FractureParams & prm) :
      prm(prm)
{
   this->use_boundary = false;
   this->use_cell = true;
   this->use_face = false;
}

template<int dim, typename VECTOR>
void FractureIntegrator<dim, VECTOR>::initialize(const double & t, const double & dt)
{
   current_time = std::cref(t);
   timestep = std::cref(dt);
}

template<int dim, typename VECTOR>
void FractureIntegrator<dim, VECTOR>::initialize(const VECTOR & lambda)
{
   _lambda_vector = &lambda;
}

template<int dim, typename VECTOR>
void FractureIntegrator<dim, VECTOR>::initialize(const VECTOR & solution, const VECTOR & old_solution, const VECTOR & old_old_solution)
{
   _rel_solution = &solution;
   _rel_old_solution = &old_solution;
   _rel_old_old_solution = &old_old_solution;
}

template<int dim, typename VECTOR>
void FractureIntegrator<dim, VECTOR>::initialize(const FEValuesExtractors::Scalar & comp_pff, const FEValuesExtractors::Vector & comp_u)
{
   phase_field = comp_pff;
   displacements = comp_u;
}

template<int dim, typename VECTOR>
void FractureIntegrator<dim, VECTOR>::initialize(std::shared_ptr<TestFracture<dim, VECTOR> > test_case)
{
   test = test_case;
}

template<int dim, typename VECTOR>
dealii::UpdateFlags FractureIntegrator<dim, VECTOR>::update_flags_cell() const
{
   return update_values | update_gradients | update_quadrature_points;
}

template<int dim, typename VECTOR>
dealii::UpdateFlags FractureIntegrator<dim, VECTOR>::update_flags_face() const
{
   return update_default;
}

template<int dim, typename VECTOR>
dealii::UpdateFlags FractureIntegrator<dim, VECTOR>::update_flags_boundary() const
{
   return update_default;
}

template<int dim, typename VECTOR>
inline void FractureIntegrator<dim, VECTOR>::cell(DoFInfo & dinfo, Info & info) const
{
   const bool assemble_matrix = dinfo.n_matrices() > 0;
   const bool assemble_vector = dinfo.n_vectors() > 0;

   const auto c = *dinfo.cell;
   if ( !c.is_locally_owned()) return;
   
   if (assemble_matrix) cell_matrix(dinfo, info);
   if (assemble_vector) cell_vector(dinfo, info);

}

template<int dim, typename VECTOR>
template<typename CELL>
FullMatrix<double> FractureIntegrator<dim, VECTOR>::cell_matrix(const FEValuesBase<dim> & fe_values, const CELL & cell) const
{
   const auto & fe = cell->get_fe();

   const auto & rel_solution = *_rel_solution;
   const auto & rel_old_solution = *_rel_old_solution;
   const auto & rel_old_old_solution = *_rel_old_old_solution;
   const auto & lambda_vector = *_lambda_vector;

   FullMatrix<double> local_matrix;
   const unsigned int dofs_per_cell = fe_values.dofs_per_cell;
   local_matrix.reinit(dofs_per_cell, dofs_per_cell);
   local_matrix = 0;

   double gamma_penal = prm.nonlinear.gamma_penal;
   double alpha_eps = prm.global.alpha_eps;
   double constant_k = prm.global.constant_k;

   if (prm.global.local_h)
   {
      double h = cell->diameter();
      gamma_penal = prm.nonlinear.func_gamma.value(Point<2>(h, timestep));
      alpha_eps = prm.global.func_eps.value(Point<1>(h));
      constant_k = prm.global.func_k.value(Point<1>(h));
   }

   VectorVariable<dim> u(fe_values, displacements, rel_solution, update_values | update_gradients);
   ScalarVariable<dim> _pf(fe_values, phase_field, rel_solution, update_values | update_gradients);
   ScalarVariable<dim> lambda(fe_values, phase_field, lambda_vector, update_values);
   ScalarVariable<dim> _old_pf(fe_values, phase_field, rel_old_solution, update_values);
   ScalarVariable<dim> _old_old_pf(fe_values, phase_field, rel_old_old_solution, update_values);

   ShapeVariableVector<dim> phi_u(fe_values, displacements, update_values | update_gradients);
   ShapeVariableScalar<dim> phi_pf(fe_values, phase_field, update_values | update_gradients);

   for (unsigned int q = 0; q < fe_values.n_quadrature_points; ++q)
   {
      const double dx = fe_values.JxW(q);
      const auto p = fe_values.quadrature_point(q);
      
      phi_u.set_q(q);
      phi_pf.set_q(q);
      
      u.set_q(q);
      lambda.set_q(q);
      
      _pf.set_q(q);
      _old_pf.set_q(q);
      _old_old_pf.set_q(q);
      
      double pf = _pf.value;
      auto grad_pf = _pf.grad;
      
      double old_pf = _old_pf.value;
      double old_old_pf = _old_old_pf.value;
      
      if (prm.nonlinear.outer_solver == +OuterSolver::simple_monolithic)
      {
         pf = std::max(0.0, pf);
         old_pf = std::max(0.0, old_pf);
         old_old_pf = std::max(0.0, old_old_pf);
      }
      
      for (unsigned int i = 0; i < fe_values.dofs_per_cell; ++i)
      {
         const auto var_u = var(u.value, phi_u.value[i]);
         const auto var_pf = var(pf, phi_pf.value[i]);
         const auto var_grad_u = var(grad(u), phi_u.grad[i]);
         const auto var_grad_pf = var(grad_pf, phi_pf.grad[i]);

         const auto var_E = 0.5 * (var_grad_u + transpose(var_grad_u));
         
         auto var_stress_plus = test->stress_tensor_plus(p, var_u, var_grad_u);
         const auto var_stress_minus = test->stress_tensor_minus(p, var_u, var_grad_u);
         
         for (unsigned int j = 0; j < fe_values.dofs_per_cell; ++j)
         {
            const unsigned int comp_j = fe.system_to_component_index(j).first;
            const unsigned int idx_j = ComponentToIndex(comp_j);
            
            switch (idx_j)
            {
               case idx_displacement:
               {
                  const auto test = phi_u.grad[j];  // 0.5 * (phi_u.grad[j] + transpose(phi_u.grad[j]))  // TODO !!! why not E
                  const auto var_pf_extra = extrapolate(var_pf, old_pf, old_old_pf);

                  if (prm.nonlinear.extrapolate_pf) Assert(var_pf_extra.Lin == 0, ExcInternalError());

                  const auto part1 = scalar_product(g_alpha(var_pf_extra, constant_k) * var_stress_plus, test);
                  const auto part2 = scalar_product(var_stress_minus, test);
                  const auto part3 = -(prm.global.alpha_biot - 1.0) * prm.global.pressure * sqr(var_pf_extra) * trace(phi_u.grad[j]);
                  
                  local_matrix(j, i) += (lin(part1) + lin(part2) + lin(part3)) * dx;
               }
               break;
                  
               case idx_phasefield:
               {
                  const auto part1 = (1.0 - constant_k) * var_pf * scalar_product(var_stress_plus, var_E) * phi_pf.value[j];
                  const auto part2 = -2.0 * (prm.global.alpha_biot - 1.0) * prm.global.pressure * var_pf * trace(var_grad_u) * phi_pf.value[j];
                  const auto part3 = prm.global.G_c * ( -1.0 / alpha_eps * (1.0 - var_pf) * phi_pf.value[j]);
                  const auto part4 = prm.global.G_c * (alpha_eps * scalar_product(var_grad_pf, phi_pf.grad[j]));

                  local_matrix(j, i) += (lin(part1) + lin(part2) + lin(part3) + lin(part4)) * dx;

//                   Bourdin/Hughes/...
//                  if (prm.global.higher_order)
//                     local_matrix(j, i) += prm.global.G_c * std::pow(alpha_eps, 3) * trace(phi_pf.hessian[i]) * trace(phi_pf.hessian[j]) * dx;

                  // Simple penalization for simple monolithic
                  if (prm.nonlinear.outer_solver == +OuterSolver::simple_monolithic)
                  {
                     const double pf_minus_old_timestep_pf_plus = (pf - old_pf < 0.0) ? 0.0 : phi_pf.value[i];
                     local_matrix(j, i) += gamma_penal / (cell->diameter() * cell->diameter()) * pf_minus_old_timestep_pf_plus * phi_pf.value[j] * dx;
                  }

                  if (prm.nonlinear.outer_solver == +OuterSolver::tw_augmented_lagrangian)
                  {
                     const double a = lambda + prm.nonlinear.gamma_penal * (pf - old_pf);
                     const double iA = (a > 0.0) ? 1.0 : 0.0;
                     local_matrix(j, i) += iA * prm.nonlinear.gamma_penal * phi_pf.value[i] * phi_pf.value[j] * dx;
                  }

                  if (prm.nonlinear.outer_solver == +OuterSolver::augmented_lagrangian)
                  {
                     const double a = lambda + prm.nonlinear.gamma_penal * (pf - old_pf);
                     const double iA = (a > 0.0) ? 1.0 : 0.0;
                     local_matrix(j, i) += iA * prm.nonlinear.gamma_penal * phi_pf.value[i] * phi_pf.value[j] * dx;

                     const double iB = (lambda + prm.nonlinear.gamma_penal * pf) < 0.0 ? 1.0 : 0.0;
                     local_matrix(j, i) += iB * prm.nonlinear.gamma_penal * phi_pf.value[i] * phi_pf.value[j] * dx;
                  }
               }
               break;
            }  // end switch
         }  // end j dofs
      }  // end i dofs
   }

   return local_matrix;
}

template<int dim, typename VECTOR>
void FractureIntegrator<dim, VECTOR>::cell_matrix(DoFInfo & dinfo, Info & info) const
{
   dinfo.matrix(0, false).matrix = cell_matrix(info.fe_values(), dinfo.dofcell);
}

template<int dim, typename VECTOR>
void FractureIntegrator<dim, VECTOR>::cell_vector(DoFInfo & dinfo, Info & info) const
{
   dinfo.vector(0).block(0) = cell_vector(info.fe_values(), dinfo.dofcell);
}

template<int dim, typename VECTOR>
template<typename CELL>
Vector<double> FractureIntegrator<dim, VECTOR>::cell_vector(const FEValuesBase<dim> & fe_values, const CELL & cell) const
{
   const auto & fe = cell->get_fe();

   const auto & rel_solution = *_rel_solution;
   const auto & rel_old_solution = *_rel_old_solution;
   const auto & rel_old_old_solution = *_rel_old_old_solution;
   const auto & lambda_vector = *_lambda_vector;

   Vector<double> local_rhs(fe_values.dofs_per_cell);
   local_rhs = 0;

   double gamma_penal = prm.nonlinear.gamma_penal;
   double alpha_eps = prm.global.alpha_eps;
   double constant_k = prm.global.constant_k;

   if (prm.global.local_h)
   {
      double h = cell->diameter();
      gamma_penal = prm.nonlinear.func_gamma.value(Point<2>(h, timestep));
      alpha_eps = prm.global.func_eps.value(Point<1>(h));
      constant_k = prm.global.func_k.value(Point<1>(h));
   }

   VectorVariable<dim> u(fe_values, displacements, rel_solution, update_values | update_gradients);
   ScalarVariable<dim> _pf(fe_values, phase_field, rel_solution, update_values | update_gradients);
   ScalarVariable<dim> lambda(fe_values, phase_field, lambda_vector, update_values);
   ScalarVariable<dim> _old_pf(fe_values, phase_field, rel_old_solution, update_values);
   ScalarVariable<dim> _old_old_pf(fe_values, phase_field, rel_old_old_solution, update_values);

   ShapeVariableVector<dim> phi_u(fe_values, displacements, update_values | update_gradients);
   ShapeVariableScalar<dim> phi_pf(fe_values, phase_field, update_values | update_gradients);

   for (unsigned int q = 0; q < fe_values.n_quadrature_points; ++q)
   {
      const double dx = fe_values.JxW(q);
      const auto p = fe_values.quadrature_point(q);
      
      phi_u.set_q(q);
      phi_pf.set_q(q);
      
      u.set_q(q);
      lambda.set_q(q);
      
      _pf.set_q(q);
      _old_pf.set_q(q);
      _old_old_pf.set_q(q);
      
      double pf = _pf.value;
      auto grad_pf = _pf.grad;
      
      double old_pf = _old_pf.value;
      double old_old_pf = _old_old_pf.value;
      
      if (prm.nonlinear.outer_solver == +OuterSolver::simple_monolithic)
      {
         pf = std::max(0.0, pf);
         old_pf = std::max(0.0, old_pf);
         old_old_pf = std::max(0.0, old_old_pf);
      }
      
      double pf_minus_old_timestep_pf_plus = positive(pf - old_pf);
      
      const double divergence_u = trace(grad(u));
      
      const Tensor<2, dim> E = 0.5 * (grad(u) + transpose(grad(u)));
      
      const auto tmp_var_u = var(u.value);
      const auto tmp_var_grad_u = var(u.grad);
      Tensor<2, dim> stress_term_plus = val(test->stress_tensor_plus(p, tmp_var_u, tmp_var_grad_u));
      Tensor<2, dim> stress_term_minus = val(test->stress_tensor_minus(p, tmp_var_u, tmp_var_grad_u));
      
      for (unsigned int j = 0; j < fe_values.dofs_per_cell; ++j)
      {
         const unsigned int comp_j = fe.system_to_component_index(j).first;
         const unsigned int idx_j = ComponentToIndex(comp_j);
         
         switch (idx_j)
         {
            case idx_displacement:
            {
               const double var_pf = pf;
               const double var_pf_extra = extrapolate(var_pf, old_pf, old_old_pf);

               // TODO !!! why grad u and not E as testfunction
               local_rhs(j) -= scalar_product(g_alpha(var_pf_extra, constant_k) * stress_term_plus, phi_u.grad[j]) * dx;
               local_rhs(j) -= scalar_product(stress_term_minus, phi_u.grad[j]) * dx;
               local_rhs(j) -= ( -(prm.global.alpha_biot - 1.0) * prm.global.pressure * sqr(var_pf_extra) * trace(phi_u.grad[j])) * dx;
            }
            break;
               
            case idx_phasefield:
            {
               // Phase field
               local_rhs(j) -= (1.0 - constant_k) * scalar_product(stress_term_plus, E) * pf * phi_pf.value[j] * dx;
               local_rhs(j) -= ( -2.0 * (prm.global.alpha_biot - 1.0) * prm.global.pressure * pf * divergence_u * phi_pf.value[j]) * dx;

               // H(C)
               local_rhs(j) -= ( -prm.global.G_c / alpha_eps * (1.0 - pf) * phi_pf.value[j]) * dx;
               local_rhs(j) -= prm.global.G_c * alpha_eps * grad_pf * phi_pf.grad[j] * dx;
               
               // Bourdin/Hughes/...
               //                  if (prm.global.higher_order)
               //                  {
               //                     local_rhs(j) -= G_c * std::pow(alpha_eps, 3) * trace(pf.hessian) * trace(phi_pf.hessian[j]) * dx;
               //                  }
               
               // Simple penalization
               if (prm.nonlinear.outer_solver == +OuterSolver::simple_monolithic)
               {
                  local_rhs(j) -= gamma_penal / (cell->diameter() * cell->diameter()) * pf_minus_old_timestep_pf_plus * phi_pf.value[j] * dx;
               }

               if (prm.nonlinear.outer_solver == +OuterSolver::tw_augmented_lagrangian)
               {
                  const double a = lambda + prm.nonlinear.gamma_penal * (pf - old_pf);
                  const double iA = (a > 0.0) ? 1.0 : 0.0;
                  local_rhs(j) -= iA * a * phi_pf.value[j] * dx;
               }
               
               if (prm.nonlinear.outer_solver == +OuterSolver::augmented_lagrangian)
               {
                  const double a = lambda + prm.nonlinear.gamma_penal * (pf - old_pf);
                  const double iA = (a > 0.0) ? 1.0 : 0.0;
                  local_rhs(j) -= iA * a * phi_pf.value[j] * dx;
                  
                  const double iB = (lambda + prm.nonlinear.gamma_penal * pf) < 0.0 ? 1.0 : 0.0;
                  local_rhs(j) -= iB * (lambda + prm.nonlinear.gamma_penal * pf) * phi_pf.value[j] * dx;
               }
            }
            break;
         }  // end switch
      }  // end i
   }  // end q

   return local_rhs;
}

template<int dim, typename VECTOR>
void FractureIntegrator<dim, VECTOR>::boundary(DoFInfo &, Info &) const
{
}

template<int dim, typename VECTOR>
void FractureIntegrator<dim, VECTOR>::face(DoFInfo &, DoFInfo &, Info &, Info &) const
{
}



==> Compdata/Nonlinear-Coercive/src/fractures/fracture_data.h <==
#pragma once

#include <deal.II/base/data_out_base.h>
#include <deal.II/grid/tria.h>

#include <assert.h>
#include <iostream>
#include <experimental/filesystem>

using std::cout;
using std::endl;

#include <fractures/fracture_math.h>
#include <fractures/fracture_params.h>
#include <fractures/fracture_types.h>

using namespace dealii;

template<int dim>
class FracturePostprocessor : public DataPostprocessor<dim>
{
   public:
      FracturePostprocessor()
      {
      }

      void evaluate_vector_field(const DataPostprocessorInputs::Vector<dim> & inputs, std::vector<Vector<double> > & computed_quantities) const
      {
         const unsigned int n_quadrature_points = inputs.solution_values.size();

         Assert(inputs.solution_gradients.size() == n_quadrature_points, ExcInternalError());
         Assert(computed_quantities.size() == n_quadrature_points, ExcInternalError());
         Assert(inputs.solution_values[0].size() == dim + 1, ExcInternalError());

         for (unsigned int q = 0; q < n_quadrature_points; ++q)
         {
            for (unsigned int d = 0; d < dim; ++d)
               computed_quantities[q][d] = inputs.solution_values[q][d];

            computed_quantities[q][dim] = inputs.solution_values[q][comp_phasefield];

            for (unsigned int d = 0; d < dim; ++d)
               computed_quantities[q][dim + 1 + d] = inputs.solution_gradients[q][comp_phasefield][d];
         }
      }

      std::vector<std::string> get_names() const
      {
         vector<string> names;

         for (int d = 0; d < dim; d++)
            names.push_back("u");

         names.push_back("phi");

         for (int d = 0; d < dim; d++)
            names.push_back("grad_phi");

         return names;
      }

      std::vector<DataComponentInterpretation::DataComponentInterpretation> get_data_component_interpretation() const
      {
         vector<DataComponentInterpretation::DataComponentInterpretation> type;

         for (int d = 0; d < dim; d++)
            type.push_back(DataComponentInterpretation::component_is_part_of_vector);

         type.push_back(DataComponentInterpretation::component_is_scalar);

         for (int d = 0; d < dim; d++)
            type.push_back(DataComponentInterpretation::component_is_part_of_vector);

         return type;
      }

      UpdateFlags get_needed_update_flags() const
      {
         return update_gradients | update_values;
      }
   private:
};

// Uniform outputter for all crack programs
template<int dim, typename VECTOR>
void output_vtk(const DoFHandler<dim> & dof_handler, const VECTOR & solution, const FractureParams & prm, const int number, const MPI_Comm & comm)
{
   const auto & triangulation = dof_handler.get_triangulation();
   const auto rank = Utilities::MPI::this_mpi_process(comm);

   unsigned int refinement_cycle = triangulation.n_global_levels();
//   VECTOR relevant_solution(partition_relevant);
   auto relevant_solution = solution;
   relevant_solution.update_ghost_values();

   FracturePostprocessor<dim> post_processor;

   DataOut < dim > data_out;

   data_out.add_data_vector(dof_handler, relevant_solution, post_processor);

   if (prm.global.test_case == +TestCase::sneddon_2d)
   {
      // data_out.add_data_vector(dof_handler, relevant_solution, exact_sol_sneddon);
   }

   // TODO ...
//   {
//      Vector<float> e_mod(triangulation.n_active_cells());
//      if (prm.global.test_case == +TestCase::multiple_het)
//      {
//         unsigned int cellindex = 0;
//         for (auto cell = dof_handler.begin_active(); cell != dof_handler.end(); ++cell, ++cellindex)
//            if (cell->is_locally_owned()) e_mod(cellindex) = 1.0 + func_emodulus->value(cell->center(), 0);
//         data_out.add_data_vector(e_mod, "emodulus");
//      }
//      data_out.build_patches();
//   }

   if (rank == 0) cout << "Write solution " << refinement_cycle << endl;

   const string folder = fmt::format("{:s}/{:s}",  //
         prm.folder_base(),  //
         prm.global.folder_vtk);

   const string filename_base = fmt::format("{:s}{:s}",  //
         prm.global.filename_basis,  //
         Utilities::int_to_string(number, 3));

   auto vtu = [&](const int r) -> string
   {
      return filename_base + "." + Utilities::int_to_string(r, 4) + ".vtu";
   };

   if (rank == 0)
   {
      std::experimental::filesystem::create_directories(folder);

      vector<string> filenames;
      for (unsigned int i = 0; i < Utilities::MPI::n_mpi_processes(comm); ++i)
         filenames.push_back(vtu(i));

      std::ofstream master_output(folder + "/" + filename_base + ".pvtu");
      data_out.write_pvtu_record(master_output, filenames);
   }

   MPI_Barrier(comm);

   std::ofstream output(folder + "/" + vtu(rank));
   data_out.write_vtu(output);
}

// Several classes for initial (phase-field) values
// Here, we prescribe initial (multiple) cracks
template<int dim, typename number>
class InitialValuesSneddon : public Function<dim, number>
{
   public:
      InitialValuesSneddon(const double min_cell_diameter, const double grid_width, const double grid_height) :
            Function<dim, number>(dim + 1), _min_cell_diameter(min_cell_diameter), _grid_width(grid_width), _grid_height(grid_height)
      {
      }

      number
      value(const Point<dim> & p, const unsigned int component = 0) const;

      void
      vector_value(const Point<dim> & p, Vector<number> & value) const;

   private:
      number _min_cell_diameter;
      number _grid_width, _grid_height;
};

template<int dim, typename number>
number InitialValuesSneddon<dim, number>::value(const Point<dim> & p, const unsigned int component) const
{
   number width = _min_cell_diameter;
   number height = _min_cell_diameter;  ///2.0;
   number top = _grid_height / 2.0 + height;
   number bottom = _grid_height / 2.0 - height;
   number crack_size = 0.2;
   // Defining the initial crack(s)
   // 0 = crack
   // 1 = no crack
   if (component == dim)
   {
      if (((p(0) >= _grid_width / 2.0 - crack_size - width) && (p(0) <= _grid_width / 2.0 + crack_size + width)) && ((p(1) >= bottom) && (p(1) <= top)))
         return 0.0;
      else
         return 1.0;
   }

   return 0.0;
}

template<int dim, typename number>
void InitialValuesSneddon<dim, number>::vector_value(const Point<dim> & p, Vector<number> & values) const
{
   for (unsigned int comp = 0; comp < this->n_components; ++comp)
      values(comp) = value(p, comp);
}

template<int dim>
class ExactPhiSneddon : public Function<dim>
{
   public:
      ExactPhiSneddon(const double eps_, const double grid_width, const double grid_height) :
            Function<dim>(dim + 1), eps(eps_), grid_width(grid_width), grid_height(grid_height)
      {
      }

      double value(const Point<dim> & p, const unsigned int = 0) const
      {
         double crack_size = 0.2;
         double dist = 0.0;
         Point<dim> left(grid_width / 2.0 - crack_size, grid_height / 2.0);
         Point<dim> right(grid_width / 2.0 + crack_size, grid_height / 2.0);

         if (p(0) < left(0))
            dist = left.distance(p);
         else
            if (p(0) > right(0))
               dist = right.distance(p);
            else
               dist = std::abs(p(1) - grid_height / 2.0);
         return 1.0 - exp( -dist / eps);
      }

   private:
      double eps;
      double grid_width;
      double grid_height;
};

class ExactCodSneddon : public Function<1>
{
   public:
      ExactCodSneddon(const double pressure, const double E, const double nu, const double l0, const double grid_width) :
            Function<1>(1), pressure(pressure), E(E), nu(nu), l0(l0), grid_width(grid_width)
      {
      }

      double value(const Point<1> & p, const unsigned int = 0) const
      {
         double E_prime = E / (1.0 - sqr(nu));
         const double c = 1.0 - sqr((p(0) - grid_width / 2.0) / l0);
         if (c <= 0)
            return 0;
         else
            return 2.0 * pressure * l0 / E_prime * std::sqrt(c);
      }

      double operator ()(const double x) const
      {
         return value(Point<1>(x));
      }

   private:
      double pressure = 1.0e-3;
      double E = 1.0;
      double nu = 0.2;
      double l0 = 0.4;
      double grid_width = 4.0;
};

template<int dim>
class SneddonExactPostProc : public DataPostprocessor<dim>
{
   public:
      SneddonExactPostProc(const double eps, const double grid_width, const double grid_height) :
            exact(eps, grid_width, grid_height)
      {
      }

      void compute_derived_quantities_vector(const std::vector<Vector<double> > &, const std::vector<std::vector<Tensor<1, dim> > > &,
                                             const std::vector<std::vector<Tensor<2, dim> > > &, const std::vector<Point<dim> > &,
                                             const std::vector<Point<dim> > & evaluation_points, std::vector<Vector<double> > & computed_quantities) const

      {
         for (unsigned int i = 0; i < computed_quantities.size(); ++i)
            computed_quantities[i][0] = exact.value(evaluation_points[i]);
      }

      std::vector<std::string> get_names() const
      {
         std::vector<std::string> r;
         r.push_back("exact_phi");
         return r;
      }

      std::vector<DataComponentInterpretation::DataComponentInterpretation> get_data_component_interpretation() const
      {
         std::vector<DataComponentInterpretation::DataComponentInterpretation> r;
         r.push_back(DataComponentInterpretation::component_is_scalar);
         return r;
      }
      UpdateFlags get_needed_update_flags() const
      {
         return update_q_points;
      }
   private:
      ExactPhiSneddon<dim> exact;
};

// Class for initial values multiple fractures in a homogeneous material
template<int dim>
class InitialValuesMultipleHomo : public Function<dim>
{
   public:
      InitialValuesMultipleHomo(const double min_cell_diameter) :
            Function<dim>(dim + 1)
      {
         _min_cell_diameter = min_cell_diameter;
      }

      double
      value(const Point<dim> & p, const unsigned int component = 0) const;

      void
      vector_value(const Point<dim> & p, Vector<double> & value) const;

   private:
      double _min_cell_diameter;

};

template<int dim>
double InitialValuesMultipleHomo<dim>::value(const Point<dim> & p, const unsigned int component) const
{
   double width = _min_cell_diameter;
   double height = _min_cell_diameter;
   // Defining the initial crack(s)
   // 0 = crack
   // 1 = no crack
   bool example_3 = true;
   if (component == dim)
   {
      if (example_3)
      {
         // Example 3 of our paper
         if (((p(0) >= 2.5 - width / 2.0) && (p(0) <= 2.5 + width / 2.0)) && ((p(1) >= 0.8) && (p(1) <= 1.5)))
            return 0.0;
         else
            if (((p(0) >= 0.5) && (p(0) <= 1.5)) && ((p(1) >= 3.0 - height / 2.0) && (p(1) <= 3.0 + height / 2.0)))
               return 0.0;
            else
               return 1.0;
      }
      else
      {
         // Two parallel fractures
         if (((p(0) >= 1.6 - width) && (p(0) <= 2.4 + width)) && ((p(1) >= 2.75 - height) && (p(1) <= 2.75 + height)))
            return 0.0;
         else
            if (((p(0) >= 1.6 - width) && (p(0) <= 2.4 + width)) && ((p(1) >= 1.25 - height) && (p(1) <= 1.25 + height)))
               return 0.0;
            else
               return 1.0;

      }
   }

   return 0.0;
}

template<int dim>
void InitialValuesMultipleHomo<dim>::vector_value(const Point<dim> & p, Vector<double> & values) const
{
   for (unsigned int comp = 0; comp < this->n_components; ++comp)
      values(comp) = InitialValuesMultipleHomo<dim>::value(p, comp);
}

// Class for initial values multiple fractures in a heterogeneous material
template<int dim>
class InitialValuesMultipleHet : public Function<dim>
{
   public:
      InitialValuesMultipleHet(const double min_cell_diameter) :
            Function<dim>(dim + 1)
      {
         _min_cell_diameter = min_cell_diameter;
      }

      double
      value(const Point<dim> & p, const unsigned int component = 0) const;

      void
      vector_value(const Point<dim> & p, Vector<double> & value) const;

   private:
      double _min_cell_diameter;

};

template<int dim>
double InitialValuesMultipleHet<dim>::value(const Point<dim> & p, const unsigned int component) const
{
   double width = _min_cell_diameter;
   double height = _min_cell_diameter;
   // Defining the initial crack(s)
   // 0 = crack
   // 1 = no crack
   bool example_3 = true;
   if (component == dim)
   {
      if (example_3)
      {
         // Example 3 of our paper
         if (((p(0) >= 2.5 - width / 2.0) && (p(0) <= 2.5 + width / 2.0)) && ((p(1) >= 0.8) && (p(1) <= 1.5)))
            return 0.0;
         else
            if (((p(0) >= 0.5) && (p(0) <= 1.5)) && ((p(1) >= 3.0 - height / 2.0) && (p(1) <= 3.0 + height / 2.0)))
               return 0.0;
            else
               return 1.0;
      }
      else
      {
         // Two parallel fractures
         if (((p(0) >= 1.6 - width) && (p(0) <= 2.4 + width)) && ((p(1) >= 2.75 - height) && (p(1) <= 2.75 + height)))
            return 0.0;
         else
            if (((p(0) >= 1.6 - width) && (p(0) <= 2.4 + width)) && ((p(1) >= 1.25 - height) && (p(1) <= 1.25 + height)))
               return 0.0;
            else
               return 1.0;

      }
   }

   return 0.0;
}

template<int dim>
void InitialValuesMultipleHet<dim>::vector_value(const Point<dim> & p, Vector<double> & values) const
{
   for (unsigned int comp = 0; comp < this->n_components; ++comp)
      values(comp) = InitialValuesMultipleHet<dim>::value(p, comp);
}

template<int dim>
class InitialValuesMiehe : public Function<dim>
{
   public:
      InitialValuesMiehe(const double min_cell_diameter) :
            Function<dim>(dim + 1)
      {
         _min_cell_diameter = min_cell_diameter;
      }

      double
      value(const Point<dim> & p, const unsigned int component = 0) const;

      void
      vector_value(const Point<dim> & p, Vector<double> & value) const;

   private:
      double _min_cell_diameter;

};

template<int dim>
double InitialValuesMiehe<dim>::value(const Point<dim> & /*p*/, const unsigned int component) const
{
   // Defining the initial crack(s)
   // 0 = crack
   // 1 = no crack
   if (component == dim)
   {
      return 1.0;
   }

   return 0.0;
}

template<int dim>
void InitialValuesMiehe<dim>::vector_value(const Point<dim> & p, Vector<double> & values) const
{
   for (unsigned int comp = 0; comp < this->n_components; ++comp)
      values(comp) = InitialValuesMiehe<dim>::value(p, comp);
}

// Several classes for Dirichlet boundary conditions
// for displacements for the single-edge notched test (Miehe 2010)
// Example 2a (Miehe tension)
template<int dim>
class BoundaryParabelTension : public Function<dim>
{
   public:
      BoundaryParabelTension(const double time) :
            Function<dim>(dim + 1)
      {
         _time = time;
      }

      double value(const Point<dim> & p, const unsigned int component = 0) const;

      void vector_value(const Point<dim> & p, Vector<double> & value) const;

   private:
      double _time;

};

// The boundary values are given to component
// with number 0.
template<int dim>
double BoundaryParabelTension<dim>::value(const Point<dim> & p, const unsigned int component) const
{
   Assert(component < this->n_components, ExcIndexRange(component, 0, this->n_components));

   double dis_step_per_timestep = 1.0;

   if (component == 1)
   {
      return (((p(1) == 1.0) && (p(0) <= 1.0) && (p(0) >= 0.0)) ? (1.0) * _time * dis_step_per_timestep : 0);

   }

   return 0;
}

template<int dim>
void BoundaryParabelTension<dim>::vector_value(const Point<dim> & p, Vector<double> & values) const
{
   for (unsigned int c = 0; c < this->n_components; ++c)
      values(c) = BoundaryParabelTension<dim>::value(p, c);
}

// Dirichlet boundary conditions for
// Miehe's et al. shear test
// Example 2b
template<int dim>
class BoundaryParabelShear : public Function<dim>
{
   public:
      BoundaryParabelShear(const double time) :
            Function<dim>(dim + 1)
      {
         _time = time;
      }

      double value(const Point<dim> & p, const unsigned int component = 0) const;

      void vector_value(const Point<dim> & p, Vector<double> & value) const;

   private:
      double _time;

};

// The boundary values are given to component
// with number 0.
template<int dim>
double BoundaryParabelShear<dim>::value(const Point<dim> & p, const unsigned int component) const
{
   Assert(component < this->n_components, ExcIndexRange(component, 0, this->n_components));

   double dis_step_per_timestep = -1.0;

   if (component == 0)
   {
      return (((p(1) == 1.0)) ? (1.0) * _time * dis_step_per_timestep : 0);

   }

   return 0;
}

template<int dim>
void BoundaryParabelShear<dim>::vector_value(const Point<dim> & p, Vector<double> & values) const
{
   for (unsigned int c = 0; c < this->n_components; ++c)
      values(c) = BoundaryParabelShear<dim>::value(p, c);
}

template<int dim>
class BoundaryThreePoint : public Function<dim>
{
   public:
      BoundaryThreePoint(const double time) :
            Function<dim>(dim + 1)
      {
         _time = time;
      }

      double value(const Point<dim> & p, const unsigned int component = 0) const;

      void vector_value(const Point<dim> & p, Vector<double> & value) const;

   private:
      double _time;

};

// The boundary values are given to component
// with number 0.
template<int dim>
double BoundaryThreePoint<dim>::value(const Point<dim> & p, const unsigned int component) const
{
   Assert(component < this->n_components, ExcIndexRange(component, 0, this->n_components));

   double dis_step_per_timestep = -1.0;

   if (component == 1)
   {
      return 1.0 * _time * dis_step_per_timestep;
   }

   return 0;
}

template<int dim>
void BoundaryThreePoint<dim>::vector_value(const Point<dim> & p, Vector<double> & values) const
{
   for (unsigned int c = 0; c < this->n_components; ++c)
      values(c) = BoundaryThreePoint<dim>::value(p, c);
}


==> Compdata/Nonlinear-Coercive/src/fractures/fracture_math.h <==
#pragma once

#include <string>

#include <deal.II/lac/generic_linear_algebra.h>
namespace LA
{
   using namespace dealii::LinearAlgebraTrilinos;
}
#include <deal.II/lac/lapack_full_matrix.h>
#include <deal.II/base/tensor.h>
#include <deal.II/numerics/vector_tools.h>

#include "misc_math.h"
#include "variables.h"
#include "eig.h"

using namespace dealii;

template<typename FUNC>
void plot_function(const std::string filename, const FUNC & f, const double x_min, const double x_max, const unsigned int N = 20)
{
   double dx = (x_max - x_min) / double(N);

   std::ofstream stream(filename);
   for (unsigned int i = 0; i <= N; i++)
   {
      double x = x_min + i * dx;
      stream << x << " " << f(x) << std::endl;
   }
}

template<class PreconditionerA, class PreconditionerC>
class BlockDiagonalPreconditioner
{
   public:
      BlockDiagonalPreconditioner(const LA::MPI::BlockSparseMatrix & M, const PreconditionerA & pre_A, const PreconditionerC & pre_C) :
            matrix(M), prec_A(pre_A), prec_C(pre_C)
      {
      }

      void vmult(LA::MPI::BlockVector & dst, const LA::MPI::BlockVector & src) const
      {
         prec_A.vmult(dst.block(0), src.block(0));
         prec_C.vmult(dst.block(1), src.block(1));
      }

      const LA::MPI::BlockSparseMatrix & matrix;
      const PreconditionerA & prec_A;
      const PreconditionerC & prec_C;
};

template<int dim>
double compute_point_value(const DoFHandler<dim> & dofh, const LA::MPI::BlockVector & vector, const Point<dim> & p, const unsigned int component)
{
   double value = 0.0;
   try
   {
      Vector<double> tmp_vector(dim);
      VectorTools::point_value(dofh, vector, p, tmp_vector);
      value = tmp_vector(component);
   }
   catch (typename VectorTools::ExcPointNotAvailableHere & e)
   {
   }

   return Utilities::MPI::sum(value, dofh.get_triangulation().communicator);
}

inline int value_to_bucket(double x, unsigned int n_buckets)
{
   const double x1 = 1.5;
   const double x2 = 2.5;
   return floor((x - x1) / (x2 - x1) * n_buckets + 0.5);
}

inline double bucket_to_value(unsigned int idx, unsigned int n_buckets)
{
   const double x1 = 1.5;
   const double x2 = 2.5;
   return x1 + idx * (x2 - x1) / n_buckets;
}



==> Compdata/Nonlinear-Coercive/src/fractures/fracture_operator.h <==
#pragma once

#include <deal.II/meshworker/dof_info.h>
#include <deal.II/meshworker/integration_info.h>
#include <deal.II/meshworker/local_integrator.h>

#include <deal.II/base/vectorization.h>

#include <deal.II/matrix_free/matrix_free.h>
#include <deal.II/matrix_free/operators.h>
#include <deal.II/matrix_free/fe_evaluation.h>

#include <test/test_fracture.h>
#include <fractures/fracture_params.h>
#include <fractures/fracture_types.h>

#include <linear_algebra.h>
#include <variables.h>

#include <misc_vectorization.h>

// TODO different fe, q for u and pf

template<int dim, int fe_degree, int n_comps, typename VECTOR>
class FractureOperatorSingle : public MatrixFreeOperators::Base<dim, VECTOR>
{
   public:
      typedef MatrixFreeOperators::Base<dim, VECTOR> Parent;
      typedef typename Parent::value_type value_type;

   public:
      FractureOperatorSingle();

      void init(const FractureParams & params);
      void init(std::shared_ptr<TestFracture<dim, VECTOR>> test_case);
      void init(const value_type & t, const value_type & dt);

      void set_linearization_point(const VECTOR & x, const VECTOR & old_x, const VECTOR & old_old_x);

      void compute_diagonal();

   public:
      std::shared_ptr<TestFracture<dim, VECTOR, DoFHandler<dim>, n_comps>> test;
      FractureParams * prm = NULL;
      bool use_old_timestep_pf = false;

   private:
      const VECTOR * _linearization_point = NULL;
      const VECTOR * _old_solution = NULL;
      const VECTOR * _old_old_solution = NULL;

      std::reference_wrapper<const value_type> current_time = std::cref(_dummy);
      std::reference_wrapper<const value_type> timestep = std::cref(_dummy);

      const value_type _dummy = 0;

      void apply_add(VECTOR &dst, const VECTOR &src) const;
      void local_apply(const MatrixFree<dim, value_type> &data, VECTOR &dst, const VECTOR &src, const std::pair<unsigned int, unsigned int> &cell_range) const;
      void local_compute_diagonal(const MatrixFree<dim, value_type> &data, VECTOR &dst, const unsigned int &dummy,
                                  const std::pair<unsigned int, unsigned int> &cell_range) const;

      void core(  //
            FEEvaluation<dim, fe_degree, fe_degree + 1, n_comps, value_type> & phi,  //
            FEEvaluation<dim, fe_degree, fe_degree + 1, n_comps, value_type> & values,  //
            FEEvaluation<dim, fe_degree, fe_degree + 1, n_comps, value_type> & old_values,  //
            FEEvaluation<dim, fe_degree, fe_degree + 1, n_comps, value_type> & old_old_values) const;

      template<typename T, typename F>
      auto g_alpha(const T & pf, const F constant_k) const
      {
         return (1.0 - constant_k) * sqr(pf) + constant_k;
      }

      VectorizedArray<value_type> extrapolate(const VectorizedArray<value_type> pf, const VectorizedArray<value_type> old_pf,
                                              const VectorizedArray<value_type> old_old_pf) const
      {
         // TODO ...
         const value_type old_timestep = timestep;
         const value_type old_old_timestep = timestep;

         if (prm->nonlinear.extrapolate_pf)
         {
            if (use_old_timestep_pf) return old_pf;

            //      double pf_extra = old_old_pf + 2.0 * (old_pf - old_old_pf);
            auto pf_extra = old_old_pf
                  + (current_time - (current_time - old_timestep - old_old_timestep))
                        / (current_time - old_timestep - (current_time - old_timestep - old_old_timestep)) * (old_pf - old_old_pf);

            const auto zeros = make_vectorized_array<value_type>(0);
            const auto ones = make_vectorized_array<value_type>(1);

            pf_extra = std::min(pf_extra, ones);
            pf_extra = std::max(pf_extra, zeros);

            return pf_extra;
         }
         else
            return pf;
      }

      Variable<VectorizedArray<value_type>> extrapolate(const Variable<VectorizedArray<value_type>> pf, const VectorizedArray<value_type> old_pf,
                                                        const VectorizedArray<value_type> old_old_pf) const
      {
         if (prm->nonlinear.extrapolate_pf)
            return var(extrapolate(val(pf), old_pf, old_old_pf), make_vectorized_array<value_type>(0));
         else
            return pf;
      }

      auto compute_stresses(const Point<dim, VectorizedArray<value_type>> & x, const Variable<Tensor<1, dim, VectorizedArray<value_type>>>& u,
                            const Variable<Tensor<2, dim, VectorizedArray<value_type>>> & grad_u) const
      {
         Tensor<2, dim, VectorizedArray<value_type>> sigma_plus;
         Tensor<2, dim, VectorizedArray<value_type>> sigma_minus;

         Tensor<2, dim, VectorizedArray<value_type>> lin_sigma_plus;
         Tensor<2, dim, VectorizedArray<value_type>> lin_sigma_minus;

         for (unsigned int i = 0; i < VectorizedArray<value_type>::n_array_elements; i++)
         {
            const auto var_u = var(extract(u.Val, i), extract(u.Lin, i));
            const auto var_grad_u = var(extract(grad_u.Val, i), extract(grad_u.Lin, i));

            const auto p = extract(x, i);

            // TODO this uses doubles instead of value_type
            const auto var_sigma_plus = test->stress_tensor_plus(p, var_u, var_grad_u);
            const auto var_sigma_minus = test->stress_tensor_minus(p, var_u, var_grad_u);

            for (unsigned int b = 0; b < dim; b++)
               for (unsigned int d = 0; d < dim; d++)
               {
                  sigma_plus[b][d][i] = var_sigma_plus.Val[b][d];
                  sigma_minus[b][d][i] = var_sigma_minus.Val[b][d];

                  lin_sigma_plus[b][d][i] = var_sigma_plus.Lin[b][d];
                  lin_sigma_minus[b][d][i] = var_sigma_minus.Lin[b][d];
               }
         }

         return std::make_tuple(var(sigma_plus, lin_sigma_plus), var(sigma_minus, lin_sigma_minus));
      }
};

template<int dim, int fe_degree, int n_comps, typename VECTOR>
FractureOperatorSingle<dim, fe_degree, n_comps, VECTOR>::FractureOperatorSingle() :
      MatrixFreeOperators::Base<dim, VECTOR>()
{
}

template<int dim, int fe_degree, int quadrature_degree, typename VECTOR>
void FractureOperatorSingle<dim, fe_degree, quadrature_degree, VECTOR>::set_linearization_point(const VECTOR & x, const VECTOR & old_x,
                                                                                                const VECTOR & old_old_x)
{
   _linearization_point = &x;
   _old_solution = &old_x;
   _old_old_solution = &old_old_x;
}

template<int dim, int fe_degree, int quadrature_degree, typename VECTOR>
void FractureOperatorSingle<dim, fe_degree, quadrature_degree, VECTOR>::init(std::shared_ptr<TestFracture<dim, VECTOR>> test_case)
{
   test = test_case;
}

template<int dim, int fe_degree, int quadrature_degree, typename VECTOR>
void FractureOperatorSingle<dim, fe_degree, quadrature_degree, VECTOR>::init(const value_type & t, const value_type & dt)
{
   current_time = std::cref(t);
   timestep = std::cref(dt);
}

template<int dim, int fe_degree, int quadrature_degree, typename VECTOR>
void FractureOperatorSingle<dim, fe_degree, quadrature_degree, VECTOR>::init(const FractureParams & params)
{
   prm = const_cast<FractureParams*>( &params);
}

template<int dim, int fe_degree, int n_comps, typename VECTOR>
void FractureOperatorSingle<dim, fe_degree, n_comps, VECTOR>::core(FEEvaluation<dim, fe_degree, fe_degree + 1, n_comps, value_type> & phi,
                                                                   FEEvaluation<dim, fe_degree, fe_degree + 1, n_comps, value_type> & values,
                                                                   FEEvaluation<dim, fe_degree, fe_degree + 1, n_comps, value_type> & old_values,
                                                                   FEEvaluation<dim, fe_degree, fe_degree + 1, n_comps, value_type> & old_old_values) const
{
   value_type G_c = prm->global.G_c;
   value_type alpha_eps = prm->global.alpha_eps;
   value_type alpha = prm->global.alpha_biot;
   value_type kappa = prm->global.constant_k;
   value_type p = prm->global.pressure;

   phi.evaluate(true, true);
   values.evaluate(true, true);
   old_values.evaluate(true, false);
   old_old_values.evaluate(true, false);

   for (unsigned int q = 0; q < phi.n_q_points; ++q)
   {
      const auto x = phi.quadrature_point(q);

      const auto phi_value = phi.get_value(q);
      const auto phi_grad = phi.get_gradient(q);

      const auto value = values.get_value(q);
      const auto old_value = old_values.get_value(q);
      const auto old_old_value = old_old_values.get_value(q);

      const auto grad = values.get_gradient(q);

      // ----------------------------------------------------- //

      const auto phi_u = extract<0, dim>(phi_value);
      const auto phi_grad_u = extract<0, dim>(phi_grad);

      const auto phi_pf = extract<dim, 1>(phi_value);
      const auto phi_grad_pf = extract<dim, 1>(phi_grad);

      const auto u = extract<0, dim>(value);
      const auto grad_u = extract<0, dim>(grad);

      const auto pf = extract<dim, 1>(value);
      const auto old_pf = extract<dim, 1>(old_value);
      const auto old_old_pf = extract<dim, 1>(old_old_value);

      const auto grad_pf = extract<dim, 1>(grad);

      // ----------------------------------------------------- //

      Tensor<1, dim, VectorizedArray<value_type>> test_value_u;
      VectorizedArray<value_type> test_value_pf;
      Tensor<2, dim, VectorizedArray<value_type>> test_grad_u;
      Tensor<1, dim, VectorizedArray<value_type>> test_grad_pf;

      test_value_pf = 0;
      test_value_u.clear();
      test_grad_u.clear();
      test_grad_pf.clear();

      // ----------------------------------------------------- //

      {
         const auto var_u = var(u, phi_u);
         const auto var_grad_u = var(grad_u, phi_grad_u);
         const auto var_pf = var(pf, phi_pf);
         const auto var_E = 0.5 * (var_grad_u + transpose(var_grad_u));

         const auto stresses = compute_stresses(x, var_u, var_grad_u);
         const auto & var_stress_plus = std::get<0>(stresses);
         const auto & var_stress_minus = std::get<1>(stresses);

         const auto var_pf_extra = extrapolate(var_pf, old_pf, old_old_pf);

         // ----------------------------------------------------- //

         // * test_pf:
         test_value_pf += lin( -2.0 * (alpha - 1.0) * p * var_pf * trace(var_grad_u));
         test_value_pf += lin((1.0 - kappa) * var_pf * scalar_product(var_stress_plus, var_E));
         test_value_pf += lin( -G_c / alpha_eps * (1.0 - var_pf));

         // * test_grad_pf:
         test_grad_pf += G_c * alpha_eps * phi_grad_pf;

         // * test_grad_u:
         test_grad_u += lin(g_alpha(var_pf_extra, kappa) * var_stress_plus);
         test_grad_u += lin(var_stress_minus);

         // * div(test_u)
         test_grad_u += lin(-(alpha - 1.0) * p * sqr(var_pf_extra)) * get_Identity<dim>();
      }

      // ----------------------------------------------------- //

      const auto test_value = merge(test_value_u, test_value_pf);
      const auto test_grad = merge(test_grad_u, test_grad_pf);

      phi.submit_value(test_value, q);
      phi.submit_gradient(test_grad, q);
   }
   phi.integrate(true, true);
}

template<int dim, int fe_degree, int n_comps, typename VECTOR>
void FractureOperatorSingle<dim, fe_degree, n_comps, VECTOR>::local_apply(const MatrixFree<dim, value_type> &data, VECTOR &dst, const VECTOR &src,
                                                                          const std::pair<unsigned int, unsigned int> &cell_range) const
{
   FEEvaluation<dim, fe_degree, fe_degree + 1, n_comps, value_type> value(data);
   FEEvaluation<dim, fe_degree, fe_degree + 1, n_comps, value_type> old_value(data);
   FEEvaluation<dim, fe_degree, fe_degree + 1, n_comps, value_type> old_old_value(data);
   FEEvaluation<dim, fe_degree, fe_degree + 1, n_comps, value_type> phi(data);

   for (unsigned int cell = cell_range.first; cell < cell_range.second; ++cell)
   {
      phi.reinit(cell);
      value.reinit(cell);
      old_value.reinit(cell);
      old_old_value.reinit(cell);

      phi.read_dof_values(src);
      value.read_dof_values_plain( *_linearization_point);
      old_value.read_dof_values_plain( *_old_solution);
      old_old_value.read_dof_values_plain( *_old_old_solution);

      core(phi, value, old_value, old_old_value);

      phi.distribute_local_to_global(dst);
   }
}
template<int dim, int fe_degree, int n_comps, typename VECTOR>
void FractureOperatorSingle<dim, fe_degree, n_comps, VECTOR>::apply_add(VECTOR &dst, const VECTOR &src) const
{
   this->data->cell_loop( &FractureOperatorSingle::local_apply, this, dst, src);
}
template<int dim, int fe_degree, int n_comps, typename VECTOR>
void FractureOperatorSingle<dim, fe_degree, n_comps, VECTOR>::compute_diagonal()
{
   this->inverse_diagonal_entries.reset(new DiagonalMatrix<VECTOR>());
   VECTOR & inverse_diagonal = this->inverse_diagonal_entries->get_vector();
   this->data->initialize_dof_vector(inverse_diagonal);
   unsigned int dummy = 0;
   this->data->cell_loop( &FractureOperatorSingle::local_compute_diagonal, this, inverse_diagonal, dummy);
   this->set_constrained_entries_to_one(inverse_diagonal);
   for (unsigned int i = 0; i < inverse_diagonal.local_size(); ++i)
   {
      Assert(inverse_diagonal.local_element(i) > 0., ExcMessage("No diagonal entry in a positive definite operator "
                                                                "should be zero"));
      inverse_diagonal.local_element(i) = 1. / inverse_diagonal.local_element(i);
   }
}
template<int dim, int fe_degree, int n_comps, typename VECTOR>
void FractureOperatorSingle<dim, fe_degree, n_comps, VECTOR>::local_compute_diagonal(const MatrixFree<dim, value_type> &data, VECTOR &dst, const unsigned int &,
                                                                                     const std::pair<unsigned int, unsigned int> &cell_range) const
{
   FEEvaluation<dim, fe_degree, fe_degree + 1, n_comps, value_type> test(data);
   FEEvaluation<dim, fe_degree, fe_degree + 1, n_comps, value_type> value(data);
   FEEvaluation<dim, fe_degree, fe_degree + 1, n_comps, value_type> old_value(data);
   FEEvaluation<dim, fe_degree, fe_degree + 1, n_comps, value_type> old_old_value(data);

   AlignedVector<Tensor<1, n_comps, VectorizedArray<value_type> >> diagonal(test.dofs_per_component);

   for (unsigned int cell = cell_range.first; cell < cell_range.second; ++cell)
   {
      test.reinit(cell);
      value.reinit(cell);
      old_value.reinit(cell);
      old_old_value.reinit(cell);

      value.read_dof_values_plain( *_linearization_point);
      old_value.read_dof_values_plain( *_old_solution);
      old_old_value.read_dof_values_plain( *_old_old_solution);

      for (unsigned int c = 0; c < test.n_components; c++)
      {
         for (unsigned int d = 0; d < test.dofs_per_component; d++)
         {
            // Make unit-test vector e(i) = 1, e(j != i) = 0
            for (unsigned int j = 0; j < test.dofs_per_component; ++j)
               test.submit_dof_value(Tensor<1, n_comps, VectorizedArray<value_type>>(), j);

            // e(i) = 1
            Tensor<1, n_comps, VectorizedArray<value_type>> tmp;
            tmp[c] = make_vectorized_array<value_type>(1.0);
            test.submit_dof_value(tmp, d);

            core(test, value, old_value, old_old_value);

            diagonal[d] = test.get_dof_value(d);

            // TODO why do we have to set it explicitly to zero? should be automatic
            for (unsigned int not_c = 0; not_c < test.n_components; not_c++)
               if (c != not_c) diagonal[d][not_c] = 0;
         }

         for (unsigned int d = 0; d < test.dofs_per_component; d++)
            test.submit_dof_value(diagonal[d], d);

         test.distribute_local_to_global(dst);
      }
   }
}

template<int dim, int fe_degree, int quadrature_degree, typename VECTOR>
class FractureOperator : public dealii::MatrixFreeOperators::Base<dim, VECTOR>
{
   public:
      typedef dealii::MatrixFreeOperators::Base<dim, VECTOR> Parent;
      typedef typename Parent::value_type value_type;

   public:
      FractureParams * prm = NULL;
      std::shared_ptr<TestFracture<dim, VECTOR>> test;

      bool use_old_timestep_pf = false;

   public:
      FractureOperator();

      void init(const FractureParams & params);
      void init(std::shared_ptr<TestFracture<dim, VECTOR>> test_case);
      void init(const value_type & t, const value_type & dt);

      void set_linearization_point(const VECTOR& x, const VECTOR& old_x, const VECTOR& old_old_x);

      // TODO does not work yet
//      auto operator ()(const unsigned int lvl, const VECTOR & x)
//      {
//         set_lvl(lvl);
//         set_linearization_point(x);
//         return linear_operator<VECTOR, VECTOR>( *this);
//      }

   public:
      void vmult(VECTOR &dst, const VECTOR &src) const;
      void vmult_add(VECTOR &dst, const VECTOR &src) const;

      void Tvmult(VECTOR &dst, const VECTOR &src) const;
      void Tvmult_add(VECTOR &dst, const VECTOR &src) const;

   public:
      void initialize_dof_vector(VECTOR& v) const;
      VECTOR new_vector() const;

      void compute_diagonal();

   protected:
      using Parent::data;

      void core(
            const unsigned int macro_cell,  //
            FEEvaluation<dim, fe_degree, quadrature_degree, dim, value_type> & test_u,  //
            FEEvaluation<dim, fe_degree, quadrature_degree, 1, value_type> & test_pf,
            FEEvaluation<dim, fe_degree, quadrature_degree, dim, value_type> & value_u,
            FEEvaluation<dim, fe_degree, quadrature_degree, 1, value_type> & value_pf,
            FEEvaluation<dim, fe_degree, quadrature_degree, 1, value_type> & old_value_pf,
            FEEvaluation<dim, fe_degree, quadrature_degree, 1, value_type> & old_old_value_pf) const;

      void local_apply(const MatrixFree<dim, value_type> &data, VECTOR &dst, const VECTOR &src, const std::pair<unsigned int, unsigned int> &cell_range) const;
      void apply_add(VECTOR &dst, const VECTOR &src) const;

      void local_compute_diagonal(const MatrixFree<dim, value_type> &data, VECTOR &dst, const unsigned int &,
                                  const std::pair<unsigned int, unsigned int> &cell_range) const;

      auto compute_stresses(const Point<dim, VectorizedArray<value_type>> & x, const Variable<Tensor<1, dim, VectorizedArray<value_type>>>& u,
                            const Variable<Tensor<2, dim, VectorizedArray<value_type>>> & grad_u) const;

      const VECTOR * _linearization_point = NULL;
      const VECTOR * _old_solution = NULL;
      const VECTOR * _old_old_solution = NULL;

      std::reference_wrapper<const value_type> current_time = std::cref(_dummy);
      std::reference_wrapper<const value_type> timestep = std::cref(_dummy);

      const value_type _dummy = 0;

      template<typename T, typename F>
      auto g_alpha(const T & pf, const F constant_k) const
      {
         return (1.0 - constant_k) * sqr(pf) + constant_k;
      }
      VectorizedArray<value_type> extrapolate(const VectorizedArray<value_type> pf, const VectorizedArray<value_type> old_pf,
                                              const VectorizedArray<value_type> old_old_pf) const
      {
         // TODO ...
         const value_type old_timestep = timestep;
         const value_type old_old_timestep = timestep;

         if (prm->nonlinear.extrapolate_pf)
         {
            if (use_old_timestep_pf) return old_pf;

            //      double pf_extra = old_old_pf + 2.0 * (old_pf - old_old_pf);
            auto pf_extra = old_old_pf
                  + (current_time - (current_time - old_timestep - old_old_timestep))
                        / (current_time - old_timestep - (current_time - old_timestep - old_old_timestep)) * (old_pf - old_old_pf);

            const auto zeros = make_vectorized_array<value_type>(0);
            const auto ones = make_vectorized_array<value_type>(1);

            pf_extra = std::min(pf_extra, ones);
            pf_extra = std::max(pf_extra, zeros);

            return pf_extra;
         }
         else
            return pf;
      }

      Variable<VectorizedArray<value_type>> extrapolate(const Variable<VectorizedArray<value_type>> pf, const VectorizedArray<value_type> old_pf,
                                                        const VectorizedArray<value_type> old_old_pf) const
      {
         if (prm->nonlinear.extrapolate_pf)
            return var(extrapolate(val(pf), old_pf, old_old_pf), make_vectorized_array<value_type>(0));
         else
            return pf;
      }
};

template<int dim, int fe_degree, int quadrature_degree, typename VECTOR>
FractureOperator<dim, fe_degree, quadrature_degree, VECTOR>::FractureOperator()
{
}

template<int dim, int fe_degree, int quadrature_degree, typename VECTOR>
void FractureOperator<dim, fe_degree, quadrature_degree, VECTOR>::initialize_dof_vector(VECTOR& v) const
{
   v.reinit(2);
   for (unsigned int i = 0; i < v.n_blocks(); i++)
      data->initialize_dof_vector(v.block(i), i);
   v.collect_sizes();
}

template<int dim, int fe_degree, int quadrature_degree, typename VECTOR>
VECTOR FractureOperator<dim, fe_degree, quadrature_degree, VECTOR>::new_vector() const
{
   VECTOR tmp;
   initialize_dof_vector(tmp);
   return tmp;
}

template<int dim, int fe_degree, int quadrature_degree, typename VECTOR>
auto FractureOperator<dim, fe_degree, quadrature_degree, VECTOR>::compute_stresses(const Point<dim, VectorizedArray<value_type>> & x,
                                                                                   const Variable<Tensor<1, dim, VectorizedArray<value_type>>>& u,
                                                                                   const Variable<Tensor<2, dim, VectorizedArray<value_type>>> & grad_u) const
{
   Tensor<2, dim, VectorizedArray<value_type>> sigma_plus;
   Tensor<2, dim, VectorizedArray<value_type>> sigma_minus;

   Tensor<2, dim, VectorizedArray<value_type>> lin_sigma_plus;
   Tensor<2, dim, VectorizedArray<value_type>> lin_sigma_minus;

   for (unsigned int i = 0; i < VectorizedArray<value_type>::n_array_elements; i++)
   {
      const auto var_u = var(extract(u.Val, i), extract(u.Lin, i));
      const auto var_grad_u = var(extract(grad_u.Val, i), extract(grad_u.Lin, i));

      const auto p = extract(x, i);

      // TODO this uses doubles instead of value_type
      const auto var_sigma_plus = test->stress_tensor_plus(p, var_u, var_grad_u);
      const auto var_sigma_minus = test->stress_tensor_minus(p, var_u, var_grad_u);

      for (unsigned int b = 0; b < dim; b++)
         for (unsigned int d = 0; d < dim; d++)
         {
            sigma_plus[b][d][i] = var_sigma_plus.Val[b][d];
            sigma_minus[b][d][i] = var_sigma_minus.Val[b][d];

            lin_sigma_plus[b][d][i] = var_sigma_plus.Lin[b][d];
            lin_sigma_minus[b][d][i] = var_sigma_minus.Lin[b][d];
         }
   }

   return std::make_tuple(var(sigma_plus, lin_sigma_plus), var(sigma_minus, lin_sigma_minus));
}

template<int dim, int fe_degree, int quadrature_degree, typename VECTOR>
void FractureOperator<dim, fe_degree, quadrature_degree, VECTOR>::local_compute_diagonal(const MatrixFree<dim, value_type> &data, VECTOR &dst,
                                                                                         const unsigned int &,
                                                                                         const std::pair<unsigned int, unsigned int> &cell_range) const
{
   FEEvaluation<dim, fe_degree, quadrature_degree, dim, value_type> test_u(data, 0);
   FEEvaluation<dim, fe_degree, quadrature_degree, dim, value_type> value_u(data, 0);

   FEEvaluation<dim, fe_degree, quadrature_degree, 1, value_type> test_pf(data, 1);
   FEEvaluation<dim, fe_degree, quadrature_degree, 1, value_type> value_pf(data, 1);
   FEEvaluation<dim, fe_degree, quadrature_degree, 1, value_type> old_value_pf(data, 1);
   FEEvaluation<dim, fe_degree, quadrature_degree, 1, value_type> old_old_value_pf(data, 1);

   const auto vector_length = VectorizedArray<value_type>::n_array_elements;

   const auto vector_zero = make_vectorized_array<value_type>(0.0);
   const auto vector_one = make_vectorized_array<value_type>(1.0);

   Assert(test_u.n_q_points == test_pf.n_q_points, ExcInternalError());
   Assert(test_u.dofs_per_cell >= test_pf.dofs_per_cell, ExcInternalError());

   AlignedVector<VectorizedArray<value_type> > diagonal_pf(test_pf.dofs_per_component);
   AlignedVector<Tensor<1, dim, VectorizedArray<value_type> >> diagonal_u(test_u.dofs_per_component);

   for (unsigned int macro_cell = cell_range.first; macro_cell < cell_range.second; ++macro_cell)
   {
      test_u.reinit(macro_cell);
      test_pf.reinit(macro_cell);

      // We need plain dof values (without constraints) for the nonlinear parts,
      // otherwise we get wrong results.
      value_u.reinit(macro_cell);
      value_u.read_dof_values_plain(_linearization_point->block(0));

      value_pf.reinit(macro_cell);
      value_pf.read_dof_values_plain(_linearization_point->block(1));

      old_value_pf.reinit(macro_cell);
      old_value_pf.read_dof_values_plain(_old_solution->block(1));

      old_old_value_pf.reinit(macro_cell);
      old_old_value_pf.read_dof_values_plain(_old_old_solution->block(1));

      // Test with pf unit-vectors
      {
         for (unsigned int i = 0; i < test_pf.dofs_per_component; ++i)
         {
            // Make unit-test vector e(i) = 1, e(j != i) = 0
            for (unsigned int j = 0; j < test_u.dofs_per_component; ++j)
               test_u.submit_dof_value(Tensor<1, dim, VectorizedArray<value_type>>(), j);
            for (unsigned int j = 0; j < test_pf.dofs_per_component; ++j)
               test_pf.submit_dof_value(VectorizedArray<value_type>(), j);
            test_pf.submit_dof_value(make_vectorized_array<value_type>(1.), i);

            test_u.evaluate(true, true);
            test_pf.evaluate(true, true);

            core(macro_cell, test_u, test_pf, value_u, value_pf, old_value_pf, old_old_value_pf);

            diagonal_pf[i] = test_pf.get_dof_value(i);
         }  // end i

         for (unsigned int i = 0; i < test_pf.dofs_per_component; i++)
            test_pf.submit_dof_value(diagonal_pf[i], i);

         test_pf.distribute_local_to_global(dst.block(1));
      }

      // Test with u unit-vectors
      {
         // Component 0, 0, ..., 0, 1, ..., 1, ...
         for (unsigned int c = 0; c < test_u.n_components; c++)
         {
            for (unsigned int d = 0; d < test_u.dofs_per_component; d++)
            {
               // Make unit-test vector e(i) = 1, e(j != i) = 0
               for (unsigned int j = 0; j < test_u.dofs_per_component; ++j)
                  test_u.submit_dof_value(Tensor<1, dim, VectorizedArray<value_type>>(), j);
               for (unsigned int j = 0; j < test_pf.dofs_per_component; ++j)
                  test_pf.submit_dof_value(VectorizedArray<value_type>(), j);

               // e(i) = 1
               Tensor<1, dim, VectorizedArray<value_type>> tmp;
               tmp[c] = make_vectorized_array(1.0);
               test_u.submit_dof_value(tmp, d);

               test_u.evaluate(true, true);
               test_pf.evaluate(true, true);

               core(macro_cell, test_u, test_pf, value_u, value_pf, old_value_pf, old_old_value_pf);

               diagonal_u[d] = test_u.get_dof_value(d);

               // TODO why do we have to set it explicitly to zero? should be automatic
               for (unsigned int not_c = 0; not_c < test_u.n_components; not_c++)
                  if (c != not_c) diagonal_u[d][not_c] = 0;
            }

            for (unsigned int d = 0; d < test_u.dofs_per_component; d++)
               test_u.submit_dof_value(diagonal_u[d], d);

            test_u.distribute_local_to_global(dst.block(0));
         }
      }

   }  // end cell
}

template<int dim, int fe_degree, int quadrature_degree, typename VECTOR>
void FractureOperator<dim, fe_degree, quadrature_degree, VECTOR>::compute_diagonal()
{
   this->diagonal_entries.reset(new DiagonalMatrix<VECTOR>());
   this->inverse_diagonal_entries.reset(new DiagonalMatrix<VECTOR>());

   auto & diagonal = this->diagonal_entries->get_vector();
   auto & inverse_diagonal = this->inverse_diagonal_entries->get_vector();

   initialize_dof_vector(diagonal);
   initialize_dof_vector(inverse_diagonal);

   unsigned int dummy = 0;
   data->cell_loop( &FractureOperator::local_compute_diagonal, this, diagonal, dummy);
   this->set_constrained_entries_to_one(diagonal);

//   diagonal = 1;

   for (unsigned int b = 0; b < 2; b++)
      for (unsigned int i = 0; i < diagonal.block(b).local_size(); ++i)
      {
         Assert(diagonal.block(b).local_element(i) != 0., ExcMessage("No diagonal entry in a positive definite operator should be zero"));
         inverse_diagonal.block(b).local_element(i) = 1. / diagonal.block(b).local_element(i);
//         cout << "Diag " << i << " = " << diagonal.block(b).local_element(i) << endl;
      }
}

template<int dim, int fe_degree, int quadrature_degree, typename VECTOR>
void FractureOperator<dim, fe_degree, quadrature_degree, VECTOR>::local_apply(const MatrixFree<dim, value_type> &data, VECTOR &dst, const VECTOR &src,
                                                                              const std::pair<unsigned int, unsigned int> &cell_range) const
{
   FEEvaluation<dim, fe_degree, quadrature_degree, dim, value_type> test_u(data, 0);
   FEEvaluation<dim, fe_degree, quadrature_degree, dim, value_type> value_u(data, 0);

   FEEvaluation<dim, fe_degree, quadrature_degree, 1, value_type> test_pf(data, 1);
   FEEvaluation<dim, fe_degree, quadrature_degree, 1, value_type> value_pf(data, 1);
   FEEvaluation<dim, fe_degree, quadrature_degree, 1, value_type> old_value_pf(data, 1);
   FEEvaluation<dim, fe_degree, quadrature_degree, 1, value_type> old_old_value_pf(data, 1);

   const auto vector_length = VectorizedArray<value_type>::n_array_elements;

   const auto vector_zero = make_vectorized_array<value_type>(0.0);
   const auto vector_one = make_vectorized_array<value_type>(1.0);

   for (unsigned int macro_cell = cell_range.first; macro_cell < cell_range.second; ++macro_cell)
   {
      test_u.reinit(macro_cell);
      test_u.read_dof_values(src.block(0));

      test_pf.reinit(macro_cell);
      test_pf.read_dof_values(src.block(1));

      // We need plain dof values (without constraints) for the nonlinear parts,
      // otherwise we get wrong results.
      value_u.reinit(macro_cell);
      value_u.read_dof_values_plain(_linearization_point->block(0));

      value_pf.reinit(macro_cell);
      value_pf.read_dof_values_plain(_linearization_point->block(1));

      old_value_pf.reinit(macro_cell);
      old_value_pf.read_dof_values_plain(_old_solution->block(1));

      old_old_value_pf.reinit(macro_cell);
      old_old_value_pf.read_dof_values_plain(_old_old_solution->block(1));

      core(macro_cell, test_u, test_pf, value_u, value_pf, old_value_pf, old_old_value_pf);

      test_u.distribute_local_to_global(dst.block(0));
      test_pf.distribute_local_to_global(dst.block(1));
   }
}

template<int dim, int fe_degree, int quadrature_degree, typename VECTOR>
void FractureOperator<dim, fe_degree, quadrature_degree, VECTOR>::core(
      const unsigned int macro_cell,
      FEEvaluation<dim, fe_degree, quadrature_degree, dim, value_type> & test_u,  //
      FEEvaluation<dim, fe_degree, quadrature_degree, 1, value_type> & test_pf,
      FEEvaluation<dim, fe_degree, quadrature_degree, dim, value_type> & value_u,  //
      FEEvaluation<dim, fe_degree, quadrature_degree, 1, value_type> & value_pf,  //
      FEEvaluation<dim, fe_degree, quadrature_degree, 1, value_type> & old_value_pf,
      FEEvaluation<dim, fe_degree, quadrature_degree, 1, value_type> & old_old_value_pf) const
{
   Assert(test_u.n_q_points == test_pf.n_q_points, ExcInternalError());

   const auto vector_length = VectorizedArray<value_type>::n_array_elements;
   const auto vector_zero = make_vectorized_array<value_type>(0.0);
   const auto vector_one = make_vectorized_array<value_type>(1.0);

   const value_type G_c = prm->global.G_c;
   const value_type alpha = prm->global.alpha_biot;
   const value_type p = prm->global.pressure;

   VectorizedArray<value_type> gamma_penal = make_vectorized_array<value_type>(prm->nonlinear.gamma_penal);
   VectorizedArray<value_type> alpha_eps = make_vectorized_array<value_type>(prm->global.alpha_eps);
   VectorizedArray<value_type> kappa = make_vectorized_array<value_type>(prm->global.constant_k);

   if (prm->global.local_h)
   {
      for (unsigned int i = 0; i < vector_length; i++)
      {
         const value_type h = data->get_cell_iterator(macro_cell, i)->diameter();
         gamma_penal[i] = prm->nonlinear.func_gamma.value(Point<2>(h, timestep));
         alpha_eps[i] = prm->global.func_eps.value(Point<1>(h));
         kappa[i] = prm->global.func_k.value(Point<1>(h));
      }
   }

   test_u.evaluate(true, true);
   test_pf.evaluate(true, true);

   value_u.evaluate(true, true);
   value_pf.evaluate(true, false);

   old_value_pf.evaluate(true, false);
   old_old_value_pf.evaluate(true, false);

   for (unsigned int q = 0; q < test_u.n_q_points; ++q)
   {
      const auto x = test_u.quadrature_point(q);

      // test functions
      const auto phi_u = test_u.get_value(q);
      const auto phi_pf = test_pf.get_value(q);
      const auto phi_grad_u = test_u.get_gradient(q);
      const auto phi_grad_pf = test_pf.get_gradient(q);

      // current solution values
      const auto u = value_u.get_value(q);
      const auto grad_u = value_u.get_gradient(q);
      auto pf = value_pf.get_value(q);

      const auto var_u = var(u, phi_u);
      const auto var_grad_u = var(grad_u, phi_grad_u);
      const auto var_pf = var(pf, phi_pf);
      const auto var_E = 0.5 * (var_grad_u + transpose(var_grad_u));

      // Extrapolation
      auto old_pf = old_value_pf.get_value(q);
      auto old_old_pf = old_old_value_pf.get_value(q);

      if (prm->nonlinear.outer_solver == +OuterSolver::simple_monolithic)
      {
         pf = std::max(vector_zero, pf);
         old_pf = std::max(vector_zero, old_pf);
         old_old_pf = std::max(vector_zero, old_old_pf);
      }

      const auto var_pf_extra = extrapolate(var_pf, old_pf, old_old_pf);

      const auto stresses = compute_stresses(x, var_u, var_grad_u);
      const auto & var_stress_plus = std::get<0>(stresses);
      const auto & var_stress_minus = std::get<1>(stresses);

      VectorizedArray<value_type> test_value_pf;
      Tensor<1, dim, VectorizedArray<value_type>> test_grad_pf;
      Tensor<2, dim, VectorizedArray<value_type>> test_grad_u;

      test_grad_u.clear();
      test_value_pf = 0;
      test_grad_pf.clear();

      // ------------------------------------------- //

      // * test_pf:
      test_value_pf += lin( -2.0 * (alpha - 1.0) * p * var_pf * trace(var_grad_u));
      test_value_pf += lin((1.0 - kappa) * var_pf * scalar_product(var_stress_plus, var_E));
      test_value_pf += lin( -G_c / alpha_eps * (1.0 - var_pf));

      // * test_grad_pf:
      test_grad_pf += G_c * alpha_eps * phi_grad_pf;

      // * test_grad_u:
      test_grad_u += lin(g_alpha(var_pf_extra, kappa) * var_stress_plus);
      test_grad_u += lin(var_stress_minus);

      // * div(test_u)
      test_grad_u += lin(-(alpha - 1.0) * p * sqr(var_pf_extra)) * get_Identity<dim>();

      // ------------------------------------------- //

      // Simple penalization
      if (prm->nonlinear.outer_solver == +OuterSolver::simple_monolithic)
      {
         VectorizedArray<value_type> pf_minus_old_timestep_pf_plus;
         for (unsigned int i = 0; i < vector_length; i++)
            pf_minus_old_timestep_pf_plus[i] = (pf[i] - old_pf[i] < 0.0) ? 0.0 : phi_pf[i];

         test_value_pf += gamma_penal * pf_minus_old_timestep_pf_plus;
      }

      // ------------------------------------------- //

      test_u.submit_gradient(test_grad_u, q);  // TODO !! why not E // test with sym grad <=> test sym with grad

      test_pf.submit_value(test_value_pf, q);
      test_pf.submit_gradient(test_grad_pf, q);
   }

   test_u.integrate(false, true);
   test_pf.integrate(true, true);
}

template<int dim, int fe_degree, int quadrature_degree, typename VECTOR>
void FractureOperator<dim, fe_degree, quadrature_degree, VECTOR>::set_linearization_point(const VECTOR& x, const VECTOR& old_x, const VECTOR& old_old_x)
{
   _linearization_point = &x;
   _old_solution = &old_x;
   _old_old_solution = &old_old_x;
}

template<int dim, int fe_degree, int quadrature_degree, typename VECTOR>
void FractureOperator<dim, fe_degree, quadrature_degree, VECTOR>::vmult(VECTOR &dst, const VECTOR &src) const
{
   dst = 0;
   vmult_add(dst, src);
}

template<int dim, int fe_degree, int quadrature_degree, typename VECTOR>
void FractureOperator<dim, fe_degree, quadrature_degree, VECTOR>::Tvmult(VECTOR &dst, const VECTOR &src) const
{
   dst = 0;
   Tvmult_add(dst, src);
}

template<int dim, int fe_degree, int quadrature_degree, typename VECTOR>
void FractureOperator<dim, fe_degree, quadrature_degree, VECTOR>::Tvmult_add(VECTOR &dst, const VECTOR &src) const
{
   assert(false);
   vmult_add(dst, src);
}

template<int dim, int fe_degree, int quadrature_degree, typename VECTOR>
void FractureOperator<dim, fe_degree, quadrature_degree, VECTOR>::vmult_add(VECTOR &dst, const VECTOR &src) const
{
   apply_add(dst, src);
}

template<int dim, int fe_degree, int quadrature_degree, typename VECTOR>
void FractureOperator<dim, fe_degree, quadrature_degree, VECTOR>::apply_add(VECTOR &dst, const VECTOR &src) const
{
   data->cell_loop( &FractureOperator::local_apply, this, dst, src);
//   const std::vector<unsigned int> & constrained_dofs = data->get_constrained_dofs();
//   for (const auto & c : constrained_dofs)
//   {
//      cout << "Constrained dof " << c << "    src(c) = " << src(c) << endl;
//      dst(c) += src(c);
//   }
}

template<int dim, int fe_degree, int quadrature_degree, typename VECTOR>
void FractureOperator<dim, fe_degree, quadrature_degree, VECTOR>::init(std::shared_ptr<TestFracture<dim, VECTOR>> test_case)
{
   test = test_case;
}

template<int dim, int fe_degree, int quadrature_degree, typename VECTOR>
void FractureOperator<dim, fe_degree, quadrature_degree, VECTOR>::init(const value_type & t, const value_type & dt)
{
   current_time = std::cref(t);
   timestep = std::cref(dt);
}

template<int dim, int fe_degree, int quadrature_degree, typename VECTOR>
void FractureOperator<dim, fe_degree, quadrature_degree, VECTOR>::init(const FractureParams & params)
{
   prm = const_cast<FractureParams*>( &params);
}


==> Compdata/Nonlinear-Coercive/src/fractures/fracture_params.h <==
#pragma once

#include <deal.II/multigrid/multigrid.h>
#include <deal.II/base/function_parser.h>

#include <fractures/fracture_types.h>

#include <newton.h>

using namespace dealii;

template<typename VECTOR>
auto StringToCycle(const string s)
{
   if (s == "v") return Multigrid<VECTOR>::Cycle::v_cycle;
   if (s == "w") return Multigrid<VECTOR>::Cycle::w_cycle;
   if (s == "f") return Multigrid<VECTOR>::Cycle::f_cycle;
   assert(false);
   return Multigrid<VECTOR>::Cycle::v_cycle;
}

class SettingsGMRES2 : public SubSettings
{
   public:
      unsigned int max_iter = 30;
      unsigned int max_basis_size = 30;
      double min_residual = 1.0e-4;
      double min_reduction = 1.0e-2;
      double reduction = 1.0e-4;
      double residual = 1.0e-12;

      string solver = "fgmres";
      bool trilinos_gmres = false;

      string cycle = "v";

      void define(ParameterHandlerEx& prm);
};

class SolidParams : public SubSettings
{
   public:
      double density = 1;
      double poisson_ratio_nu = 0.2;
      double E_modulus = 1;

   public:
      void define(ParameterHandlerEx & prm)
      {
         prm.RegisterDouble(density, "Density solid", "Problem dependent parameters");
         prm.RegisterDouble(poisson_ratio_nu, "Poisson ratio nu", "Problem dependent parameters");
         prm.RegisterDouble(E_modulus, "E modulus", "Problem dependent parameters");
      }
};

class RefinementParams : public SubSettings
{
   protected:
      string _strategy = "mix";

   public:
      RefinementStrategy strategy = RefinementStrategy::_from_string(_strategy.c_str());
      unsigned int n_global_pre_refine = 0;
      unsigned int n_local_pre_refine = 0;
      unsigned int n_refinement_cycles = 1;
      double value_phase_field_for_refinement = 0.0;

   public:
      void define(ParameterHandlerEx& prm);
      void get_all(ParameterHandlerEx&);
      void set_all(ParameterHandlerEx&);
};

class GlobalParams : public SubSettings
{
   public:
      string _test_case = "sneddon_2d";

      string _pressure = "0.0";
      string _k = "1.0 * h";
      string _eps = "1.0 * h";

   public:
      // Higher order approximation of H(C) according to Bourdin et al
      bool higher_order = false;

      bool testmode = false;

      // FE degrees
      unsigned int degree_pf = 1;
      unsigned int degree_u = 1;

      TestCase test_case = TestCase::_from_string(_test_case.c_str());

      bool decompose_stress = false;

      double alpha_biot = 0;
      double G_c = 1;

      bool local_h = false;

      double constant_k = 1.0e-10;
      double alpha_eps = 0.01;
      double pressure = 0;
      FunctionParser<1> func_pressure;
      FunctionParser<1> func_k;
      FunctionParser<1> func_eps;

      bool use_tw_assembler = false;

      unsigned int max_no_timesteps = 1;
      double timestep = 1.0;
      double timestep_size_2 = 1.0;
      unsigned int switch_timestep = 0;

      bool direct_solver = false;

      string name = "test";
      string folder = "results";
      string folder_vtk = "vtk";
      string filename_basis = "solution_";

      double width = 4.0;
      double height = 4.0;

      unsigned int loglevel = 0;

   public:
      void define(ParameterHandlerEx& prm);
      void get_all(ParameterHandlerEx&);
      void set_all(ParameterHandlerEx&);
};

class NonlinearParams : public SubSettings
{
   protected:
      string _outer_solver = "active_set";
      string _gamma = "0.0";

   public:
      OuterSolver outer_solver = OuterSolver::_from_string(_outer_solver.c_str());
      FunctionParser<2> func_gamma;
      double gamma_penal = 0;
      bool extrapolate_pf = true;
      bool stop_newton_on_failure = true;
      double active_set_c = 10;

   public:
      void define(ParameterHandlerEx& prm);
      void get_all(ParameterHandlerEx&);
      void set_all(ParameterHandlerEx&);
};

class FractureParams : public ParameterHandlerEx
{
   public:
      NewtonParams newton;
      SolidParams solid;
      GlobalParams global;
      NonlinearParams nonlinear;
      SettingsGMRES2 gmres;
      RefinementParams refinement;

   public:
      string folder_base(const bool ignore_multibranch = false) const
      {
         if (n_branches == 1 || ignore_multibranch)
         {
            return fmt::format("{:s}/{:s}",  //
                  global.folder,  //
                  global.name);
         }
         else
         {
            return fmt::format("{:s}/{:s}/run_{:d}",  //
                  global.folder,  //
                  global.name,  //
                  run_nr);
         }
      }

      void print_parameter_summary(std::ostream & out) const
      {
//         print_parameters(out, OutputStyle::Text);
//         return;

         out << Utilities::replace_in_string(global.name, "_", " ") << endl;
         out << "test = " << Utilities::replace_in_string(global.test_case._to_string(), "_", " ") << endl;
         out << fmt::format("Degree = {:d} - {:d}", global.degree_u, global.degree_pf) << endl;

         out << endl;

         out << "refinement = " << Utilities::replace_in_string(string(refinement.strategy._to_string()), "_", " ") << endl;
         out << "nonlinear = " << Utilities::replace_in_string(string(nonlinear.outer_solver._to_string()), "_", " ") << endl;
         out << fmt::format("extrapolate = {:b}", (nonlinear.extrapolate_pf)) << endl;
         out << fmt::format("decompose = {:b}", (global.decompose_stress)) << endl;

         out << endl;

         out << fmt::format("\\epsilon = {:s}", global._eps) << endl;
         out << fmt::format("\\gamma = {:e}", nonlinear.gamma_penal) << endl;
         out << fmt::format("\\kappa = {:s}", global._k) << endl;

         out << endl;

         for (auto e : multiple_choices)
            out << fmt::format("{:s} = {:s}", e.entry_name, e.entry_value) << endl;
      }

   public:
      void define();
      void get_all();
      void set_all();
};

inline void FractureParams::define()
{
// Change some default values
   gmres.max_basis_size = 200;
   gmres.max_iter = 200;
   gmres.reduction = 1.0e-4;
   gmres.residual = 1.0e-12;

// Define
   newton.define( *this);
   solid.define( *this);
   global.define( *this);
   nonlinear.define( *this);
   gmres.define( *this);
   refinement.define( *this);
}

inline void FractureParams::set_all()
{
   ParameterHandlerEx::set_all();
   newton.set_all( *this);
   global.set_all( *this);
   nonlinear.set_all( *this);
   refinement.set_all( *this);
   gmres.set_all( *this);
   solid.set_all( *this);
}

inline void FractureParams::get_all()
{
   ParameterHandlerEx::get_all();
   newton.get_all( *this);
   global.get_all( *this);
   nonlinear.get_all( *this);
   refinement.get_all( *this);
   gmres.get_all( *this);
   solid.get_all( *this);
}

inline void SettingsGMRES2::define(ParameterHandlerEx& prm)
{
   prm.RegisterUnsigned(max_iter, "max_iter", "GMRES");
   prm.RegisterUnsigned(max_basis_size, "max_basis_size", "GMRES");
   prm.RegisterDouble(min_residual, "min_residual", "GMRES");
   prm.RegisterDouble(min_reduction, "min_reduction", "GMRES");
   prm.RegisterDouble(reduction, "reduction", "GMRES");
   prm.RegisterDouble(residual, "residual", "GMRES");
   prm.RegisterBool(trilinos_gmres, "trilinos_gmres", "GMRES");
   prm.RegisterString(solver, "solver", "GMRES");
   prm.RegisterString(cycle, "cycle", "GMRES");
}

inline void NonlinearParams::set_all(ParameterHandlerEx&)
{
   _outer_solver = outer_solver._to_string();
}

inline void NonlinearParams::get_all(ParameterHandlerEx&)
{
   outer_solver = OuterSolver::_from_string(_outer_solver.c_str());
   func_gamma.initialize("h,dt", _gamma, FunctionParser<1>::ConstMap());
}

inline void NonlinearParams::define(ParameterHandlerEx& prm)
{
   prm.RegisterString(_outer_solver, "nonlinear solver", "Solver parameters");
   prm.RegisterBool(extrapolate_pf, "extrapolate pf", "Solver parameters");
   prm.RegisterString(_gamma, "Gamma penalization", "Problem dependent parameters");
   prm.RegisterBool(stop_newton_on_failure, "stop_newton", "Solver parameters");
   prm.RegisterDouble(active_set_c, "c", "Solver parameters");
}

inline void GlobalParams::set_all(ParameterHandlerEx&)
{
   _test_case = test_case._to_string();
}

inline void GlobalParams::get_all(ParameterHandlerEx&)
{
   test_case = TestCase::_from_string(_test_case.c_str());
   func_pressure.initialize("time", _pressure, FunctionParser<1>::ConstMap());
   func_k.initialize("h", _k, std::map<string, double>());
   func_eps.initialize("h", _eps, std::map<string, double>());
}

inline void GlobalParams::define(ParameterHandlerEx& prm)
{
   prm.RegisterBool(higher_order, "higher order", "Global parameters");
   prm.RegisterBool(testmode, "testmode", "Global parameters");

   prm.RegisterUnsigned(degree_pf, "degree pf", "Global parameters");
   prm.RegisterUnsigned(degree_u, "degree u", "Global parameters");
   prm.RegisterString(_test_case, "test case", "Global parameters");
   prm.RegisterBool(decompose_stress, "decompose stress", "Solver parameters");
   prm.RegisterDouble(G_c, "Fracture toughness G_c", "Problem dependent parameters");
   prm.RegisterDouble(alpha_biot, "alpha biot", "Problem dependent parameters");
   prm.RegisterBool(local_h, "local h", "Problem dependent parameters");
   prm.RegisterString(_k, "K reg", "Problem dependent parameters");
   prm.RegisterString(_eps, "Eps reg", "Problem dependent parameters");
   prm.RegisterString(_pressure, "Pressure", "Problem dependent parameters");
   prm.RegisterBool(use_tw_assembler, "tw assembler", "Global parameters");
   prm.RegisterUnsigned(max_no_timesteps, "Max No of timesteps", "Global parameters");
   prm.RegisterDouble(timestep, "Timestep size", "Global parameters");
   prm.RegisterDouble(timestep_size_2, "Timestep size to switch to", "Global parameters");
   prm.RegisterUnsigned(switch_timestep, "Switch timestep after steps", "Global parameters");
   prm.RegisterBool(direct_solver, "Use Direct Inner Solver", "Solver parameters");
   prm.RegisterDouble(width, "width", "Global parameters");
   prm.RegisterDouble(height, "height", "Global parameters");

   prm.RegisterString(name, "name", "Global parameters");
   prm.RegisterString(filename_basis, "Output filename", "Global parameters");
   prm.RegisterString(folder, "folder", "Global parameters");
   prm.RegisterString(folder_vtk, "folder_vtk", "Global parameters");

   prm.RegisterUnsigned(loglevel, "log", "");
}

inline void RefinementParams::set_all(ParameterHandlerEx&)
{
   _strategy = strategy._to_string();
}

inline void RefinementParams::get_all(ParameterHandlerEx&)
{
   strategy = RefinementStrategy::_from_string(_strategy.c_str());
}

inline void RefinementParams::define(ParameterHandlerEx& prm)
{
   prm.RegisterString(_strategy, "ref strategy", "Global parameters");
   prm.RegisterUnsigned(n_global_pre_refine, "Global pre-refinement steps", "Global parameters");
   prm.RegisterUnsigned(n_local_pre_refine, "Local pre-refinement steps", "Global parameters");
   prm.RegisterUnsigned(n_refinement_cycles, "Adaptive refinement cycles", "Global parameters");
   prm.RegisterDouble(value_phase_field_for_refinement, "value phase field for refinement", "Global parameters");
}


==> Compdata/Nonlinear-Coercive/src/fractures/fracture_problem_base.h <==
#pragma once

#include <deal.II/dofs/dof_handler.h>
#include <deal.II/dofs/dof_accessor.h>
#include <deal.II/dofs/dof_tools.h>

#include <deal.II/fe/fe_q.h>
#include <deal.II/fe/fe_dgq.h>
#include <deal.II/fe/fe_dgp.h>
#include <deal.II/fe/fe_system.h>
#include <deal.II/fe/fe_values.h>
#include <deal.II/fe/mapping_q1.h>

#include <deal.II/numerics/vector_tools.h>
#include <deal.II/numerics/matrix_tools.h>
#include <deal.II/numerics/data_out.h>

#include <la.h>

#include <fractures/fracture_problem_skeleton.h>

template<int dim, typename VECTOR>
class FractureProblemBase : public FractureProblemSkeleton<dim, VECTOR>
{
   public:
      virtual void assemble_nl_residual() = 0;
      virtual void assemble_jacobian()
      {
      }

      virtual void on_iteration_end(const unsigned int n)
      {
         this->write_header();
         output_results(n);
         compute_statistics();
         this->save_table();
      }

      virtual IteratorRange<typename DoFHandler<dim>::active_cell_iterator> active_cell_iterators() const
      {
         return dof_handler.active_cell_iterators();
      }

      virtual const DoFHandler<dim> & get_dofhandler() const
      {
         return dof_handler;
      }

      virtual void apply_hanging_nodes(VECTOR & x) const
      {
         constraints_hanging_nodes.distribute(x);
      }

      virtual unsigned int max_degree() const = 0;
      virtual VECTOR make_distributed() const = 0;
      virtual VECTOR make_ghosted() const = 0;

   public:
      FractureProblemBase(ParameterHandlerEx & param) :
            Skeleton::FractureProblemSkeleton(param),

            fe(FE_Q<dim>(prm.global.degree_u), dim, FE_Q<dim>(prm.global.degree_pf), 1),  //
            dof_handler(triangulation),  //
            infos(mpi_comm),  //
            integrator(prm)
      {
      }

      virtual ~FractureProblemBase()
      {
      }

      void setup_assembler()
      {
         integrator.initialize(test);
         integrator.initialize(phase_field, displacements);
         integrator.initialize(lambda_vector);
         integrator.initialize(solution, old_solution, old_old_solution);
         integrator.initialize(current_time, prm.global.timestep);

         integrator.use_old_timestep_pf = use_old_timestep_pf;
      }

      virtual void set_initial_bc(VECTOR & vec, const double current_time) const;
      virtual void set_initial_values(VECTOR & vec) const;

      void output_results(const unsigned int timestep_number) const
      {
         output_vtk(dof_handler, solution, prm, timestep_number, mpi_comm);
      }

      virtual VECTOR make_distributed(const VECTOR & v) const
      {
         auto x = make_distributed();
         x = v;
         return x;
      }

      virtual VECTOR make_ghosted(const VECTOR & v) const
      {
         auto x = make_ghosted();
         x = v;
         return x;
      }

   public:

      virtual void setup_constraints();

      vector<double> integrate_lines(const vector<Line<dim>> & lines) const;
      void compute_point_stress() const;
      void compute_load() const;
      void compute_cod_array() const;
      vector<double> compute_cod(const vector<Line<dim>> & eval_lines) const;
      double compute_energy() const;
      void compare_sneddon() const;
      void compute_statistics() const;

   public:
      // Solvers:
      virtual unsigned int solve(VECTOR & x) = 0;
      unsigned int solve();

   public:
      FESystem<dim> fe;
      DoFHandler<dim> dof_handler;
      DofInfos<dim> infos;
      FractureIntegrator<dim, VECTOR> integrator;

      // ------------------------------------ //

      ConstraintMatrix constraints_update;
      ConstraintMatrix constraints_hanging_nodes;

   public:
      USING_FRACTURE_SKELETON;
   };

// TODO remove some

#define FRACTURE_PARENT \
   typedef FractureProblemBase<dim, VECTOR> Parent; \
   using Parent::mpi_comm; \
   using Parent::prm; \
   using Parent::results; \
   using Parent::results_cod; \
   using Parent::pcout; \
   using Parent::timer; \
   using Parent::g_alpha; \
   using Parent::write_header; \
   using Parent::test; \
   using Parent::save_table; \
   using Parent::cod_lines; \
   using Parent::current_time; \
   using Parent::stop; \
   using Parent::invalid_h_dependence; \
   using Parent::use_old_timestep_pf; \
   using Parent::min_cell_diameter; \
   using Parent::displacements; \
   using Parent::displacement_x; \
   using Parent::displacement_y; \
   using Parent::phase_field; \
   using Parent::init_plot; \
   using Parent::plot_thread; \
   using Parent::window; \
   using Parent::update_params; \
   using Parent::dof_handler; \
   using Parent::triangulation; \
   using Parent::create_triangulation; \
   using Parent::setup_test; \
   using Parent::set_newton_bc; \
   using Parent::solution; \
   using Parent::old_solution; \
   using Parent::old_old_solution; \
   using Parent::newton_update; \
   using Parent::system_pde_residual; \
   using Parent::system_total_residual; \
   using Parent::lambda_vector; \
   using Parent::set_runtime_parameters; \
   using Parent::determine_mesh_dependent_parameters; \
   using Parent::my_run_sneddon; \
   using Parent::output_results; \
   using Parent::infos; \
   using Parent::integrator; \
   using Parent::setup_assembler; \
   using Parent::fe; \
   using Parent::project_back_phase_field; \
   using Parent::make_distributed; \
   using Parent::make_ghosted; \
   using Parent::refine_mesh; \
   using Parent::solve; \
   using Parent::run; \
   using Parent::run_sneddon; \
   using Parent::update_lambda; \
   using Parent::constraints_update; \
   using Parent::constraints_hanging_nodes; \
   using Parent::setup_constraints; \
   using Parent::set_initial_values; \
   using Parent::set_initial_bc; \
   using Parent::initialize; \
   using Parent::diag_mass; \
   using Parent::diag_mass_relevant; \
   using Parent::assemble_diag_mass_matrix; \
   using Parent::line_search; \
   using Parent::active_set_iteration; \
   using Parent::newton_iteration; \
   using Parent::newton_active_set; \
   using Parent::solve_active_set;

template<int dim, typename VECTOR>
void FractureProblemBase<dim, VECTOR>::setup_constraints()
{
   IndexSet relevant_set;
   DoFTools::extract_locally_relevant_dofs(dof_handler, relevant_set);

   constraints_hanging_nodes.clear();
   constraints_hanging_nodes.reinit(relevant_set);
   DoFTools::make_hanging_node_constraints(dof_handler, constraints_hanging_nodes);
   constraints_hanging_nodes.close();

   constraints_update.clear();
   constraints_update.reinit(relevant_set);
   set_newton_bc(constraints_update);
   DoFTools::make_hanging_node_constraints(dof_handler, constraints_update);
   constraints_update.close();
}

template<int dim, typename VECTOR>
void FractureProblemBase<dim, VECTOR>::set_initial_bc(VECTOR & vec, const double current_time) const
{
   const auto boundary_values = test->get_boundary_values(dof_handler, current_time);

   for (const auto & i : boundary_values)
      vec(i.first) = i.second;

   vec.compress(VectorOperation::insert);
   constraints_hanging_nodes.distribute(vec);
}

template<int dim, typename VECTOR>
void FractureProblemBase<dim, VECTOR>::set_initial_values(VECTOR & vec) const
{
   test->set_initial_values(dof_handler, vec);
   vec.compress(VectorOperation::insert);
   constraints_hanging_nodes.distribute(vec);
}

template<int dim, typename VECTOR>
void FractureProblemBase<dim, VECTOR>::compare_sneddon() const
{
   ExactPhiSneddon<dim> exact(prm.global.alpha_eps, prm.global.width, prm.global.height);
   Vector<float> cell_error(triangulation.n_active_cells());

   auto rel_solution = make_ghosted(solution);

   ComponentSelectFunction<dim> value_select(dim, dim + 1);

   VectorTools::integrate_difference(dof_handler, rel_solution, exact, cell_error, QGauss<dim>(fe.degree + 2), VectorTools::L2_norm, &value_select);
   double L2_error = VectorTools::compute_global_error(triangulation, cell_error, VectorTools::L2_norm);

   results["error"] = L2_error;
}

template<int dim, typename VECTOR>
void FractureProblemBase<dim, VECTOR>::compute_statistics() const
{
   switch (prm.global.test_case)
   {
      case TestCase::sneddon_2d:
      {
         compute_energy();
         compute_cod_array();
         compare_sneddon();
      }
      break;

      case TestCase::multiple_het:
      case TestCase::multiple_homo:
         compute_energy();
      break;

      case TestCase::miehe_shear:
      case TestCase::miehe_tension:
         compute_load();
      break;

      case TestCase::three_point_bending:
         compute_load();
         compute_point_stress();
      break;

      default:
      break;
   }
}

template<int dim, typename VECTOR>
void FractureProblemBase<dim, VECTOR>::compute_cod_array() const
{
//   vector<double> lines = { 1.0, 1.5, 1.75, 1.78125, 1.8125, 1.84375, 1.875, 1.9375, 2.0, 2.0625, 2.125, 2.15625, 2.1875, 2.21875, 2.25, 2.5, 3.0 };

   const unsigned int n_lines = cod_lines.size();
   auto values = compute_cod(cod_lines);
//   auto values = integrate_lines(cod_lines);

   ExactCodSneddon cod(prm.global.func_pressure.value(Point<1>(current_time), 0), test->e_modulus(), test->poisson_ratio(), 0.2, prm.global.width);

   vector<double> exact(n_lines, 0.0);
   Vector<double> diff(n_lines);

   for (unsigned int i = 0; i < cod_lines.size(); i++)
   {
      exact[i] = cod.value(Point<1>(cod_lines[i].A(0)));
      diff[i] = exact[i] - values[i];
   }

   results["cod_error"] = diff.l2_norm();
//   results["cod_error_tip"] = diff[8];
//   results["cod_tip"] = exact[8];

   // This is collective, has to be done by all cpus
   const auto global_lvl = triangulation.n_global_levels();

   if (rank(mpi_comm) == 0)
   {
      const string filename = fmt::format("{:s}/cod_{:s}.txt",  //
            prm.folder_base(),  //
            Utilities::int_to_string(triangulation.n_global_levels(), 2));

      pcout << "writing " << filename << endl;

      std::ofstream f(filename);
      for (unsigned int i = 0; i < n_lines; ++i)
      {
         f << cod_lines[i].A(0) << " " << values[i] << endl;
         pcout << cod_lines[i].A(0) << " " << values[i] << endl;

         results_cod.newLine();
         results_cod["run"] = prm.run_nr;
         results_cod["lvl"] = global_lvl;
         results_cod["p"] = cod_lines[i].A(0);
         results_cod["value"] = values[i];
      }
   }
}

template<int dim, typename VECTOR>
vector<double> FractureProblemBase<dim, VECTOR>::integrate_lines(const vector<Line<dim>> & lines) const
{
   const QGauss<1> q1(max_degree() + 2);
   const auto ref_points = q1.get_points();
   const auto ref_weights = q1.get_weights();

   vector<Point<2>> points(ref_points.size());

   auto rel_solution = make_ghosted(solution);

   vector<double> cod_values(lines.size(), 0.0);

   Functions::FEFieldFunction<dim, decltype(dof_handler), decltype(rel_solution)> func(dof_handler, rel_solution);

   for (const auto & cell : dof_handler.active_cell_iterators())
   {
      if ( !cell->is_locally_owned()) continue;

      for (unsigned int i = 0; i < lines.size(); i++)
      {
         const auto & line = lines[i];

         const auto intersection_points = line.intersection(cell);

         if (intersection_points.size() > 0)
         {
            assert(intersection_points.size() == 2);

            const auto & A = intersection_points[0];
            const auto & B = intersection_points[1];

            func.set_active_cell(cell);

            for (unsigned int q = 0; q < ref_points.size(); q++)
               points[q] = A + ref_points[q](0) * (B - A);

            vector<Tensor<1, dim>> grad_p(ref_points.size());
            vector<Vector<double>> u(ref_points.size());

            func.vector_value_list(points, u);
            func.gradient_list(points, grad_p, 2);

            for (unsigned int q = 0; q < ref_points.size(); q++)
            {
               const double ds = ref_weights[q] * (B - A).norm();

               Tensor<1, dim> tmp_u;
               for (unsigned int d = 0; d < dim; d++)
                  tmp_u[d] = u[q][d];

               cod_values[i] += 0.25 * (tmp_u * grad_p[q]) * ds;
            }
         }
      }
   }

   Utilities::MPI::sum(cod_values, mpi_comm, cod_values);

   return cod_values;
}

template<int dim, typename VECTOR>
vector<double> FractureProblemBase<dim, VECTOR>::compute_cod(const vector<Line<dim>> & eval_lines) const
{
// Integrate over (eval_line, y)

   const QGauss<dim - 1> face_quadrature_formula(max_degree() + 2);

   FEFaceValues<dim> fe_face_values(fe, face_quadrature_formula,
                                    update_values | update_quadrature_points | update_gradients | update_normal_vectors | update_JxW_values);

   auto rel_solution = make_ghosted(solution);

   const unsigned int n_face_q_points = face_quadrature_formula.size();

   vector<double> cod_values(eval_lines.size(), 0.0);
   double eps = 1.0e-6;

   for (auto && cell : dof_handler.active_cell_iterators())
   {
      if ( !cell->is_locally_owned()) continue;

      for (unsigned int face = 0; face < GeometryInfo<dim>::faces_per_cell; ++face)
      {
         fe_face_values.reinit(cell, face);

         VectorVariable<dim> u(fe_face_values, displacements, rel_solution, update_values);
         ScalarVariable<dim> pf(fe_face_values, phase_field, rel_solution, update_gradients);

         for (unsigned int q_point = 0; q_point < n_face_q_points; ++q_point)
         {
            auto p = fe_face_values.quadrature_point(q_point);

            for (unsigned int c = 0; c < eval_lines.size(); c++)
            {
               if (std::abs(p[0] - eval_lines[c].A(0)) < eps)
               {
                  u.set_q(q_point);
                  pf.set_q(q_point);

                  // Motivated by Bourdin et al. (2012); SPE Paper
                  cod_values[c] += 0.25 * u.value * grad(pf) * fe_face_values.JxW(q_point);
                  break;  // Assumes that eval lines are separated by more than eps
               }
            }
         }
      }
   }

   Utilities::MPI::sum(cod_values, mpi_comm, cod_values);

   return cod_values;
}

template<int dim, typename VECTOR>
void FractureProblemBase<dim, VECTOR>::compute_point_stress() const
{
// Evaluation point
   Point<dim> p1(0.0, 2.0);

   auto rel_solution = make_ghosted(solution);

// first find the cell in which this point
// is, initialize a quadrature rule with
// it, and then a FEValues object
   const auto cell_point = GridTools::find_active_cell_around_point(StaticMappingQ1<dim>::mapping, dof_handler, p1);

   double value = 0.0;
   if ( !cell_point.first->is_artificial())
   {
      const Quadrature<dim> quadrature(GeometryInfo<dim>::project_to_unit_cell(cell_point.second));

      FEValues<dim> fe_values(fe, quadrature, update_values | update_gradients);
      fe_values.reinit(cell_point.first);

      VectorVariable<dim> u(fe_values, displacements, rel_solution, update_gradients);
      u.set_q(0);

// Compute stress of y-comp into y-direction ~ d(uy)/dy
      value = -1.0 * grad(u)[1][1];
   }

   double v = Utilities::MPI::max(value, mpi_comm);
   results["pstress"] = v;
}

template<int dim, typename VECTOR>
double FractureProblemBase<dim, VECTOR>::compute_energy() const
{
// What are we computing? In Latex-style it is:
// bulk energy = [(1+k)phi^2 + k] psi(e)
// crack energy = \frac{G_c}{2}\int_{\Omega}\Bigl( \frac{(\varphi - 1)^2}{\eps}
//+ \eps |\nabla \varphi|^2 \Bigr) \, dx

   double local_bulk_energy = 0.0;
   double local_crack_energy = 0.0;

   const QGauss<dim> quadrature_formula(max_degree() + 2);
   const unsigned int n_q_points = quadrature_formula.size();

   FEValues<dim> fe_values(fe, quadrature_formula, update_values | update_quadrature_points | update_JxW_values | update_gradients);

   auto rel_solution = make_ghosted(solution);

   for (auto && cell : dof_handler.active_cell_iterators())
   {
      if ( !cell->is_locally_owned()) continue;

      fe_values.reinit(cell);

      VectorVariable<dim> u(fe_values, displacements, rel_solution, update_gradients);
      ScalarVariable<dim> pf(fe_values, phase_field, rel_solution, update_values);

      for (unsigned int q = 0; q < n_q_points; ++q)
      {
         u.set_q(q);
         pf.set_q(q);

         const auto p = fe_values.quadrature_point(q);

         const double dx = fe_values.JxW(q);

         const auto E = 0.5 * (grad(u) + transpose(grad(u)));

         const auto tr_E = trace(E);
         const auto tr_e_2 = trace(E * E);

         const auto psi_e = 0.5 * test->lame_lambda(p) * tr_E * tr_E + test->lame_mu(p) * tr_e_2;

         local_bulk_energy += g_alpha(pf.value) * psi_e * dx;  // !!! prev wrong ? ((1.0 + constant_k) * sqr(pf) + constant_k) * psi_e * dx;
         local_crack_energy += prm.global.G_c / 2.0 * (sqr(pf - 1.0) / prm.global.alpha_eps + prm.global.alpha_eps * scalar_product(grad(u), grad(u))) * dx;
      }
   }

   double bulk_energy = Utilities::MPI::sum(local_bulk_energy, mpi_comm);
   double crack_energy = Utilities::MPI::sum(local_crack_energy, mpi_comm);

   results["bulk_energy"] = bulk_energy;
   results["crack_energy"] = crack_energy;

   return 0;
}

template<int dim, typename VECTOR>
void FractureProblemBase<dim, VECTOR>::compute_load() const
{
   const QGauss<dim - 1> face_quadrature_formula(max_degree() + 2);
   FEFaceValues<dim> fe_face_values(fe, face_quadrature_formula, update_values | update_gradients | update_normal_vectors | update_JxW_values);

   const unsigned int n_face_q_points = face_quadrature_formula.size();

   Tensor<1, dim> load_value;

   auto rel_solution = make_ghosted(solution);

   const auto I = get_Identity<dim>();

   for (auto && cell : dof_handler.active_cell_iterators())
   {
      if ( !cell->is_locally_owned()) continue;

      for (unsigned int face = 0; face < GeometryInfo<dim>::faces_per_cell; ++face)
      {
         if (cell->face(face)->at_boundary() && cell->face(face)->boundary_id() == 3)
         {
            fe_face_values.reinit(cell, face);

            VectorVariable<dim> u(fe_face_values, displacements, rel_solution, update_gradients);

            for (unsigned int q = 0; q < n_face_q_points; ++q)
            {
               const auto p = fe_face_values.quadrature_point(q);
               const double dx = fe_face_values.JxW(q);

               const auto E = 0.5 * (grad(u) + transpose(grad(u)));
               const double tr_E = trace(E);

               const auto stress_term = test->lame_lambda(p) * tr_E * I + 2.0 * test->lame_mu(p) * E;

               load_value += stress_term * fe_face_values.normal_vector(q) * dx;
            }
         }
      }
   }

   load_value[0] *= -1.0;

   switch (prm.global.test_case)
   {
      case TestCase::miehe_shear:
         results["load_x"] = Utilities::MPI::sum(load_value[0], mpi_comm);
      break;

      case TestCase::miehe_tension:
         results["load_y"] = Utilities::MPI::sum(load_value[1], mpi_comm);
      break;

      case TestCase::three_point_bending:
         load_value[1] *= -1.0;
         results["p11"] = Utilities::MPI::sum(load_value[1], mpi_comm);
      break;

      default:
      break;
   }
}

template<int dim, typename VECTOR>
unsigned int FractureProblemBase<dim, VECTOR>::solve()
{
   return solve(newton_update);
}



==> Compdata/Nonlinear-Coercive/src/fractures/fracture_problem_skeleton.h <==
#pragma once

#include <iostream>
#include <vector>
#include <string>
#include <map>
#include <set>
#include <functional>
#include <fstream>
#include <sstream>
#include <experimental/filesystem>

#include <deal.II/base/quadrature_lib.h>
#include <deal.II/base/logstream.h>
#include <deal.II/base/function.h>
#include <deal.II/base/utilities.h>
#include <deal.II/base/timer.h>
#include <deal.II/base/parameter_handler.h>
#include <deal.II/base/function_parser.h>
#include <deal.II/base/event.h>

#include <deal.II/lac/block_vector.h>
#include <deal.II/lac/full_matrix.h>
#include <deal.II/lac/constraint_matrix.h>

#include <deal.II/grid/tria.h>
//#include <deal.II/grid/grid_generator.h>
//#include <deal.II/grid/tria_accessor.h>
//#include <deal.II/grid/tria_iterator.h>
//#include <deal.II/grid/tria_boundary_lib.h>
//#include <deal.II/grid/grid_tools.h>
//#include <deal.II/grid/grid_in.h>

#include <deal.II/dofs/dof_handler.h>
//#include <deal.II/dofs/dof_renumbering.h>
#include <deal.II/dofs/dof_accessor.h>
#include <deal.II/dofs/dof_tools.h>

#include <deal.II/fe/fe_q.h>
#include <deal.II/fe/fe_dgq.h>
#include <deal.II/fe/fe_dgp.h>
#include <deal.II/fe/fe_system.h>
#include <deal.II/fe/fe_values.h>
#include <deal.II/fe/mapping_q1.h>

#include <deal.II/numerics/error_estimator.h>
#include <deal.II/numerics/vector_tools.h>
#include <deal.II/numerics/matrix_tools.h>
#include <deal.II/numerics/data_out.h>
#include <deal.II/numerics/solution_transfer.h>

#include <deal.II/distributed/tria.h>
#include <deal.II/distributed/grid_refinement.h>
#include <deal.II/distributed/solution_transfer.h>

#include <deal.II/algorithms/newton.h>
#include <deal.II/algorithms/operator.h>

#include <fractures/fracture_math.h>
#include <fractures/fracture_params.h>
#include <fractures/fracture_assembler.h>
#include <fractures/fracture_operator.h>
#include <fractures/fracture_data.h>
#include <fractures/fracture_types.h>

#include <test/test_fracture.h>
#include <test/test_multiple_het.h>
#include <test/test_threepoint.h>
#include <test/test_sneddon.h>

#include <csv.h>
#include <line.h>

#include "bitmap.h"
#include "misc_defines.h"
#include "variables.h"
#include "mpi_dof_infos.h"
#include "format.h"
#include "misc_math.h"
#include "line.h"

#include <plot/plot.h>

#include <la.h>

#include "newton.h"

using std::vector;
using std::cout;
using std::endl;
using std::string;
using std::max;
using std::min;

template<int dim, typename VECTOR>
class FractureProblemSkeleton
{
   public:
      virtual const DoFHandler<dim> & get_dofhandler() const = 0;
      virtual void on_triangulation_change() = 0;
      virtual void on_iteration_end(const unsigned int)
      {
      }

      virtual void apply_hanging_nodes(VECTOR & x) const = 0;

      virtual void set_initial_bc(VECTOR & vec, const double current_time) const = 0;
      virtual void set_initial_values(VECTOR & vec) const = 0;

      virtual void assemble_nl_residual() = 0;
      virtual void assemble_jacobian() = 0;

      virtual unsigned int max_degree() const = 0;
      virtual VECTOR make_distributed() const = 0;
      virtual VECTOR make_ghosted() const = 0;

      virtual IteratorRange<typename DoFHandler<dim>::active_cell_iterator> active_cell_iterators() const = 0;

   public:
      FractureProblemSkeleton(ParameterHandlerEx & param) :
            mpi_comm(param.get_communicator()), prm(dynamic_cast<FractureParams &>(param)),  //
            pcout(cout, (Utilities::MPI::this_mpi_process(mpi_comm) == 0)),  //
            timer(mpi_comm, pcout, TimerOutput::summary, TimerOutput::cpu_and_wall_times),

            triangulation(mpi_comm, Triangulation<dim>::limit_level_difference_at_vertices, decltype(triangulation)::construct_multigrid_hierarchy),  //

            displacements(0), displacement_x(0), displacement_y(1), phase_field(dim)
      {
         csv_file = string(prm.global.test_case._to_string()) + "_" + Utilities::int_to_string(prm.run_nr) + ".csv";
         db_file = string(prm.global.test_case._to_string()) + "_" + Utilities::int_to_string(prm.run_nr) + ".sql";
         db_table = "run_" + Utilities::int_to_string(prm.run_nr);

         timer.disable_output();
      }

      virtual ~FractureProblemSkeleton()
      {
      }

      void transfer_solution()
      {
         parallel::distributed::SolutionTransfer<dim, VECTOR> solution_transfer(get_dofhandler());

         // Requires ghosted

         auto lambda_vector_relevant = make_ghosted(lambda_vector);
         auto relevant_solution = make_ghosted(solution);

         vector<const VECTOR *> x = { &relevant_solution, &old_solution, &old_old_solution, &lambda_vector_relevant };
         solution_transfer.prepare_for_coarsening_and_refinement(x);
         triangulation.execute_coarsening_and_refinement();
         on_triangulation_change();

         auto tmp_v = make_distributed();
         auto tmp_vv = make_distributed();

         vector<VECTOR *> tmp = { &solution, &tmp_v, &tmp_vv, &lambda_vector };

         // Requires distributed ?
         solution_transfer.interpolate(tmp);
         old_solution = tmp_v;
         old_old_solution = tmp_vv;
      }

      void create_triangulation()
      {
         test->create_triangulation(triangulation);
         triangulation.refine_global(prm.refinement.n_global_pre_refine);

         pcout << "Cells:\t" << triangulation.n_active_cells() << endl;

         auto box = GridTools::compute_bounding_box(triangulation, [](const typename decltype(triangulation)::active_cell_iterator & )
         {  return true;});

         prm.global.width = box.second(0) - box.first(0);
         prm.global.height = box.second(1) - box.first(1);

         assert(prm.global.width > 0 && prm.global.height > 0);

         cod_lines.resize(21);
         for (unsigned int i = 0; i < cod_lines.size(); i++)
         {
            const double crack_size = 0.2;
            const double a = prm.global.width / 2.0 - 2.0 * crack_size;
            const double b = prm.global.width / 2.0 + 2.0 * crack_size;
            const double dx = cod_lines.size() > 1 ? (b - a) / double(cod_lines.size() - 1) : (b - a);

            cod_lines[i].A(0) = a + dx * i;
            cod_lines[i].A(1) = 0;
            cod_lines[i].B(0) = a + dx * i;
            cod_lines[i].B(1) = prm.global.height;
         }
      }

      void my_run_sneddon()
      {
         prm.print_parameters(cout, ParameterHandler::OutputStyle::ShortText);

         std::ofstream out(fmt::format("{:s}/params.txt", prm.folder_base(true)));
         prm.print_parameter_summary(out);

         //   init_plot();

         set_initial_values(solution);

         // Add them before, to have some determined ordering
         results.newLine();
         write_header();

         for (unsigned int timestep_number = 0; timestep_number < prm.refinement.n_refinement_cycles; timestep_number++)
         {
            results.newLine();

            old_solution = solution;
            old_old_solution = solution;

            set_initial_bc(solution, current_time);

//            try
            {
               solve_current_timestep();
            }
//            catch (SolverControl::NoConvergence & e)
            {
            }

            on_iteration_end(timestep_number);

            //      window->disable();

            refine_mesh();

            //      window->enable();

            // Continue with next refinement, as those might be valid
            if (invalid_h_dependence) continue;
         }

         //   plot_thread.KeepOpened();
      }

      void set_runtime_parameters()
      {
         deallog.depth_console(prm.get_integer("log"));

         current_time = 0;

         prm.get_all();

         setup_test(prm.global.test_case);

         if (prm.nonlinear.outer_solver == +OuterSolver::active_set) prm.nonlinear.gamma_penal = 0.0;

         create_triangulation();
         on_triangulation_change();

         if (prm.global.test_case == +TestCase::sneddon_2d)
         {
            ExactCodSneddon cod(prm.global.func_pressure.value(Point<1>(current_time), 0), test->e_modulus(), test->poisson_ratio(), 0.2, prm.global.width);
            plot_function("cod_exact.txt", cod, 1.5, 2.5, 100);
         }
      }

      bool refine_mesh();

      void determine_mesh_dependent_parameters()
      {
         invalid_h_dependence = false;

         min_cell_diameter = GridTools::minimal_cell_diameter(triangulation);

         // for this test we want to use the h that will be used at the end
         if (prm.global.test_case == +TestCase::miehe_tension  //
         || prm.global.test_case == +TestCase::miehe_shear  //
         || prm.global.test_case == +TestCase::multiple_homo  //
         || prm.global.test_case == +TestCase::multiple_het  //
         || prm.global.test_case == +TestCase::three_point_bending)
         {
            min_cell_diameter = 0.0;

            for (auto cell = triangulation.begin(0); cell != triangulation.end(0); ++cell)
               min_cell_diameter = max(cell->diameter(), min_cell_diameter);

            min_cell_diameter *= pow(2.0, -1.0 * (prm.refinement.n_global_pre_refine + prm.refinement.n_refinement_cycles + prm.refinement.n_local_pre_refine));
         }

         update_params();

         if (prm.global.alpha_eps < min_cell_diameter)
         {
            pcout << "You need to pick eps >= h" << endl;
            invalid_h_dependence = true;
         }
         AssertThrow(prm.global.constant_k < 1.0, ExcMessage("You need to pick K < 1"));

         //   pcout << "\n==============================" << "=====================================" << endl;
         //   pcout << "Parameters\n" << "==========\n" << "h (min):           " << min_cell_diameter << "\n" << "k:                 " << prm.global.constant_k << "\n"
         //         << "eps:               " << prm.global.alpha_eps << "\n" << "G_c:               " << prm.global.G_c << "\n" << "gamma penal:       "
         //         << prm.nonlinear.gamma_penal << "\n" << "Poisson nu:        " << test->poisson_ratio() << "\n" << "E modulus:         " << test->e_modulus() << "\n"
         //         << "Lame mu:           " << test->lame_mu() << "\n" << "Lame lambda:       " << test->lame_lambda() << "\n" << endl;
      }

      template<typename T>
      T g_alpha(const T & pf) const
      {
         return ((1.0 - prm.global.constant_k) * sqr(pf) + prm.global.constant_k);
      }

      void update_params()
      {
         prm.global.constant_k = prm.global.func_k.value(Point<1>(min_cell_diameter));
         prm.global.alpha_eps = prm.global.func_eps.value(Point<1>(min_cell_diameter));
         prm.global.pressure = prm.global.func_pressure.value(Point<1>(current_time));
         prm.nonlinear.gamma_penal = prm.nonlinear.func_gamma.value(Point<2>(min_cell_diameter, prm.global.timestep));
      }

      void save_table() const
      {
         if (Utilities::MPI::this_mpi_process(mpi_comm) == 0)
         {
            const string filename_base = fmt::format("{:s}/{:s}_{:d}",  //
                  prm.folder_base(),  //
                  prm.global.name,  //
                  prm.run_nr);

            const string db_table = fmt::format("{:s}_{:d}",  //
                  prm.global.name,  //
                  prm.run_nr);

            std::experimental::filesystem::create_directories(prm.folder_base());
            results.writeDB(filename_base + ".sql", db_table);
            results.writeCSV(filename_base + ".csv", ' ');
         }
      }

      void write_header()
      {
         results["run"] = prm.run_nr;
         results["Lvl"] = triangulation.n_global_levels();
         results["cells"] = triangulation.n_global_active_cells();
         results["degree_pf"] = prm.global.degree_pf;
         results["degree_u"] = prm.global.degree_u;
         results["dofs"] = get_dofhandler().n_dofs();
         results["h"] = min_cell_diameter;
         results["eps"] = prm.global.alpha_eps;
         results["k"] = prm.global.constant_k;
         results["gamma"] = prm.nonlinear.gamma_penal;
         results["extrapolate"] = prm.nonlinear.extrapolate_pf;
         results["decompose"] = prm.global.decompose_stress;
      }

      virtual VECTOR make_distributed(const VECTOR & v) const
      {
         auto x = make_distributed();
         x = v;
         return x;
      }

      virtual VECTOR make_ghosted(const VECTOR & v) const
      {
         auto x = make_ghosted();
         x = v;
         return x;
      }

      void setup_test(const TestCase t)
      {
         switch (t)
         {
            case TestCase::sneddon_2d:
               test.reset(new TestSneddon<dim, VECTOR>());
            break;

            case TestCase::three_point_bending:
               test.reset(new TestThreePoint<dim, VECTOR>());
            break;

            case TestCase::multiple_het:
               test.reset(new TestMultipleHet<dim, VECTOR>());
            break;

            default:
               assert(false);
               throw ExcNotInitialized();
         }

         test->initialize(prm);
      }

      virtual void run();
      void run_sneddon();

   public:
      void initialize()
      {
         pcout << "Running on " << Utilities::MPI::n_mpi_processes(mpi_comm) << " cores" << endl;

         set_runtime_parameters();

         for (unsigned int i = 0; i < prm.refinement.n_local_pre_refine; ++i)
         {
            solution = 0;
            set_initial_values(solution);
            refine_mesh();
         }

         solution = 0;
         set_initial_values(solution);
         project_back_phase_field(solution);

         // Initialize old and old_old_solutions
         // old_old is needed for extrapolation for pf_extra to avoid pf^2 in block(0,0)
         old_old_solution = solution;
         old_solution = solution;

         // Initialize old and old_old timestep sizes
         //   old_timestep = timestep;
         //   old_old_timestep = timestep;

         current_time = 0;
      }

      void project_back_phase_field(VECTOR & vec) const
      {
         for (auto && cell : active_cell_iterators())
            if (cell->is_locally_owned())
            {
               vector<unsigned int> local_dof_indices(cell->get_fe().dofs_per_cell);
               cell->get_dof_indices(local_dof_indices);
               for (unsigned int i = 0; i < cell->get_fe().dofs_per_cell; ++i)
               {
                  const unsigned int comp_i = cell->get_fe().system_to_component_index(i).first;
                  if (comp_i != comp_phasefield) continue;  // only look at phase field

                  const unsigned int idx = local_dof_indices[i];
                  if ( !vec.locally_owned_elements().is_element(idx)) continue;

                  // cutdown to [0,1]
                  vec(idx) = std::max(0.0, std::min(static_cast<double>(vec(idx)), 1.0));
               }
            }

         vec.compress(VectorOperation::insert);
      }

      virtual void setup_structures();

      virtual void set_newton_bc(ConstraintMatrix & C) const
      {
         test->set_homogeneous_bc(get_dofhandler(), C);
      }

   public:
      // Solvers:
      virtual unsigned int solve(VECTOR & x) = 0;
      unsigned int solve();

      VECTOR diag_mass, diag_mass_relevant;
      void assemble_diag_mass_matrix();

      void solve_current_timestep();
      void solve_simple_monolithic();
      void solve_augmented_lagrangian();
      void solve_tw_augmented_lagrangian();
      void solve_active_set();

      NewtonInfo newton_iteration();
      NewtonInfo error_oriented_newton(const double lambda_min, const double tolN);

      ActiveSetInfo newton_active_set(std::function<Solutions::Enum(const Failures::Enum &, const ActiveSetInfo &)>);
      ActiveSetInfo newton_active_set();

      void update_lambda(VECTOR & lambda_vec) const;
      std::pair<unsigned int, double> line_search(const double newton_residual);
      std::pair<IndexSet, unsigned int> active_set_iteration(VECTOR & old_solution_relevant, VECTOR & residual_relevant);

   public:
      MPI_Comm mpi_comm;
      FractureParams & prm;
      std::shared_ptr<TestFracture<dim, VECTOR>> test;

      string csv_file;
      string db_file;
      string db_table;

      vector<Line<dim>> cod_lines;

      mutable CSV results, results_cod;
      mutable ConditionalOStream pcout;
      mutable TimerOutput timer;

      parallel::distributed::Triangulation<dim> triangulation;

      FEValuesExtractors::Vector displacements;
      FEValuesExtractors::Scalar displacement_x;
      FEValuesExtractors::Scalar displacement_y;
      FEValuesExtractors::Scalar phase_field;

   public:
      VECTOR solution, old_solution, old_old_solution;
      VECTOR newton_update;
      VECTOR system_pde_residual, system_total_residual;
      VECTOR lambda_vector;

      // ------------------------------------ //

      double current_time = 0;
      bool stop = false;
      bool invalid_h_dependence = false;
      bool use_old_timestep_pf = false;
      double min_cell_diameter = 0;

   public:
      PlotThread plot_thread;
      PlotWindow * window = NULL;

      void init_plot();
};

template<int dim, typename VECTOR>
void FractureProblemSkeleton<dim, VECTOR>::setup_structures()
{
   solution = make_distributed();
   old_solution = make_ghosted();
   old_old_solution = make_ghosted();
   newton_update = make_distributed();
   system_pde_residual = make_distributed();
   system_total_residual = make_distributed();
   lambda_vector = make_distributed();  // TODO why distributed
   diag_mass = make_distributed();
   diag_mass_relevant = make_ghosted();

   assemble_diag_mass_matrix();
}

template<int dim, typename VECTOR>
bool FractureProblemSkeleton<dim, VECTOR>::refine_mesh()
{
   // TODO refactor
   auto relevant_solution = make_ghosted(solution);

   switch (prm.refinement.strategy)
   {
      case RefinementStrategy::fixed_preref_sneddon:
      {
         for (auto && cell : triangulation.active_cell_iterators())
            if (cell->is_locally_owned())
            {
               for (unsigned int vertex = 0; vertex < GeometryInfo<dim>::vertices_per_cell; ++vertex)
               {
                  Tensor<1, dim> cell_vertex = (cell->vertex(vertex));
                  if (cell_vertex[0] <= 2.5 && cell_vertex[0] >= 1.5 && cell_vertex[1] <= 2.25 && cell_vertex[1] >= 1.75)
                  {
                     cell->set_refine_flag();
                     break;
                  }
               }
            }
      }
      break;

      case RefinementStrategy::fixed_preref_miehe_tension:
      {
         for (auto && cell : triangulation.active_cell_iterators())
            if (cell->is_locally_owned())
            {
               for (unsigned int vertex = 0; vertex < GeometryInfo<dim>::vertices_per_cell; ++vertex)
               {
                  Tensor<1, dim> cell_vertex = (cell->vertex(vertex));
                  if (cell_vertex[0] <= 0.6 && cell_vertex[0] >= 0.0 && cell_vertex[1] <= 0.55 && cell_vertex[1] >= 0.45)
                  {
                     cell->set_refine_flag();
                     break;
                  }
               }
            }
      }
      break;

      case RefinementStrategy::fixed_preref_miehe_shear:
      {
         for (auto && cell : triangulation.active_cell_iterators())
            if (cell->is_locally_owned())
            {
               for (unsigned int vertex = 0; vertex < GeometryInfo<dim>::vertices_per_cell; ++vertex)
               {
                  Tensor<1, dim> cell_vertex = (cell->vertex(vertex));
                  if (cell_vertex[0] <= 0.6 && cell_vertex[0] >= 0.0 && cell_vertex[1] <= 0.55 && cell_vertex[1] >= 0.0)
                  {
                     cell->set_refine_flag();
                     break;
                  }
               }
            }
      }
      break;

      case RefinementStrategy::phase_field:
      {
         // refine if phase field < constant
         for (auto && cell : active_cell_iterators())
            if (cell->is_locally_owned())
            {
               vector<unsigned int> local_dof_indices(cell->get_fe().dofs_per_cell);
               cell->get_dof_indices(local_dof_indices);
               for (unsigned int i = 0; i < cell->get_fe().dofs_per_cell; ++i)
               {
                  const unsigned int comp_i = cell->get_fe().system_to_component_index(i).first;
                  if (comp_i != comp_phasefield) continue;  // only look at phase field
                  if (relevant_solution(local_dof_indices[i]) < prm.refinement.value_phase_field_for_refinement)
                  {
                     cell->set_refine_flag();
                     break;
                  }
               }
            }
      }
      break;

      case RefinementStrategy::phase_field_ref_three_point_top:
      {
         // refine if phase field < constant
         for (auto && cell : active_cell_iterators())
            if (cell->is_locally_owned())
            {
               // Miehe three point top boundary refinement
               for (unsigned int vertex = 0; vertex < GeometryInfo<dim>::vertices_per_cell; ++vertex)
               {
                  Assert(dim == 2, ExcNotImplemented());
                  Tensor<1, dim> cell_vertex = (cell->vertex(vertex));
                  if (cell_vertex[1] >= 1.75)
                  {
                     cell->set_refine_flag();
                     break;
                  }
               }

               // Phase-field
               vector<unsigned int> local_dof_indices(cell->get_fe().dofs_per_cell);
               cell->get_dof_indices(local_dof_indices);
               for (unsigned int i = 0; i < cell->get_fe().dofs_per_cell; ++i)
               {
                  const unsigned int comp_i = cell->get_fe().system_to_component_index(i).first;
                  if (comp_i != comp_phasefield) continue;  // only look at phase field
                  if (relevant_solution(local_dof_indices[i]) < prm.refinement.value_phase_field_for_refinement)
                  {
                     cell->set_refine_flag();
                     break;
                  }
               }
            }
      }
      break;

      case RefinementStrategy::global:
      {
         for (auto && cell : triangulation.active_cell_iterators())
            if (cell->is_locally_owned()) cell->set_refine_flag();
      }
      break;

      case RefinementStrategy::mix:
      {
         for (auto && cell : active_cell_iterators())
            if (cell->is_locally_owned())
            {
               vector<unsigned int> local_dof_indices(cell->get_fe().dofs_per_cell);
               cell->get_dof_indices(local_dof_indices);
               for (unsigned int i = 0; i < cell->get_fe().dofs_per_cell; ++i)
               {
                  const unsigned int comp_i = cell->get_fe().system_to_component_index(i).first;
                  if (comp_i != comp_phasefield) continue;  // only look at phase field

                  if (relevant_solution(local_dof_indices[i]) < prm.refinement.value_phase_field_for_refinement)
                  {
                     cell->set_refine_flag();
                     break;
                  }
               }
            }

         Vector<float> estimated_error_per_cell(triangulation.n_active_cells());
         vector<bool> component_mask(dim + 1, true);
         component_mask[dim] = false;

         // estimate displacement:
         // TODO !!!
//         KellyErrorEstimator<dim>::estimate(dof_handler, QGauss<dim - 1>(max_degree() + 2), typename FunctionMap<dim>::type(), relevant_solution,
//                                            estimated_error_per_cell, component_mask, 0, 0, triangulation.locally_owned_subdomain());

         // but ignore cells in the crack:
         {
            unsigned int idx = 0;
            for (auto cell = triangulation.begin_active(); cell != triangulation.end(); ++cell, ++idx)
               if (cell->refine_flag_set()) estimated_error_per_cell[idx] = 0.0;
         }

         parallel::distributed::GridRefinement::refine_and_coarsen_fixed_number(triangulation, estimated_error_per_cell, 0.3, 0.0);
      }
      break;

      default:
         AssertThrow(false, ExcMessage("Invalid refinement strategy (not implemented)"))
   }  // end switch

   // limit level
   if (prm.global.test_case != +TestCase::sneddon_2d)
   {
      for (auto && cell : triangulation.active_cell_iterators())
         if (cell->is_locally_owned()
               && cell->level()
                     == static_cast<int>(prm.refinement.n_global_pre_refine + prm.refinement.n_refinement_cycles + prm.refinement.n_local_pre_refine))
            cell->clear_refine_flag();
   }

   // check if we are doing anything
   {
      bool refine_or_coarsen = false;
      triangulation.prepare_coarsening_and_refinement();

      for (auto && cell : triangulation.active_cell_iterators())
         if (cell->is_locally_owned() && (cell->refine_flag_set() || cell->coarsen_flag_set()))
         {
            refine_or_coarsen = true;
            break;
         }

      if (Utilities::MPI::sum(refine_or_coarsen ? 1 : 0, mpi_comm) == 0) return false;
   }

   transfer_solution();
   return true;
}

template<int dim, typename VECTOR>
void FractureProblemSkeleton<dim, VECTOR>::assemble_diag_mass_matrix()
{
   diag_mass = 0;

   // TODO !!!
//   QGaussLobatto < dim > quadrature_formula(max_degree() + 1);
////QGauss<dim> quadrature_formula(degree + 2);
//
//   FEValues < dim > fe_values(fe, quadrature_formula, update_values | update_quadrature_points | update_JxW_values | update_gradients);
//
//   const unsigned int dofs_per_cell = fe.dofs_per_cell;
//
//   const unsigned int n_q_points = quadrature_formula.size();
//
//   Vector<double> local_rhs(dofs_per_cell);
//
//   vector<unsigned int> local_dof_indices(dofs_per_cell);
//
//   for (auto && cell : dof_handler.active_cell_iterators())
//      if (cell->is_locally_owned())
//      {
//         fe_values.reinit(cell);
//         local_rhs = 0;
//
//         for (unsigned int q_point = 0; q_point < n_q_points; ++q_point)
//            for (unsigned int i = 0; i < dofs_per_cell; ++i)
//            {
//               const unsigned int comp_i = fe.system_to_component_index(i).first;
//               if (comp_i != comp_phasefield) continue;
//
//               local_rhs(i) += fe_values.shape_value(i, q_point) * fe_values.shape_value(i, q_point) * fe_values.JxW(q_point);
//            }
//
//         cell->get_dof_indices(local_dof_indices);
//         for (unsigned int i = 0; i < dofs_per_cell; i++)
//            diag_mass(local_dof_indices[i]) += local_rhs(i);
//      }

   diag_mass.compress(VectorOperation::add);
   diag_mass_relevant = diag_mass;
}

// TODO refactor nonlinear solvers

template<int dim, typename VECTOR>
void FractureProblemSkeleton<dim, VECTOR>::solve_current_timestep()
{
   switch (prm.nonlinear.outer_solver)
   {
      case OuterSolver::augmented_lagrangian:
         solve_augmented_lagrangian();
      break;

      case OuterSolver::tw_augmented_lagrangian:
         solve_tw_augmented_lagrangian();
      break;

      case OuterSolver::active_set:
         solve_active_set();
      break;

      case OuterSolver::simple_monolithic:
         solve_simple_monolithic();
      break;

      default:
         throw ExcNotImplemented();
   }

   // Make sure pf is still in [0,1] and satisfies hanging node constraints
   // not sure if we need those

   apply_hanging_nodes(solution);
   project_back_phase_field(solution);
}

template<int dim, typename VECTOR>
NewtonInfo FractureProblemSkeleton<dim, VECTOR>::error_oriented_newton(const double lambda_min, const double tolN)
{
   /// Modifies: assemble, solution

   NewtonInfo info;

   auto change = make_distributed();
   auto simple_change = make_distributed();

   for (unsigned int k = 0; k < prm.newton.max_steps; k++)
   {
      info.newtonsteps = k;

      const auto old_change = change;

      // 1 -- Solve for update
      assemble_nl_residual();
      assemble_jacobian();
      solve(change);

      // 2 -- Update
      if (change.l2_norm() <= tolN)
      {
         solution += change;
         break;
      }

      double mu = 0, lambda = 1.0;
      if (k > 0)
      {
         auto diff = simple_change;
         diff.add( -1.0, change);
         mu = old_change.l2_norm() * simple_change.l2_norm() / diff.l2_norm() / change.l2_norm();
         lambda = std::min(1.0, mu);
      }

      step3:  // 3 -- Terminate on convergence failure
      {
         if (k > 0 && lambda <= lambda_min)
         assert(false);
      }

      // 4 -- Update and compute new residual
      solution.add(lambda, change);

      assemble_nl_residual();
      solve(simple_change);

      // 5 -- Compute monitoring functions
      auto diff = simple_change;
      diff.add( -(1.0 - lambda), change);

      const double theta = simple_change.l2_norm() / change.l2_norm();
      const double mu_prime = 0.5 * change.l2_norm() * sqr(lambda) / diff.l2_norm();
      const double lambda_prime = std::min(mu_prime, 0.5 * lambda);

      // 6 -- No improvement of updates
      if (theta >= 1.0)
      {
         // revert newton update
         solution.add( -lambda, change);
         lambda = lambda_prime;
         goto step3;
      }

      // 7 -- Convergence
      if (theta < 1.0)
      {
         // 7a --
         if (lambda == 1.0 && lambda_prime == 1.0)
         {
            if (simple_change.l2_norm() <= tolN)
            {
               solution += simple_change;
               break;
            }
         }

         // 7b --
         continue;// next k
      }
   }

   return info;
}

template<int dim, typename VECTOR>
void FractureProblemSkeleton<dim, VECTOR>::solve_augmented_lagrangian()
{
////   const double alpha = 1.0e-3;
////   const double lambda_min = 1.0e-10;
//   const double TolAL = 1.0e-3;
//
//   use_old_timestep_pf = false;
//
//   lambda_vector = 0;
//
////   double delta = 0;
//   unsigned int step = 0;
//   while (step < 15)
//   {
//      step++;
//      if (RANK == 0) printf("Lagrange step %d\r\n", step);
//
//      // Retain copy of previous Newton approximation
//      auto prev_lambda = make_distributed(lambda_vector);
//
//      // 1a -- Adaptive convergence criterion for inner Newton solver
////      const double tolN = (step == 1) ? 1.0e-8 : alpha * delta;
//
//
//      // 1 -- Solve inner minimization problem
//      //      auto newton_info = error_oriented_newton(lambda_min, tolN);
//      //      if (RANK == 0) printf("-- Newton steps %d\r\n", newton_info.newtonsteps);
//      auto info = newton_iteration();
//      pcout << info.summary() << endl;
//
//      // 2 -- Update penalization function lambda
//      update_lambda(lambda_vector);
//      double new_lambda_norm = lambda_vector.block(idx_phasefield).l2_norm();
//      if (new_lambda_norm == 0) new_lambda_norm = 1;
//      pcout << new_lambda_norm << endl;
//
//      // 3 -- Compute residuals
//      {
//         prev_lambda -= lambda_vector;
//         assert(prev_lambda.n_blocks() == 2);
//         const double res_lambda = prev_lambda.block(idx_phasefield).l2_norm() / new_lambda_norm;
//         const double res_disp = prev_lambda.block(idx_displacement).l2_norm();
//         const double res = std::max(res_lambda, res_disp);
//
//         // 4b -- used for adaptive error control
////         if (step == 1) delta = res_lambda;
//
//         pcout << fmt::format("-- |l - l_old| = {:e}, |u - u_old| = {:e}", res_lambda, res_disp) << endl;
//
//         // 4 -- Finished augmented lagrangian iteration
//         if (res < TolAL) break;
//      }
//   }
}

template<int dim, typename VECTOR>
void FractureProblemSkeleton<dim, VECTOR>::solve_tw_augmented_lagrangian()
{
////   const double alpha = 1.0e-3;
////   const double lambda_min = 1.0e-10;
//   const double TolAL = 1.0e-3;
//
//   use_old_timestep_pf = false;
//
//   lambda_vector = 0;
//
////   double delta = 0;
//   unsigned int step = 0;
//   while (true)
//   {
//      step++;
//      if (RANK == 0) printf("Lagrange step %d\r\n", step);
//
//      // Retain copy of previous Newton approximation
//      auto prev_lambda = make_distributed(lambda_vector);
//
//      // 1a -- Adaptive convergence criterion for inner Newton solver
//      //      const double tolN = (step == 1) ? 1.0e-3 : alpha * delta;
//
//      // 1 -- Solve inner minimization problem
//      //      auto info = error_oriented_newton(lambda_min, tolN);
//      auto info = newton_iteration();
//      pcout << info.summary() << endl;
//
//      // 2 -- Update penalization function lambda
//      update_lambda(lambda_vector);
//      double new_lambda_norm = lambda_vector.block(idx_phasefield).l2_norm();
//      if (new_lambda_norm == 0) new_lambda_norm = 1;
//      pcout << new_lambda_norm << endl;
//
//      // 3 -- Compute residuals
//      {
//         prev_lambda -= lambda_vector;
//         assert(prev_lambda.n_blocks() == 2);
//         const double res_lambda = prev_lambda.block(idx_phasefield).l2_norm() / new_lambda_norm;
//         const double res_disp = prev_lambda.block(idx_displacement).l2_norm();
//         const double res = std::max(res_lambda, res_disp);
//
//         // 4b -- used for adaptive error control
//         //         if (step == 1) delta = res_lambda;
//
//         pcout << fmt::format("-- |l - l_old| = {:e}, |u - u_old| = {:e}", res_lambda, res_disp) << endl;
//
//         // 4 -- Finished augmented lagrangian iteration
//         if (res < TolAL) break;
//      }
//   }
}

template<int dim, typename VECTOR>
void FractureProblemSkeleton<dim, VECTOR>::solve_simple_monolithic()
{
   auto I = newton_iteration();
   results["newton_res"] = I.residual;
   results["newton_steps"] = I.newtonsteps;
}

template<int dim, typename VECTOR>
NewtonInfo FractureProblemSkeleton<dim, VECTOR>::newton_iteration()
{
   auto change = make_distributed();
   auto res = make_distributed();

   change = 0;
   res = 0;

   EventHandler handler = [&](NewtonEvent::Enum e)
   {
      switch(e)
      {
         case NewtonEvent::reassembling_suggested:
         assemble_jacobian();
         break;

         case NewtonEvent::assemble_residual:
         assemble_nl_residual();
         res = system_total_residual;
         break;

         case NewtonEvent::solve:
         solve(change);
         break;
      }
   };

   NewtonParams & params = prm.newton;
   params.verbose = rank(mpi_comm) == 0;

   auto info = newton_solver(handler, solution, res, change, params);

   return info;
}

template<int dim, typename VECTOR>
ActiveSetInfo FractureProblemSkeleton<dim, VECTOR>::newton_active_set(
      std::function<Solutions::Enum(const Failures::Enum &, const ActiveSetInfo &)> treat_failure)
{
   ActiveSetInfo active_info;

   pcout << "It.\t#A.Set\tResidual\tReduction\tLSrch\t#LinIts" << endl;

   auto residual_relevant = make_ghosted();

   assemble_nl_residual();
   residual_relevant = system_total_residual;

   double newton_residual = system_pde_residual.l2_norm();

   double new_newton_residual = 0;
   const double initial_residual = newton_residual;
   unsigned int newton_step = 1;

   pcout << "0\t\t" << std::scientific << newton_residual << endl;
   cout.unsetf(std::ios_base::floatfield);

   auto old_solution_relevant = make_ghosted(old_solution);

   IndexSet active_set;
   active_set.set_size(get_dofhandler().n_dofs());

   unsigned int it = 0;

   const unsigned int prm_active_set_c = prm.nonlinear.active_set_c;

   while (true)
   {
      ++it;
      pcout << it << std::flush;

      IndexSet active_set_old = active_set;

      {
//         assert(active_set_c == prm_active_set_c);
         auto A = active_set_iteration(old_solution_relevant, residual_relevant);
         active_set = A.first;
         active_info.add(A.second);
//         assert(active_set_c == prm_active_set_c);
      }

      int is_my_set_changed = (active_set == active_set_old) ? 0 : 1;
      int num_changed = Utilities::MPI::sum(is_my_set_changed, mpi_comm);

      // Classical Newton iteration
      // !!! merge with newton_iteration to use the same code
      {
         assemble_nl_residual();
         unsigned int no_linear_iterations = solve();

         // line search:
         {
            auto info = line_search(newton_residual);
            new_newton_residual = info.second;

            pcout << std::scientific << "\t" << new_newton_residual << "\t" << new_newton_residual / newton_residual;
            cout.unsetf(std::ios_base::floatfield);
            pcout << "\t" << info.first << "\t" << no_linear_iterations << endl;
         }

         residual_relevant = system_total_residual;

         newton_residual = new_newton_residual;

         // Updates
         newton_step++;

         if (newton_residual < prm.newton.tolerance && num_changed == 0) break;
      }

      // Decide what to do if no convergence, cycles or zickzagging are detected
      Failures::Enum error;

      if (it >= prm.newton.max_steps)
         error = Failures::no_convergence;
      else
         error = active_info.detect_failures();

      const auto strat = treat_failure(error, active_info);

      if (strat == Solutions::stop)
      {
         pcout << "Newton iteration did not converge in " << it << " steps. STOP" << endl;
         throw SolverControl::NoConvergence(0, 0);
      }
      if (strat == Solutions::cont)
      {
         if (error == Failures::no_convergence) pcout << "Newton iteration did not converge in " << it << " steps. CONTINUE" << endl;
//            newton_step = 0;
      }
   }  // end while

   prm.nonlinear.active_set_c = prm_active_set_c;

   active_info.reduction = new_newton_residual / initial_residual;

   return active_info;
}

template<int dim, typename VECTOR>
ActiveSetInfo FractureProblemSkeleton<dim, VECTOR>::newton_active_set()
{
   return newton_active_set([](const Failures::Enum & error, const ActiveSetInfo & info)
   {
      if (error == Failures::no_convergence) return Solutions::stop;
      else
      return Solutions::cont;
   });
}

template<int dim, typename VECTOR>
void FractureProblemSkeleton<dim, VECTOR>::solve_active_set()
{
   auto treat_failure = [&](const Failures::Enum & error, const ActiveSetInfo & info)
   {
      if (error == Failures::none) return Solutions::cont;
      if (error == Failures::no_convergence)
      {
         if (info.n_iterations() > 2*prm.newton.max_steps)
         return Solutions::stop;
         else
         return Solutions::cont;
      }

//      pcout << "Taking old_timestep_pf" << endl;
//      use_old_timestep_pf = true;
//      solution = old_solution;

         if (prm.global.test_case == +TestCase::three_point_bending)
         return Solutions::cont;

         double new_step = prm.nonlinear.active_set_c;

         switch (error)
         {
            case Failures::cycle:
            // !!! not sure what the best strategy against cycles would be
            new_step *= 0.547;
            break;

            case Failures::slow:
            new_step *= 5;
            break;

            case Failures::zickzagging:
            new_step *= 0.1;
            break;

            default:
            assert(false);
         }

         pcout << "Solver did not converge! Adjusting active_set_c to " << new_step << endl;

         prm.nonlinear.active_set_c = new_step;

         if (prm.nonlinear.active_set_c < 1.0e-5 || prm.nonlinear.active_set_c > 1.0e+5) return Solutions::stop;

         return Solutions::cont;
      };

   // ######################################################### //

   do
   {
      use_old_timestep_pf = false;
      try
      {
         newton_active_set(treat_failure);
         break;
      }
      catch (SolverControl::NoConvergence & e)
      {
         if (prm.nonlinear.stop_newton_on_failure) stop = true;
         if (stop) break;
      }
   }
   while (true);
}

template<int dim, typename VECTOR>
std::pair<unsigned int, double> FractureProblemSkeleton<dim, VECTOR>::line_search(const double newton_residual)
{
   double new_newton_residual = 0;
   unsigned int line_search_step = 0;
   for (; line_search_step < prm.newton.max_linesearch_steps; ++line_search_step)
   {
      solution += newton_update;

      assemble_nl_residual();

      new_newton_residual = system_pde_residual.l2_norm();

      if (new_newton_residual < newton_residual)
         break;
      else
      {
         solution -= newton_update;
         newton_update *= prm.newton.line_search_damping;
      }
   }

   return std::make_pair(line_search_step, new_newton_residual);
}

template<int dim, typename VECTOR>
void FractureProblemSkeleton<dim, VECTOR>::update_lambda(VECTOR & lambda_vec) const
{
//   // Input: solution, old_solution, lambda_vector
//
//   assert( !lambda_vec.has_ghost_elements());
//
//   for (const unsigned int i : dof_handler.locally_owned_dofs())
//   {
//      if (infos.component[i] == comp_phasefield)
//      {
//         if (prm.nonlinear.outer_solver == +OuterSolver::augmented_lagrangian)
//         {
//            lambda_vec(i) =  //
//                  positive(lambda_vec(i) + prm.nonlinear.gamma_penal * (solution(i) - old_solution(i)))  //
//                  + min(0.0, lambda_vec(i) + prm.nonlinear.gamma_penal * solution(i));
//         }
//         else
//         {
//            lambda_vec(i) = positive(lambda_vec(i) + prm.nonlinear.gamma_penal * (solution(i) - old_solution(i)));
//         }
//      }
//      else
//         lambda_vec(i) = solution(i);
//   }
//   lambda_vec.compress(VectorOperation::insert);
//
////   for (const unsigned int i : partition[idx_phasefield])
////      lambda_vec(i) = positive(lambda_vec(i) + gamma_penal * (solution(i) - old_solution(i)));
////
////   for (const unsigned int i : partition[idx_displacement])
////      lambda_vec(i) = solution(i);
//////   lambda_vec.block(idx_displacement) = solution.block(idx_displacement);
////
////   lambda_vec.compress(VectorOperation::insert);
}

template<int dim, typename VECTOR>
unsigned int FractureProblemSkeleton<dim, VECTOR>::solve()
{
   return solve(newton_update);
}

template<int dim, typename VECTOR>
std::pair<IndexSet, unsigned int> FractureProblemSkeleton<dim, VECTOR>::active_set_iteration(VECTOR & old_solution_relevant, VECTOR & residual_relevant)
{
//   // compute new local active set
//   IndexSet active_set;
//   active_set.clear();
//   active_set.set_size(get_dofhandler().n_dofs());
//   constraints_update.clear();
//   unsigned int owned_active_set_dofs = 0;
//
//   auto solution_relevant = make_ghosted(solution);
//
//
//   for (auto && cell : active_cell_iterators())
//   {
//      if ( !cell->is_locally_owned()) continue;
//
//      vector<unsigned int> local_dof_indices(cell->get_fe().dofs_per_cell);
//      cell->get_dof_indices(local_dof_indices);
//
//      for (unsigned int i = 0; i < cell->get_fe().dofs_per_cell; ++i)
//      {
//         const unsigned int comp_i = cell->get_fe().system_to_component_index(i).first;
//         if (comp_i != comp_phasefield) continue;  // only look at phase field
//
//         const unsigned int idx = local_dof_indices[i];
//
//         double old_value = old_solution_relevant(idx);
//         double new_value = solution_relevant(idx);
//
//         double c = prm.nonlinear.active_set_c;  //1e+1 * E_modulus;
//
//         double massm = diag_mass_relevant(idx);
//
//         double gap = new_value - old_value;
//
//         if (residual_relevant(idx) / massm + c * (gap) <= 0) continue;
//
//         // already processed or a hanging node?
//         // Make this check after the computation of the active set, since the other is cheap,
//         // whereas this one has to look through all added elements
//         if (active_set.is_element(idx) || constraints_hanging_nodes.is_constrained(idx)) continue;
//
//         // now idx is in the active set
//         constraints_update.add_line(idx);
//         solution(idx) = old_value;
//         active_set.add_index(idx);
//
//         if (dof_handler.locally_owned_dofs().is_element(idx)) ++owned_active_set_dofs;
//      }
//   }
//   solution.compress(VectorOperation::insert);
//   // we might have changed values of the solution, so fix the
//   // hanging nodes (we ignore in the active set):
//   constraints_hanging_nodes.distribute(solution);
//
//   unsigned int total = Utilities::MPI::sum(owned_active_set_dofs, mpi_comm);
//   pcout << "\t" << total << std::flush;
//
//   set_newton_bc (constraints_update);
//   constraints_update.merge(constraints_hanging_nodes);
//   constraints_update.close();
//
//   return std::make_pair(active_set, total);
}

template<int dim, typename VECTOR>
void FractureProblemSkeleton<dim, VECTOR>::run()
{
   initialize();

   if (prm.global.test_case == +TestCase::sneddon_2d)
   {
      my_run_sneddon();
//      run_sneddon();
      return;
   }

   const unsigned int output_skip = 1;
   double tmp_timestep = 0.0;
   unsigned int timestep_number = 0;

   // Timestep loop
   while (timestep_number <= prm.global.max_no_timesteps)
   {
      pcout << "Timestep # " << timestep_number << " (" << current_time << "s) " << endl;
      results.newLine();

      //begin timer
      TimerOutput::Scope t(timer, "Time step loop");

      tmp_timestep = prm.global.timestep;
//      old_old_timestep = old_timestep;
//      old_timestep = timestep;

      // Compute next time step
      old_old_solution = old_solution;
      old_solution = solution;

      // ------------------------------------------------------------------ //

      redo_step:

      update_params();

      current_time += prm.global.timestep;

      write_header();
      results["timestep"] = timestep_number;
      results["time"] = prm.global.timestep;

      set_initial_bc(solution, current_time);

      solve_current_timestep();

      if (stop) break;

      bool changed = false;
      changed = refine_mesh();

      if (changed)
      {
         // redo the current time step
         pcout << "MESH CHANGED!" << endl;
         current_time -= prm.global.timestep;
         solution = old_solution;
         goto redo_step;

         assert(false);
         continue;
      }

      // Set timestep to original timestep
      prm.global.timestep = tmp_timestep;

      on_iteration_end(timestep_number);

      ++timestep_number;
   }  // end while

   pcout << endl;

   pcout << std::resetiosflags(std::ios::floatfield) << std::fixed;
   cout.precision(2);

   on_iteration_end(timestep_number);

   Utilities::System::MemoryStats stats;
   Utilities::System::get_memory_stats(stats);
   pcout << "VMPEAK, Resident in kB: " << stats.VmSize << " " << stats.VmRSS << endl;
}

template<int dim, typename VECTOR>
void FractureProblemSkeleton<dim, VECTOR>::run_sneddon()
{
   double dt = prm.global.timestep;

   results.newLine();

   unsigned int cycle = 0;
   unsigned int timestep_number = 0;

   while (true)
   {
      if (timestep_number > 0)
      {
         if ( ++cycle == prm.refinement.n_refinement_cycles) break;

         set_initial_values(solution);
         set_initial_bc(solution, current_time);

         refine_mesh();

         pcout << endl << "\n================== " << endl;
         pcout << "Refinement cycle " << triangulation.n_global_levels() << "\n------------------ " << endl;

         results.newLine();
      }

      prm.print_parameters(cout, ParameterHandler::OutputStyle::ShortText);

      // Continue with next refinement, as those might be valid
      if (invalid_h_dependence)
      {
         timestep_number++;
         continue;
      }

      prm.global.timestep = dt;
//      old_old_timestep = dt;  //old_timestep;
//      old_timestep = dt;  //timestep;

//      old_old_solution = old_solution;
//      old_solution = solution;

      // Stationary, repeat the same test over and over,
      // but do not forget to set the initial values
      // also on the pseudo old solutions.
      old_old_solution = old_solution;
      old_solution = solution;

//      set_initial_values(old_solution);
//      set_initial_values(old_old_solution);

      lambda_vector = 0;
      solution = 0;

      set_initial_values(solution);
      set_initial_bc(solution, current_time);

      solve_current_timestep();

      // If solver sends stop signal, quit the program
      if (stop) return;

      // Compute the change of the solution wrt to this mesh
      // If it is too small, refine the mesh and continue
      auto sol_change = make_distributed(old_solution);
      sol_change.add( -1.0, solution);
//      double change = sol_change.block(1).l2_norm();

      assemble_nl_residual();
//      pcout << system_pde_residual.block(1).l2_norm() << endl;
//      pcout << system_total_residual.block(1).l2_norm() << endl;

      pcout << fmt::format("CHANGE = {:e}", sol_change.l2_norm()) << endl;

      on_iteration_end(timestep_number);

      ++timestep_number;
   }
}

#define USING_FRACTURE_SKELETON \
      typedef FractureProblemSkeleton<dim, VECTOR> Skeleton; \
      using Skeleton::prm; \
      using Skeleton::triangulation; \
      using Skeleton::create_triangulation; \
      using Skeleton::timer; \
      using Skeleton::mpi_comm; \
      using Skeleton::solution; \
      using Skeleton::old_old_solution; \
      using Skeleton::old_solution; \
      using Skeleton::lambda_vector; \
      using Skeleton::system_pde_residual; \
      using Skeleton::system_total_residual; \
      using Skeleton::results; \
      using Skeleton::results_cod; \
      using Skeleton::current_time; \
      using Skeleton::invalid_h_dependence; \
      using Skeleton::test; \
      using Skeleton::use_old_timestep_pf; \
      using Skeleton::min_cell_diameter; \
      using Skeleton::pcout; \
      using Skeleton::displacements; \
      using Skeleton::phase_field; \
      using Skeleton::set_newton_bc; \
      using Skeleton::cod_lines; \
      using Skeleton::refine_mesh; \
      using Skeleton::assemble_diag_mass_matrix; \
      using Skeleton::newton_update; \
      using Skeleton::set_initial_bc; \
      using Skeleton::set_initial_values; \
      using Skeleton::g_alpha; \



==> Compdata/Nonlinear-Coercive/src/fractures/fracture_types.h <==
#pragma once

#include <string>

#include <enum.h>

enum Index
{
   idx_displacement = 0, idx_phasefield = 1
};

enum Component
{
   comp_displacement_x = 0, comp_displacement_y = 1, comp_phasefield = 2
};

// Note: we could do this automatically using the information provided by fe
inline Index ComponentToIndex(const unsigned int c)
{
   if (c == comp_displacement_x || c == comp_displacement_y)
      return idx_displacement;
   else
      if (c == comp_phasefield)
         return idx_phasefield;
      else
      {
         assert(false);
         return idx_phasefield;
      }
}

BETTER_ENUM(OuterSolver, int, active_set, simple_monolithic, augmented_lagrangian, tw_augmented_lagrangian)
BETTER_ENUM(TestCase, int, sneddon_2d, miehe_tension, miehe_shear, multiple_homo, multiple_het, three_point_bending)
BETTER_ENUM(RefinementStrategy, int, phase_field, fixed_preref_sneddon, fixed_preref_miehe_tension, fixed_preref_miehe_shear, fixed_preref_multiple_homo,
            fixed_preref_multiple_het, global, mix, phase_field_ref_three_point_top)


==> Compdata/Nonlinear-Coercive/src/functionalfunctions.h <==
/*
 * functionalfunctions.h
 *
 *  Created on: Dec 11, 2017
 *      Author: bendtmayer
 */

#ifndef FUNCTIONALFUNCTIONS_H_
#define FUNCTIONALFUNCTIONS_H_
#include "Functionals.h"



double t = 6;
/************************************************************************/
// Class for initial values for the phase-field variable
template<int dim>
class Abstract_Function : public Function<dim>
{
   public:
	Abstract_Function(unsigned int comp=dim+1) :
            Function<dim>(comp)
      {

      }

      virtual double value(const Point<dim> &p, const unsigned int component = 0) const =0;

      void vector_value(const Point<dim> &p, Vector<double> &value) const;

};



template<int dim>
void Abstract_Function<dim>::vector_value(const Point<dim> &p, Vector<double> &values) const
{
   for (unsigned int c = 0; c < this->n_components; ++c)
      values(c) = value(p, c);
}
///////////////////////////////////////////////////////////////////////////////////////////////////
template<int dim>
class Varphi2 : public Function<dim>
{
   public:
      Varphi2(unsigned int comp=dim+1) :
            Function<dim>(comp)
      {

      }

      double value(const Point<dim> &p, const unsigned int component = 0) const;

      void vector_value(const Point<dim> &p, Vector<double> &value) const;

};

// The boundary values are given to component
// with number 0 (namely the x-velocity)
template<int dim>
double Varphi2<dim>::value(const Point<dim> &p, const unsigned int component) const
{
   Assert(component < this->n_components, ExcIndexRange(component, 0, this->n_components));
   double x = p(0);
   double y = p(1);
   double z = 0;
//   bool on_z_boundary= std::abs(y+1)<1e-10 & x >0;
//   if(on_z_boundary)
//        {
//           return 1;
//        }
//   return 0;
   if(dim==2)
   {
   if(x>0.1 && x<2.1 && y>0.1 &&y < 0.4)
            return 500;
   }
   if(dim==3)
   {
      z=p(2);
      bool on_z_boundary= std::abs(z)<1e-10 || std::abs(z-0.41)<1e-10;
      if(x>0.4 && x<0.6 && y>0.1 &&y < 0.4 && !on_z_boundary)
      {
//         std::cout <<p <<std::endl;
         return 500/0.41;
      }

   }
   return 0;
//   if (dim == 3) z = p(2);
//   if (x < 3 && x > 2 && y < 3 && y > 2) return 1;
   if (component == 0)
   {
//      if(z>1-1e-10)return 1;
//      if(x>0.1 && x<2.1 && y>0.1 &&y < 0.4)
//         return 500;
//      if(x+0.1-y>0) return 0;
//      if (x * y > 0) return x + y;
      return 0;
   }
   if (component == 0) return 0;  //1 + y * std::sqrt(std::sqrt(x * x + y * y) - x);  //phi1
   return 0;
}

template<int dim>
void Varphi2<dim>::vector_value(const Point<dim> &p, Vector<double> &values) const
{
   for (unsigned int c = 0; c < this->n_components; ++c)
      values(c) = Varphi2<dim>::value(p, c);
}
////////////////////////////////////////////////////////////////////////////////////

//template<int dim, typename CELL>
//class U_Psi : public Function<dim>
//{
//      BlockVector<double> & soultion;
//      DoFHandler<dim> &dof_handler;
//      FEValues<dim> &fe_values;
//      Varphi<dim> varphi;
//      CELL &cell;
//      unsigned int dofnumber;
//   public:
//      U_Psi(BlockVector<double> & soultion, FEValues<dim> & fe, DoFHandler<dim> &dof_handler, CELL &cell, unsigned int dofnumber) :
//            Function<dim>(dim + 1), soultion( &soultion), fe_values( &fe), dof_handler(dof_handler), varphi(), cell(cell), dofnumber(
//                  dofnumber)
//      {
//
//      }
//
//      virtual double value(const Point<dim> &p, const unsigned int component = 0) const;
//
//      virtual void vector_value(const Point<dim> &p, Vector<double> &value) const;
//
//};

// The boundary values are given to component
// with number 0 (namely the x-velocity)
//template<int dim, typename CELL>
//double U_Psi<dim, CELL>::value(const Point<dim> &p, const unsigned int component) const
//{
//   Assert(component < this->n_components, ExcIndexRange(component, 0, this->n_components));
////   double x = p(0);
////   double y = p(1);
//   double sum = 0;
//   const unsigned int n_q_points = fe_values.n_quadrature_points;
//   std::vector<Vector<double>> function_values(n_q_points, Vector<double>(dim + 1));
//   Functions::FEFieldFunction<dim, DoFHandler<dim>, BlockVector<double>> fefunction(dof_handler, soultion);
//   for (auto cell : dof_handler.active_cell_iterators())
//   {
//      fe_values.reinit(cell);
//      fe_values.get_function_values(soultion, function_values);
//
//      if (component == dim)
//      {
//         if (cell == this->cell) sum += varphi.value(p, component) * fefunction.value(p, component) * fe_values.shape_values;  //exp(-2*(p(0)+p(1)));
//      }
//      if (component == 0) return 0;  //1 + y * std::sqrt(std::sqrt(x * x + y * y) - x);  //phi1
//   }
//   return sum;
//}
//
//template<int dim, typename CELL>
//void U_Psi<dim, CELL>::vector_value(const Point<dim> &p, Vector<double> &values) const
//{
//   for (unsigned int c = 0; c < this->n_components; ++c)
//      values(c) = Varphi<dim>::value(p, c);
//}




//class Product : public Function<number_of_functionals>
//{
//   public:
//      Product() :
//            Function<number_of_functionals>(1)
//      {
//
//      }
//
//      virtual double value(const Point<number_of_functionals> &p, const unsigned int component = 0) const;
//
//      virtual Tensor<1, number_of_functionals> gradient(const Point<number_of_functionals> &p, const unsigned int component = 0) const;
//
//};
//
//// The boundary values are given to component
//// with number 0 (namely the x-velocity)
//template<int number_of_functionals>
//double Product<number_of_functionals>::value(const Point<number_of_functionals> &p, const unsigned int component) const
//{
//   double prod = 1;
//   for (unsigned int i = 0; i < number_of_functionals; i++)
//      prod = prod * p[i];
//   return prod;
//}
//template<int number_of_functionals>
//Tensor<1, number_of_functionals> Product<number_of_functionals>::gradient(const Point<number_of_functionals> &p, const unsigned int component) const
//{
//   Tensor<1, number_of_functionals> prod;
//   cout<<"aba"<<endl;
//   for (unsigned int i = 0; i < number_of_functionals; i++)
//   {
//      prod[i] = 1;
//
//      for (unsigned int j = 0; j < number_of_functionals; j++)
//         prod[i] = prod[i] * p[j];
//      cout<<prod[i]<<endl;
//
//   }
//   return prod;
//}
/************************************************************************/
// Class for initial values for the phase-field variable
template<int dim>
class Varphi3 : public Function<dim>
{
   public:
      Varphi3(unsigned int comp=dim+1) :
            Function<dim>(comp)
      {

      }

      double value(const Point<dim> &p, const unsigned int component = 0) const;

      void vector_value(const Point<dim> &p, Vector<double> &value) const;

};

// The boundary values are given to component
// with number 0 (namely the x-velocity)
template<int dim>
double Varphi3<dim>::value(const Point<dim> &p, const unsigned int component) const
{
   Assert(component < this->n_components, ExcIndexRange(component, 0, this->n_components));

   double x = p(0);
   double y = p(1);

   if (true)
   {
      if (true)
      {
//      return -2*(y*y+x*x-2);
//      if (p(1) >= 1.0 &&p(1)<=2) return 1.0;  //exp(-2*(p(0)+p(1)));
//      if (x * x + y * y <= 1 && x + y >= 0 && -x + y >= 0) return 1.0;
//      if (x > -0.5 && y > -0.5 && x < 0.75 && y < 0.75 ) return 1.0;
//              return 1.0 / (29*(2 + Sin(t*(Power(x,2) + Power(y,2)))));
         if(std::abs(x-1) < 1e-12 || std::abs(y)< 1e-12)
         return 1;
      }
      if (component == 1) return 0;  //1 + y * std::sqrt(std::sqrt(x * x + y * y) - x);  //phi1
      return 0;
   }
   return 0;
}

template<int dim>
void Varphi3<dim>::vector_value(const Point<dim> &p, Vector<double> &values) const
{
   for (unsigned int c = 0; c < this->n_components; ++c)
      values(c) = Varphi3<dim>::value(p, c);
}


template<int dim>
class Omega1 : public Function<dim>
{
   public:
	Omega1(unsigned int comp=dim+1) :
            Function<dim>(comp)
      {

      }

      double value(const Point<dim> &p, const unsigned int component = 0) const;

      void vector_value(const Point<dim> &p, Vector<double> &value) const;

};

template<int dim>
double Omega1<dim>::value(const Point<dim> &p, const unsigned int component) const
{
   Assert(component < this->n_components, ExcIndexRange(component, 0, this->n_components));
   double x = p(0);
   double y = p(1);
   double z = 0;
   if(component==dim+1)
	   if(y<0.1)
		   return 50.0;
   return 0;
}

template<int dim>
void Omega1<dim>::vector_value(const Point<dim> &p, Vector<double> &values) const
{
   for (unsigned int c = 0; c < this->n_components; ++c)
      values(c) = Omega1<dim>::value(p, c);
}


template<int dim>
class Omega2 : public Function<dim>
{
   public:
	Omega2(unsigned int comp=dim+1) :
            Function<dim>(comp)
      {

      }

      double value(const Point<dim> &p, const unsigned int component = 0) const;

      void vector_value(const Point<dim> &p, Vector<double> &value) const;

};

template<int dim>
double Omega2<dim>::value(const Point<dim> &p, const unsigned int component) const
{
	   Assert(component < this->n_components, ExcIndexRange(component, 0, this->n_components));
	   double x = p(0);
	   double y = p(1);
	   double z = 0;
	   if(component==dim+1)
		   if(y>1.5 && x > 0.5)
			   return 1600.0/33.0;
	   return 0;
}

template<int dim>
void Omega2<dim>::vector_value(const Point<dim> &p, Vector<double> &values) const
{
   for (unsigned int c = 0; c < this->n_components; ++c)
      values(c) = Omega2<dim>::value(p, c);
}

template<int dim>
class Omega3 : public Function<dim>
{
   public:
	Omega3(unsigned int comp=dim+1) :
            Function<dim>(comp)
      {

      }

      double value(const Point<dim> &p, const unsigned int component = 0) const;

      void vector_value(const Point<dim> &p, Vector<double> &value) const;

};

template<int dim>
double Omega3<dim>::value(const Point<dim> &p, const unsigned int component) const
{
	   Assert(component < this->n_components, ExcIndexRange(component, 0, this->n_components));
		   double x = p(0);
		   double y = p(1);
		   double z = 0;
		   if(component==dim+1)
			   if(y>1.5 && x < 0.5)
				   return 1600.0/33.0;
		   return 0;
}

template<int dim>
void Omega3<dim>::vector_value(const Point<dim> &p, Vector<double> &values) const
{
   for (unsigned int c = 0; c < this->n_components; ++c)
      values(c) = Omega3<dim>::value(p, c);
}

template<int dim>
class Abstract_Function_with_gradient : public Function<dim>
{
   public:
	Abstract_Function_with_gradient(unsigned int comp=1) :
            Function<dim>(comp)
      {

      }

      virtual double value(const Point<dim> &p, const unsigned int component = 0) const=0;
      virtual void vector_value(const Point<dim> &p, Vector<double> &value) const=0;
      virtual double diffvalue(const Point<dim> &p, const unsigned int component1 = 0,const unsigned int component2 = 0)const=0;

};

class Errorweightingfunction
{
	public:
	Errorweightingfunction(){}
	 virtual ~Errorweightingfunction() = default;
	 virtual double value(const Vector<double> & Jdiff,Vector<double> & Ju)=0;
	 virtual double Dvalue (const Vector<double> & Jdiff, Vector<double> & Ju, double comp=0)=0;
	 Vector<double> DvalueVec (const Vector<double> & Jdiff, Vector<double> & Ju)
	 {
		 Vector<double> result=0*Jdiff;
		 for(unsigned int i=0; i<Jdiff.size();i++)
		 {
			 result[i]=Dvalue(Jdiff,Ju,i);
		 }
		 return result;
	 }

};

class Errorweightingfunction_with_p: public Errorweightingfunction
{
	public:
	Errorweightingfunction_with_p(double p):p_(p){}
	const double p_;
	const double min_ju=1e-3;
	 virtual ~Errorweightingfunction_with_p() = default;
	 virtual double value(const Vector<double> & Jdiff,Vector<double> & Ju)
	 {
		 double sum=0;
		 for(unsigned int i=0;i<Jdiff.size();i++)
			 sum+=std::pow(std::abs(Jdiff[i]),p_); // /std::max(std::abs(Ju[i]), min_ju);
		 return sum;
	 }
	 virtual double Dvalue (const Vector<double> & Jdiff,Vector<double> & Ju,double comp=0)
	 {
		 return p_*std::pow(std::abs(Jdiff[comp]),p_-1)*Sign(Jdiff[comp]); ///std::max(std::abs(Ju[comp]), min_ju);
	 }

};



#endif /* FUNCTIONALFUNCTIONS_H_ */


==> Compdata/Nonlinear-Coercive/src/get_condition_number.h <==
#pragma once
 

template<typename MATRIX, typename VECTOR>
double get_min_eig(const MATRIX & Matrix, const VECTOR & randomvector)
{
   double lambda_min=0;
        dealii::Vector<double> u, v;
        u = randomvector;
        v = randomvector;
        v *= (1 / sqrt(u * u));
        dealii::SparseDirectUMFPACK A_direct;
        A_direct.initialize(Matrix);
        for (int i = 0; i < 100; i++)
        {
                A_direct.vmult(u, v);
                lambda_min = 1 / (u * v);
                v = u;
                v *= (1 / sqrt(v * v));

        }
        return lambda_min;
}

template<typename MATRIX, typename VECTOR>
double get_max_eig(const MATRIX & Matrix, const VECTOR & randomvector)
{
   double lambda_max=0;
        dealii::Vector<double> u, v;
        u = randomvector;
        v = randomvector;
        v *= (1 / sqrt(u * u));
        for (int i = 0; i < 100; i++)
        {
                Matrix.vmult(u, v);
                lambda_max = (u * v);
                v = u;
                v *= (1 / sqrt(v * v));

        }
        return lambda_max;
}

template<typename MATRIX,typename VECTOR>
double get_conditionnumber_sym(const MATRIX & Matrix,const VECTOR & randomvector)
{
    double lambda_max, lambda_min,conditionnumber = 0.0;
    lambda_max=get_max_eig(Matrix,randomvector);
    lambda_min=get_min_eig(Matrix,randomvector);
    conditionnumber = abs(lambda_max / lambda_min);
    return conditionnumber;
}


==> Compdata/Nonlinear-Coercive/src/get_nsbench4_original_grid.h <==
#pragma once
 #include <deal.II/grid/tria.h>
#include <deal.II/grid/grid_generator.h>
#include <deal.II/grid/tria_accessor.h>
#include <deal.II/grid/tria_iterator.h>
#include <deal.II/grid/grid_tools.h>
#include <deal.II/grid/grid_in.h>

template<int dim>
void get_grid(auto & triangulation){
   if(dim==2)
   {
 std::string grid_name= "nsbench4_original.inp";
 dealii::GridIn<dim> grid_in;
      grid_in.attach_triangulation (triangulation);
      std::ifstream input_file(grid_name.c_str());
      grid_in.read_ucd (input_file);

      dealii::Point<dim> p(0.2, 0.2);
      // Older deal.II versions
      //double radius = 0.05;
      //static const HyperBallBoundary<dim> boundary(p,radius);
      //triangulation.set_boundary (80, boundary);

      // from deal_II_version 9.0.0
      static const dealii::SphericalManifold<dim> boundary(p);
      triangulation.set_all_manifold_ids_on_boundary(80,80);
      triangulation.set_manifold(80,boundary);

      triangulation.refine_global (0);
   }
   else
   {
      std::string grid_name= "nsbench3dQ.inp";
      dealii::GridIn<dim> grid_in;
           grid_in.attach_triangulation (triangulation);
           std::ifstream input_file(grid_name.c_str());
           grid_in.read_ucd (input_file);
           GridTools::transform([](const Point<dim> &in) -> Point<dim>
           {
             return {0.1*in[0], 0.1*in[1],0.1*in[2]};
           },
           triangulation);
           triangulation.refine_global (0);
   }
}


==> Compdata/Nonlinear-Coercive/src/get_variables.h <==
/*
 * get_variables.h
 *
 *  Created on: Jul 25, 2017
 *      Author: bendtmayer
 */

#ifndef GET_VARIABLES_H_
#define GET_VARIABLES_H_

#include "csv.h"
#include <deal.II/base/quadrature_lib.h>
#include <deal.II/base/logstream.h>
#include <deal.II/base/function.h>
#include <deal.II/base/utilities.h>
#include <deal.II/base/timer.h>

#include <deal.II/lac/block_vector.h>
#include <deal.II/lac/full_matrix.h>
#include <deal.II/lac/block_sparse_matrix.h>
#include <deal.II/lac/sparse_direct.h>
#include <deal.II/lac/solver.h>
#include <deal.II/lac/linear_operator.h>
#include <deal.II/lac/linear_operator_tools.h>
#include <deal.II/lac/solver_bicgstab.h>

#include <deal.II/grid/tria.h>
#include <deal.II/grid/grid_generator.h>
#include <deal.II/grid/tria_accessor.h>
#include <deal.II/grid/tria_iterator.h>
#include <deal.II/grid/grid_tools.h>
#include <deal.II/grid/grid_in.h>

#include <deal.II/dofs/dof_handler.h>
#include <deal.II/dofs/dof_renumbering.h>
#include <deal.II/dofs/dof_accessor.h>
#include <deal.II/dofs/dof_tools.h>
#include <boost/serialization/serialization.hpp>
#include <boost/archive/binary_iarchive.hpp>
#include <boost/archive/binary_oarchive.hpp>

#include <deal.II/lac/constraint_matrix.h>
#include <deal.II/lac/solver_cg.h>
#include <deal.II/lac/precondition.h>

#include <deal.II/fe/fe_q.h>
#include <deal.II/fe/fe_dgq.h>
#include <deal.II/fe/fe_dgp.h>
#include <deal.II/fe/fe_system.h>
#include <deal.II/fe/fe_values.h>
#include <deal.II/fe/mapping_q1.h>
#include <deal.II/fe/fe_tools.h>
#include <deal.II/base/work_stream.h>
#include <deal.II/numerics/vector_tools.h>
#include <deal.II/numerics/matrix_tools.h>

#include <deal.II/numerics/data_out.h>
#include <deal.II/numerics/solution_transfer.h>

#include <deal.II/base/quadrature_lib.h>
#include <deal.II/base/function.h>
#include <deal.II/base/logstream.h>
#include <deal.II/base/thread_management.h>
#include <deal.II/base/parameter_handler.h>

#include <deal.II/lac/vector.h>
#include <deal.II/lac/full_matrix.h>
#include <deal.II/lac/sparse_matrix.h>
#include <deal.II/lac/solver_cg.h>
#include <deal.II/lac/solver_control.h>
#include <deal.II/lac/solver_gmres.h>
#include <deal.II/lac/trilinos_precondition.h>
#include <deal.II/lac/sparse_direct.h>
#include <deal.II/lac/precondition.h>
#include <deal.II/lac/constraint_matrix.h>
#include <deal.II/grid/tria.h>
#include <deal.II/grid/grid_generator.h>
#include <deal.II/grid/grid_out.h>
#include <deal.II/grid/tria_accessor.h>
#include <deal.II/grid/tria_iterator.h>
#include <deal.II/grid/grid_refinement.h>
#include <deal.II/grid/grid_in.h>
#include <deal.II/dofs/dof_handler.h>
#include <deal.II/dofs/dof_accessor.h>
#include <deal.II/dofs/dof_tools.h>
#include <deal.II/fe/fe_q.h>
#include <deal.II/fe/fe_values.h>
#include <deal.II/fe/fe_tools.h>
#include <deal.II/numerics/vector_tools.h>
#include <deal.II/numerics/matrix_tools.h>
#include <deal.II/numerics/data_out.h>
#include <deal.II/numerics/error_estimator.h>
#include <deal.II/base/utilities.h>
#include <deal.II/base/mpi.h>

// C++
#include <fstream>
#include <sstream>

#include <iostream>
#include <sstream>

#include "stdlib.h"
#include "stdio.h"
#include <string.h>

using namespace dealii;

template<int dim>
inline Tensor<1, dim> get_u(unsigned int q,
		std::vector<std::vector<double> >& old_solution_values)
{
	Tensor<1, dim> u;
	for (int i = 0; i < dim; i++)
		u[i] = old_solution_values[q][i];

	return u;
}

template<int dim>
inline Tensor<2, dim> get_grad_u(unsigned int q,
		std::vector<std::vector<Tensor<1, dim> > >& old_solution_grads)
{
	Tensor<2, dim> structure_continuation;
	for (int i = 0; i < dim; i++)
	{
		for (int j = 0; j < dim; j++)
		{
			structure_continuation[i][j] = old_solution_grads[q][i][j];
		}
	}
	return structure_continuation;

}

template<int dim>
inline Tensor<1, dim> get_grad_pf(unsigned int q,
		std::vector<std::vector<Tensor<1, dim> > > old_solution_grads)
{
	Tensor<1, dim> grad_pf;
	for (int i = 0; i < dim; i++)
		grad_pf[i] = old_solution_grads[q][dim][i];

	return grad_pf;
}

template<int dim>
inline double get_pf(unsigned int q,
		std::vector<Vector<double>>& old_solution_values)
{

	//    return std::max(std::min(old_solution_values[q](dim),1.0),0.0);
	return old_solution_values[q](dim);
}

template<int dim>
inline double get_pf_zh(unsigned int q,
		std::vector<Vector<double>>& old_solution_values)
{

//     return std::max(std::min(old_solution_values[q](dim),1.0),0.0);
	return old_solution_values[q](dim);
}

template<int dim>
inline Tensor<1, dim> get_u(unsigned int q,
		std::vector<Vector<double> > old_solution_values)
{
	Tensor<1, dim> u;
	u[0] = old_solution_values[q](0);
	u[1] = old_solution_values[q](1);
	if (dim == 3)
		u[2] = old_solution_values[q](2);

	return u;
}

template<int dim>
inline Tensor<1, dim> get_u_LinU(const Tensor<1, dim> phi_i_u)
{
	Tensor<1, dim> tmp;
	tmp[0] = phi_i_u[0];
	tmp[1] = phi_i_u[1];
	if (dim == 3)
		tmp[2] = phi_i_u[2];

	return tmp;
}

template<int dim>
inline double get_deviator_norm(const Tensor<2, dim> deviator)
{
	if (dim == 2)
	{
		return std::sqrt(
				deviator[0][0] * deviator[0][0]
						+ deviator[0][1] * deviator[0][1]
						+ deviator[1][0] * deviator[1][0]
						+ deviator[1][1] * deviator[1][1]);
	}
	else if (dim == 3)
	{
		// TODO: needs to be done
		return 0.0;

	}

}

// In the third namespace, we summarize the
// constitutive relations for the structure equations.
namespace Structure_Terms_in_ALE
{
// Green-Lagrange strain tensor
template<int dim>
inline Tensor<2, dim> get_E(const Tensor<2, dim> F_T, const Tensor<2, dim> F,
		const Tensor<2, dim> Identity)
{
	return 0.5 * (F_T * F - Identity);
}

template<int dim>
inline double get_tr_E(const Tensor<2, dim> E)
{
	return trace(E);
}

template<int dim>
inline double get_tr_E_LinU(unsigned int q,
		const std::vector<std::vector<Tensor<1, dim> > > old_solution_grads,
		const Tensor<2, dim> phi_i_grads_u)
{
	return ((1 + old_solution_grads[q][0][0]) * phi_i_grads_u[0][0]
			+ old_solution_grads[q][0][1] * phi_i_grads_u[0][1]
			+ (1 + old_solution_grads[q][1][1]) * phi_i_grads_u[1][1]
			+ old_solution_grads[q][1][0] * phi_i_grads_u[1][0]);
}

}

#endif /* GET_VARIABLES_H_ */


==> Compdata/Nonlinear-Coercive/src/in_domain.h <==
#pragma once
 

template< unsigned int dim>
 bool in_ball(dealii::Point<dim> p,dealii::Point<dim> center, double radius)
      {
         double value=0;
               for(unsigned int i=0; i<dim;i++)
               {
                  value+=(p(i)-center(i))*(p(i)-center(i));
               }
         return value < radius*radius;
      }

      bool in_heart(dealii::Point<2> p,dealii::Point<2> center, double scaling)
      {
         //https://lifethroughamathematicianseyes.wordpress.com/2015/02/13/mathematics-and-love/
         double x=(p(0)-center(0))/scaling;
         double y=(p(1)-center(1))/scaling;
         double precomp_1=(5*y/4-std::sqrt(4.0*std::abs(x)));
         return x*x+precomp_1*precomp_1<20;
      }
template< unsigned int dim>
 bool in_hypercube(dealii::Point<dim> p,dealii::Point<dim> center, double sidelength)
      {
   bool inside=true;
   for(unsigned int i=0; i<dim;i++)
          {
             double distance_to_center=std::abs(p(i)-center(i));
             if(distance_to_center>=0.5*sidelength)
                inside=false;
          }
   return inside;
      }




==> Compdata/Nonlinear-Coercive/src/inverse_prec.h <==
/*
 * inverse_prec.h
 *
 *  Created on: 12.10.2022
 *      Author: endtmayer
 */

#ifndef INVERSE_PREC_H_
#define INVERSE_PREC_H_
#include <deal.II/base/quadrature_lib.h>
#include <deal.II/base/logstream.h>
#include <deal.II/base/function.h>
#include <deal.II/base/utilities.h>
#include <deal.II/base/tensor_function.h>

#include <deal.II/lac/block_vector.h>
#include <deal.II/lac/full_matrix.h>
#include <deal.II/lac/block_sparse_matrix.h>
#include <deal.II/lac/solver_cg.h>
#include <deal.II/lac/precondition.h>
#include <deal.II/lac/affine_constraints.h>

#include <deal.II/grid/tria.h>
#include <deal.II/grid/grid_generator.h>
#include <deal.II/grid/grid_tools.h>
#include <deal.II/grid/grid_refinement.h>

#include <deal.II/dofs/dof_handler.h>
#include <deal.II/dofs/dof_renumbering.h>
#include <deal.II/dofs/dof_tools.h>


#include <deal.II/fe/fe_q.h>
#include <deal.II/fe/fe_system.h>
#include <deal.II/fe/fe_values.h>

#include <deal.II/numerics/vector_tools.h>
#include <deal.II/numerics/matrix_tools.h>
#include <deal.II/numerics/data_out.h>
#include <deal.II/numerics/error_estimator.h>

#include <deal.II/lac/sparse_direct.h>

#include <deal.II/lac/sparse_ilu.h>
using namespace dealii;
template <class MatrixType, class PreconditionerType>
class InverseMatrixCG : public Subscriptor
{
public:
	InverseMatrixCG(const MatrixType &        m,
                const PreconditionerType &preconditioner);
  void vmult(Vector<double> &dst, const Vector<double> &src) const;
  void Tvmult(Vector<double> &dst, const Vector<double> &src) const;
  std::size_t  m () const {return matrix->m();};
  std::size_t  n() const {return matrix->n();};
private:
  const SmartPointer<const MatrixType>         matrix;
  const SmartPointer<const PreconditionerType> preconditioner;
};


template <class MatrixType, class PreconditionerType>
InverseMatrixCG<MatrixType, PreconditionerType>::InverseMatrixCG(
  const MatrixType &        m,
  const PreconditionerType &preconditioner)
  : matrix(&m)
  , preconditioner(&preconditioner)
{}

template <class MatrixType, class PreconditionerType>
void InverseMatrixCG<MatrixType, PreconditionerType>::vmult(
  dealii::Vector<double> &      dst,
  const Vector<double> &src) const
{
  SolverControl            solver_control(src.size(), std::max(1e-14,1e-6 * src.l2_norm()));
  SolverCG<Vector<double>> cg(solver_control);

  dst = 0;

  cg.solve(*matrix, dst, src, *preconditioner);
}

template <class MatrixType, class PreconditionerType>
void InverseMatrixCG<MatrixType, PreconditionerType>::Tvmult(
  dealii::Vector<double> &      dst,
  const Vector<double> &src) const
{
  SolverControl            solver_control(src.size(), std::max(1e-14,1e-6 * src.l2_norm()));
  SolverCG<Vector<double>> cg(solver_control);

  dst = 0;

  cg.solve(*matrix, dst, src, *preconditioner);
}

template <class MatrixType, class PreconditionerType>
class InverseMatrixGMRES : public Subscriptor
{
public:
	InverseMatrixGMRES(const MatrixType &        m,
                const PreconditionerType &preconditioner);
  void vmult(Vector<double> &dst, const Vector<double> &src) const;
  void Tvmult(Vector<double> &dst, const Vector<double> &src) const;
  std::size_t  m()const{return matrix->m();};
  std::size_t  n()const{return matrix->n();};
private:
  const SmartPointer<const MatrixType>         matrix;
  const SmartPointer<const PreconditionerType> preconditioner;
};


template <class MatrixType, class PreconditionerType>
InverseMatrixGMRES<MatrixType, PreconditionerType>::InverseMatrixGMRES(
  const MatrixType &        m,
  const PreconditionerType &preconditioner)
  : matrix(&m)
  , preconditioner(&preconditioner)
{}

template <class MatrixType, class PreconditionerType>
void InverseMatrixGMRES<MatrixType, PreconditionerType>::vmult(
  dealii::Vector<double> &      dst,
  const Vector<double> &src) const
{
  SolverControl            solver_control(4*src.size(), std::max(1e-10,1e-6 * src.l2_norm()));
  typename SolverGMRES<Vector<double>>::AdditionalData adddata;
  		               adddata.use_default_residual=true;
  SolverGMRES<Vector<double>> gmres(solver_control,adddata);

  dst = 0;

  gmres.solve(*matrix, dst, src, *preconditioner);
//  std::cout << solver_control.last_step() << " GMRES- Iterations needed adjoint (Residual: " << solver_control.last_value() << ")" << std::endl;
}

template <class MatrixType, class PreconditionerType>
void InverseMatrixGMRES<MatrixType, PreconditionerType>::Tvmult(
  dealii::Vector<double> &      dst,
  const Vector<double> &src) const
{
  SolverControl            solver_control(4*src.size(), std::max(1e-10,1e-6 * src.l2_norm()));
  typename SolverGMRES<Vector<double>>::AdditionalData adddata;
  		               adddata.use_default_residual=true;
  SolverGMRES<Vector<double>> gmres(solver_control,adddata);
  auto matrixop=linear_operator(*matrix);
  auto matrixT=transpose_operator(matrixop);

  dst = 0;

  gmres.solve(matrixT, dst, src, *preconditioner);
}


template <class MatrixType, class PreconditionerType> InverseMatrixGMRES<MatrixType, PreconditionerType> inverse_gmres(const MatrixType &        m,
		  const PreconditionerType &preconditioner)
{
	return {m,preconditioner};
}


template <class MatrixTypeA, class MatrixTypeB, class MatrixTypeC, class MatrixTypeD>
class Schurcomplement : public Subscriptor
{
public:
	Schurcomplement(const MatrixTypeA &        invA,const MatrixTypeB &        B,const MatrixTypeC &        C,const MatrixTypeD &        D);
  void vmult(Vector<double> &dst, const Vector<double> &src) const;
  void Tvmult(Vector<double> &dst, const Vector<double> &src) const;
  std::size_t  m()const{return D->m();};
  std::size_t  n()const{return D->n();};
private:
  const SmartPointer<const MatrixTypeA>         InvA;
  const SmartPointer<const MatrixTypeB>         B;
  const SmartPointer<const MatrixTypeC>         C;
  const SmartPointer<const MatrixTypeD>         D;
};


template <class MatrixTypeA, class MatrixTypeB, class MatrixTypeC, class MatrixTypeD>
Schurcomplement<MatrixTypeA,  MatrixTypeB,  MatrixTypeC,  MatrixTypeD>::Schurcomplement(
		const MatrixTypeA &        invA,const MatrixTypeB &        B,const MatrixTypeC &        C,const MatrixTypeD &        D)
  : InvA(&invA),B(&B),C(&C),D(&D)
{}

template <class MatrixTypeA, class MatrixTypeB, class MatrixTypeC, class MatrixTypeD>
void Schurcomplement<MatrixTypeA,  MatrixTypeB,  MatrixTypeC,  MatrixTypeD>::vmult(
  dealii::Vector<double> &      dst,
  const Vector<double> &src) const
{
  dst=0;
  auto CInvABsrc=dst;
  dealii::Vector<double> Bsrc((*InvA).n());
  Bsrc=0;
  auto InvABsrc=Bsrc;

  (*B).vmult(Bsrc,src);
  (*InvA).vmult(InvABsrc,Bsrc);
  (*C).vmult(CInvABsrc,Bsrc);
  (*D).vmult(dst,src);
  dst-=CInvABsrc;
  dst+=0.8*src;
}

template <class MatrixTypeA, class MatrixTypeB, class MatrixTypeC, class MatrixTypeD>
void Schurcomplement<MatrixTypeA,  MatrixTypeB,  MatrixTypeC,  MatrixTypeD>::Tvmult(
  dealii::Vector<double> &      dst,
  const Vector<double> &src) const
{
  dst=0;
  auto BTInvACTsrc=dst;
  dealii::Vector<double> CTsrc((*InvA).n());
  CTsrc=0;
  auto InvACTsrc=CTsrc;

  (*C).Tvmult(CTsrc,src);
  (*InvA).Tvmult(InvACTsrc,CTsrc);
  (*B).Tvmult(BTInvACTsrc,InvACTsrc);
  (*D).Tvmult(dst,src);
  dst-=BTInvACTsrc;
  dst+=0.8*src;
}
template <class MatrixTypeA, class MatrixTypeB, class MatrixTypeC, class MatrixTypeD>
Schurcomplement<MatrixTypeA,  MatrixTypeB,  MatrixTypeC,  MatrixTypeD> schurcompl(
		const MatrixTypeA &        invA,const MatrixTypeB &        B,const MatrixTypeC &        C,const MatrixTypeD &        D)
{
	return {invA,B,C,D};
}
//////////////////////////////////////////////////////////////////////////////////////////////////////
template <class MatrixType>
class Transposematrix : public Subscriptor
{
public:
	Transposematrix(const MatrixType &  Matrix);
  void vmult(Vector<double> &dst, const Vector<double> &src) const;
  void Tvmult(Vector<double> &dst, const Vector<double> &src) const;
  std::size_t  m()const{return M->n();};
  std::size_t  n()const{return M->m();};
private:
  const SmartPointer<const MatrixType>         M;
};


template <class MatrixType>
Transposematrix<MatrixType>::Transposematrix(
		const MatrixType & Matrix)
  : M(&Matrix)
{}

template <class MatrixType>
void Transposematrix<MatrixType>::vmult(
  dealii::Vector<double> &      dst,
  const Vector<double> &src) const
{//std::cout<<"Testv"<<std::endl;
//  std::cout<< M->n();
//  std::cout<< " x "<< M->m()<<std::endl;
  M->Tvmult(dst,src);
}

template <class MatrixType>
void Transposematrix<MatrixType>::Tvmult(
  dealii::Vector<double> &      dst,
  const Vector<double> &src) const
{std::cout<<"TestvT"<<std::endl;
  M->vmult(dst,src);
}


template <class MatrixType>
Transposematrix<MatrixType> transposedMatrix(
		const MatrixType &        M)
{
	return M;
}




#endif /* INVERSE_PREC_H_ */


==> Compdata/Nonlinear-Coercive/src/la_conversion.h <==
#pragma once

#include <deal.II/lac/block_vector.h>
#include <deal.II/lac/block_vector_base.h>
#include <deal.II/lac/generic_linear_algebra.h>
#include <deal.II/lac/la_parallel_block_vector.h>
#include <deal.II/lac/la_parallel_vector.h>
#include <deal.II/lac/trilinos_parallel_block_vector.h>
#include <deal.II/lac/trilinos_vector.h>
#include <deal.II/lac/vector.h>

//#include "misc_defines.h"
#include "misc_math.h"

#include "mpi_utils.h"

using namespace dealii;

// trilinos <-> petsc <-> dealii
// block <-> normal for trilinos/petsc/dealii

// Conversion from normal vectors into block vectors or serial into parallel ones.
// Since we cannot possibly know the block/parallel structure from a non-block/serial vector,
// we have to assume that the target is already correctly initialized.
// template <typename TARGET, typename SOURCE>
// void convert(const SOURCE &source, TARGET &target);

// Forward:
// Conversion from one vector type to another.
template <typename TARGET, typename SOURCE>
TARGET convert(const SOURCE &source);

// ----------------------------------------------------------------------------------------- //

// Convert normal vector into block vector.
template <typename number, typename number2>
void convert(const Vector<number> &source, BlockVector<number2> &target)
{
   AssertDimension(source.size(), target.size());
   target = source;
}

// Convert block vector into normal vector.
template <typename number, typename number2>
void convert(const BlockVector<number> &source, Vector<number2> &target)
{
   target.reinit(source.size());
   target = source;
}

// ----------------------------------------------------------------------------------------- //

// Convert normal vector into parallel block vector.
template <typename number, typename number2>
void convert(const Vector<number> &source, LinearAlgebra::distributed::BlockVector<number2> &target)
{
   AssertDimension(source.size(), target.size());
   for (auto i : target.locally_owned_elements())
      target(i) = source(i);
}

// Convert normal vector into parallel vector.
template <typename number, typename number2>
void convert(const Vector<number> &source, LinearAlgebra::distributed::Vector<number2> &target)
{
   AssertDimension(source.size(), target.size());
   for (auto i : target.locally_owned_elements())
      target(i) = source(i);
}

// ----------------------------------------------------------------------------------------- //

// Convert parallel deal.II vectors into serial ones.
template <typename number, typename number2>
void convert(const LinearAlgebra::distributed::Vector<number> &source, Vector<number2> &target)
{
   target.reinit(source.size());

   if (n_ranks(source.get_mpi_communicator()) > 1) {
      LinearAlgebra::distributed::Vector<number> tmp;
      tmp.reinit(source.locally_owned_elements(), complete_index_set(source.size()), source.get_mpi_communicator());
      tmp.copy_locally_owned_data_from(source);
      tmp.update_ghost_values();
      for (unsigned int i = 0; i < source.size(); i++)
         target[i]        = tmp[i];
   }
   else
   {
      for (unsigned int i = 0; i < source.size(); i++)
         target[i]        = source[i];
   }
}

// Convert parallel deal.II block vectors into serial ones.
template <typename number, typename number2>
void convert(const LinearAlgebra::distributed::BlockVector<number> &source, BlockVector<number2> &target)
{
   target.reinit(source.n_blocks());
   for (unsigned int i = 0; i < source.n_blocks(); i++)
      convert(source.block(i), target.block(i));

   target.collect_sizes();
}

// Convert parallel deal.II block vectors into parallel normal ones.
template <typename number, typename number2>
void convert(const LinearAlgebra::distributed::BlockVector<number> &source, LinearAlgebra::distributed::Vector<number2> &target)
{
   target.reinit(source.locally_owned_elements(), source.locally_owned_elements(), dealii::Utilities::MPI::get_mpi_communicator(source));
   for (unsigned int i : source.locally_owned_elements())
      target[i] = source[i];
   target.compress(VectorOperation::insert);
}

// Convert parallel deal.II block vectors into serial non-block ones.
template <typename number, typename number2>
void convert(const LinearAlgebra::distributed::BlockVector<number> &source, Vector<number2> &target)
{
   target.reinit(source.size());

   if (source.n_blocks() == 0) return;

   if (n_ranks(source.block(0).get_mpi_communicator()) > 1) {
      convert(convert<BlockVector<number>>(source), target);
   }
   else
   {
      for (unsigned int i = 0; i < source.size(); i++)
         target[i]        = source[i];
   }
}

#ifdef DEAL_II_WITH_TRILINOS
template <typename number>
void convert(const LinearAlgebra::distributed::BlockVector<number> &source, TrilinosWrappers::MPI::Vector &target)
{
   target.reinit(source.locally_owned_elements(), source.locally_owned_elements(), dealii::Utilities::MPI::get_mpi_communicator(source));
   for (unsigned int i : source.locally_owned_elements())
      target[i] = source[i];
   target.compress(VectorOperation::insert);
}

template <typename number>
void convert(const TrilinosWrappers::MPI::Vector &source, LinearAlgebra::distributed::BlockVector<number> &target)
{
   AssertDimension(source.size(), target.size());
   for (auto i : source.locally_owned_elements())
      target(i) = source(i);
}

template <typename number>
void convert(const TrilinosWrappers::MPI::Vector &source, LinearAlgebra::distributed::Vector<number> &target)
{
   target.reinit(source.locally_owned_elements(), source.get_mpi_communicator());
   for (auto i : source.locally_owned_elements())
      target(i) = source(i);
}

template <typename number>
void convert(const LinearAlgebra::distributed::Vector<number> &source, TrilinosWrappers::MPI::Vector &target)
{
   target.reinit(source.locally_owned_elements(), source.get_mpi_communicator());
   for (auto i : source.locally_owned_elements())
      target(i) = source(i);
}

// Convert parallel Trilinos vectors into serial dealii ones.
template <typename number>
void convert(const TrilinosWrappers::MPI::Vector &source, Vector<number> &target)
{
   target = source;
}

// Convert parallel Trilinos block vectors into serial dealii ones.
template <typename number>
void convert(const TrilinosWrappers::MPI::BlockVector &source, BlockVector<number> &target)
{
   target = source;
}
#endif

// Conversion from one vector type to another.
template <typename TARGET, typename SOURCE>
TARGET convert(const SOURCE &source)
{
   TARGET result;
   convert(source, result);
   return result;
}

// Specialization for equal types. Returns a copy of the input vector.
template <typename T>
T convert(const T &source)
{
   return source;
}


==> Compdata/Nonlinear-Coercive/src/linear_algebra.h <==
#pragma once

#include <assert.h>

#include <deal.II/base/tensor.h>

#include "variables.h"
#include "eig.h"
#include "misc_math.h"

using namespace dealii;

template<int dim>
bool is_symmetric(const Tensor<2, dim> & X)
{
   for (unsigned int i = 0; i < dim; i++)
      for (unsigned int j = i + 1; j < dim; j++)
         if (X[i][j] != X[j][i]) return false;

   return true;
}

template<int dim>
void positive_tensor(const Tensor<2, dim> & X, Tensor<2, dim> & X_plus)
{
   Assert(is_symmetric(X), ExcInvalidState());

   Tensor<2, dim> zero_matrix;
   zero_matrix.clear();

   if (X == zero_matrix)
   {
      X_plus = zero_matrix;
//      printf("zero matrix");
      return;
   }

   Tensor<2, dim> lambda;
   Tensor<2, dim> P_matrix;

   eigensystem(X, lambda, P_matrix);

   Tensor<2, dim> lambda_plus = zero_matrix;
   for (int i = 0; i < dim; i++)
      lambda_plus[i][i] = positive(lambda[i][i]);

   X_plus = P_matrix * lambda_plus * transpose(P_matrix);
}

template<int dim>
void positive_tensor_lin(const Variable<Tensor<2, dim>> & var_X, Variable<Tensor<2, dim>> & var_X_plus)
{
   Assert(is_symmetric(var_X.Val), ExcInvalidState());
   Assert(is_symmetric(var_X.Grad), ExcInvalidState());

   const auto I = get_Identity<dim>();

   const auto & X = var_X.Val;
   const auto & dX = var_X.Grad;

   Tensor<2, dim> D, V;
   eigensystem_symmetric(X, D, V);

   // Compute derivatives of eigenvectors V
   Tensor<2, dim> dV, dD;
   for (int i = 0; i < dim; i++)
   {
      // Since we know all eigenvalues/vectors of Yi in advance, we can speed up compared to pseudoinverse(Yi);
      // const auto Yi = D[i][i] * I - X;
      const auto & V_Y = V;
      const auto D_Y = -(D - D[i][i] * I);
      Tensor<2, dim> D_Y_inv;
      for (int j = 0; j < dim; j++)
         D_Y_inv[j][j] = D_Y[j][j] == 0.0 ? 0.0 : 1.0 / D_Y[j][j];

      const auto Yi_inv = V_Y * D_Y_inv * transpose(V_Y);

      // Extract eigenvector i
      Tensor<1, dim> vi;
      for (int d = 0; d < dim; d++)
         vi[d] = V[d][i];

      Tensor<1, dim> dvi = Yi_inv * dX * vi;

      for (int d = 0; d < dim; d++)
         dV[d][i] = dvi[d];

      dD[i][i] = vi * dX * vi;
   }

#ifdef DEBUG

   const auto VDV = var(V, dV) * var(D, dD) * transpose(var(V, dV));

//   cout << "lin(VDV): " << VDV.Grad << endl;
//   cout << "lin(X):   " << var_X.Grad << endl;
//   cout << "val(VDV): " << VDV.Val << endl;
//   cout << "val(X):   " << var_X.Val << endl;
//
//   cout << "D:   " << D << endl;
//   cout << "V:   " << V << endl;
//   cout << "dD:   " << dD << endl;
//   cout << "dV:   " << dV << endl;

// does not quite work for zero matrices with non-zero derivative
   if (X.norm() != 0)
   {
      for (unsigned int i = 0; i < dim; i++)
         for (unsigned int j = 0; j < dim; j++)
         {
            assert(approx_equal(VDV.Val[i][j], var_X.Val[i][j], 1.0e-5));
            assert(approx_equal(VDV.Grad[i][j], var_X.Grad[i][j], 1.0e-5));
         }
   }
#endif

   Tensor<2, dim> D_plus;
   for (int i = 0; i < dim; i++)
      D_plus[i][i] = positive(D[i][i]);

   // Compute derivatives of positive eigenvalues
   Tensor<2, dim> dD_plus;
   for (int i = 0; i < dim; i++)
   {
      if (D[i][i] >= 0)
         dD_plus[i][i] = dD[i][i];
      else
         dD_plus[i][i] = 0;
   }

   var_X_plus = var(V, dV) * var(D_plus, dD_plus) * transpose(var(V, dV));
}


==> Compdata/Nonlinear-Coercive/src/linear_solver.h <==
/*
 * linear_solver.h
 *
 *  Created on: Jul 25, 2017
 *      Author: bendtmayer
 */

#ifndef LINEAR_SOLVER_H_
#define LINEAR_SOLVER_H_
#include <deal.II/base/quadrature_lib.h>
#include <deal.II/base/logstream.h>
#include <deal.II/base/function.h>
#include <deal.II/base/utilities.h>
#include <deal.II/base/timer.h>

#include <deal.II/lac/block_vector.h>
#include <deal.II/lac/full_matrix.h>
#include <deal.II/lac/block_sparse_matrix.h>
#include <deal.II/lac/sparse_direct.h>
#include <deal.II/lac/solver.h>
#include <deal.II/lac/linear_operator.h>
#include <deal.II/lac/linear_operator_tools.h>
#include <deal.II/lac/solver_bicgstab.h>

#include <boost/serialization/serialization.hpp>
#include <boost/archive/binary_iarchive.hpp>
#include <boost/archive/binary_oarchive.hpp>

#include <deal.II/lac/constraint_matrix.h>
#include <deal.II/lac/solver_cg.h>
#include <deal.II/lac/precondition.h>

#include <deal.II/fe/fe_q.h>
#include <deal.II/fe/fe_dgq.h>
#include <deal.II/fe/fe_dgp.h>
#include <deal.II/fe/fe_system.h>
#include <deal.II/fe/fe_values.h>
#include <deal.II/fe/mapping_q1.h>
#include <deal.II/fe/fe_tools.h>
#include <deal.II/base/work_stream.h>
#include <deal.II/numerics/vector_tools.h>
#include <deal.II/numerics/matrix_tools.h>

#include <deal.II/numerics/data_out.h>
#include <deal.II/numerics/solution_transfer.h>

#include <deal.II/base/quadrature_lib.h>
#include <deal.II/base/function.h>
#include <deal.II/base/logstream.h>
#include <deal.II/base/thread_management.h>
#include <deal.II/base/parameter_handler.h>

#include <deal.II/lac/vector.h>
#include <deal.II/lac/full_matrix.h>
#include <deal.II/lac/sparse_matrix.h>
#include <deal.II/lac/solver_cg.h>
#include <deal.II/lac/solver_control.h>
#include <deal.II/lac/solver_gmres.h>
#include <deal.II/lac/trilinos_precondition.h>
#include <deal.II/lac/sparse_direct.h>
#include <deal.II/lac/precondition.h>
#include <deal.II/lac/constraint_matrix.h>
#include <deal.II/grid/tria.h>
#include <deal.II/grid/grid_generator.h>
#include <deal.II/grid/grid_out.h>
#include <deal.II/grid/tria_accessor.h>
#include <deal.II/grid/tria_iterator.h>
#include <deal.II/grid/grid_refinement.h>
#include <deal.II/grid/grid_in.h>
#include <deal.II/dofs/dof_handler.h>
#include <deal.II/dofs/dof_accessor.h>
#include <deal.II/dofs/dof_tools.h>
#include <deal.II/fe/fe_q.h>
#include <deal.II/fe/fe_values.h>
#include <deal.II/fe/fe_tools.h>
#include <deal.II/numerics/vector_tools.h>
#include <deal.II/numerics/matrix_tools.h>
#include <deal.II/numerics/data_out.h>
#include <deal.II/numerics/error_estimator.h>
#include <deal.II/base/utilities.h>
#include <deal.II/base/mpi.h>

enum Solvertype
{
   GMRES, Bicgstab, Direct, CG
};

//A scruct which simply counts iterationnumbers
struct SolverInfo
{
      unsigned int GMRES_iter_all = 0;
      unsigned int GMRES_max = 0;
      unsigned int num_of_linsolve = 0;

      void update_iterations(unsigned int iter)
      {
         GMRES_iter_all += iter;
         GMRES_max = std::max(GMRES_max, iter);
         num_of_linsolve++;
      }
};

//________________________________________________________

//Solves a linear System of the form
//  system_matrix * solution =rhs
// with the given Solvertype (where default is Bicgstab).
// For less then 25000 unknowns it always uses a direct solver.
//template<typename SPARSEMATRIX ,typename VECTOR =BlockVector<double>>
//unsigned int solve_lin_system(SPARSEMATRIX &system_matrix, Solvertype solvertype, VECTOR &solution, VECTOR &rhs,
//                              bool transpose, bool reassemble_matrix, SparseDirectUMFPACK &A_direct_primal, double abs_accuracy=1.0e-8,double rel_accuracy=1.0e-8 )
//{
//   unsigned int iter = 0;
//   const auto system_op = block_operator(system_matrix);
//   //timer.enter_section("Solve primal linear system iterativ.");
//   if (rhs.size() > 5 && solvertype != Solvertype::Direct)
//   {
//      ReductionControl rc(100, abs_accuracy, rel_accuracy);
//      typename SolverGMRES<VECTOR>::AdditionalData adddata;
//      adddata.use_default_residual=true;
//      SolverCG < VECTOR > cg(rc);
//      SolverGMRES < VECTOR > gmres(rc,adddata);
//      SolverBicgstab<VECTOR> bicg(rc);
//      TrilinosWrappers::PreconditionAMG amg;
//      TrilinosWrappers::PreconditionAMG amg2;
//      TrilinosWrappers::PreconditionAMG amg3;
//      TrilinosWrappers::PreconditionIdentity id;
//      decltype(amg)::AdditionalData data;
//      data.elliptic = true;
//      data.higher_order_elements = true;
//      amg.initialize(system_matrix.block(0, 0), data);
//      amg2.initialize(system_matrix.block(1, 1), data);
//      amg3.initialize(system_matrix.block(2, 2), data);
////      id.initialize(system_matrix.block(3,3));
//      //SparseDirectUMFPACK A_inv_pf;
////		A_inv_pf.initialize(system_matrix.block(1, 1));
////		if (reassemble_matrix)
////		                        A_direct_primal.initialize(system_matrix.block(1,1));
////      BlockTrianglePrecondition<double> precondition(4);
////      precondition.enter(amg, 0, 0, 1.0);
////      precondition.enter(amg2, 1, 1);
////      precondition.enter(amg3, 2, 2);
////      precondition.enter(id, 3, 3);
////      for (unsigned int i= 0;i<3;i++)
////      {
////         precondition.enter(system_matrix.block(i,3), i, 3,1.0);
////         precondition.enter(system_matrix.block(3,i), 3, i,1.0);
////      }
////      //precondition.enter(system_matrix.block(0, 1), 0, 1);
////      if (transpose)
////      {
////         const auto system_op2 = transpose_operator(system_op);
////         if (solvertype == Solvertype::GMRES)
////            gmres.solve(system_op2, solution, rhs, precondition);
////         else
////            if (solvertype == Solvertype::Bicgstab)
////               bicg.solve(system_op2, solution, rhs, precondition);
////            else
////               cg.solve(system_op, solution, rhs, precondition);
////
////      }
////      else
////      {
////         if (solvertype == Solvertype::GMRES)
////            gmres.solve(system_op, solution, rhs, precondition);
////         else
////            if (solvertype == Solvertype::Bicgstab)
////               bicg.solve(system_op, solution, rhs, precondition);
////            else
////               cg.solve(system_op, solution, rhs, precondition);
////
////      }
////      iter = rc.last_step();
//      //pcout << rc.last_step() << " GMRES- Iterations needed (Residual: " << rc.last_value() << ")" << endl;
//      //pcout << rc.last_step() << " BICG- Iterations needed (Residual: " << rc.last_value() << ")" << endl;
//
//   }
//   else
//   {
//      //        pcout<<"Direct solver"<<endl;
//      if (reassemble_matrix) A_direct_primal.initialize(system_matrix);
//      reassemble_matrix = false;
//      if (transpose)
//         A_direct_primal.Tvmult(solution, rhs);
//      else
//         A_direct_primal.vmult(solution, rhs);
//   }
//   return iter;
//   //timer.exit_section();
//}

#endif /* LINEAR_SOLVER_H_ */


==> Compdata/Nonlinear-Coercive/src/linear_splines.h <==
/*
 * linear_splines.h
 *
 *  Created on: 30.11.2022
 *      Author: endtmayer
 */
#include<iostream>
#include<algorithm>
#include<vector>
#include<utility>

#ifndef SRC_LINEAR_SPLINES_H_
#define SRC_LINEAR_SPLINES_H_

namespace LinearSplines
{
//a helperfunction to sort the values later. The first of the pair dominates.
	bool sort_pair(std::pair<double,double> a, std::pair<double,double> b){return a.first<b.first;}


	//sorts and precompute delta_x and delta_fx
	static void sort_and_precompute(std::vector<double> & _x,std::vector<double>& _fx,std::vector<double> & _delta_x,std::vector<double> & _delta_fx)
	{
		_delta_x.clear();
		_delta_fx.clear();
		std::vector<std::pair<double,double>> pair_point_value;
		for(unsigned int i=0; i<_x.size();i++)
			pair_point_value.push_back(std::make_pair(_x[i],_fx[i]));
		std::sort(pair_point_value.begin(),pair_point_value.end(),sort_pair);
		for(unsigned int i=0; i<pair_point_value.size();i++)
		{
//			std::cout<< pair_point_value[i].first << "  - "<<pair_point_value[i].second<< std::endl;
			_x[i]=pair_point_value[i].first;
			_fx[i]=pair_point_value[i].second;
		}
		for(unsigned int i=1; i<pair_point_value.size();i++)
		{
			_delta_x.push_back(_x[i]-_x[i-1]);
			_delta_fx.push_back(_fx[i]-_fx[i-1]);
		}
	}
}

class LinearSpline
{
	std::vector<double> x; // the sorted base points
	std::vector<double> fx; // the sorted base values
	std::vector<double> delta_x;
	std::vector<double> delta_fx;
public:


	LinearSpline(std::vector<double> points,std::vector<double> values):x(points),fx(values)
	{
		LinearSplines::sort_and_precompute(x,fx,delta_x,delta_fx);
	}

	//Default Constructor: you can fill it with data later.
	LinearSpline()
		{
		}
	void add_data_point(double point, double value)
	{
		x.push_back(point);
		fx.push_back(value);
		if(x.size()>1)
		LinearSplines::sort_and_precompute(x,fx,delta_x,delta_fx);
	}
	void add_data_points(std::vector<double> points,std::vector<double> values)
	{

		x.insert(x.end(), points.begin(), points.end());
		fx.insert(fx.end(), values.begin(), values.end());
		if(x.size()>1)
		LinearSplines::sort_and_precompute(x,fx,delta_x,delta_fx);
	}
	void clear()
	{
		delta_x.clear();
		delta_fx.clear();
		x.clear();
		fx.clear();
	}

	//computes the value of the function  at the evaluation point
	double eval(double evalpoint) const
	{
		if(x.size()<2||fx.size()<2) //check if there are enough data points.
		{
			std::cout<<"We have not enough data to evaluate!"<<std::endl;
			std::cout<<"To be precise we have "<< x.size() << " points and " << fx.size()<< " values!"<<std::endl;
			std::abort();
		}
		//finding the interval
		int i=0;
//		if(evalpoint<x[0])i=-1; //check if the evaluation point is below the range.
		while(evalpoint>x[i])
		{
			i++;
			if(i>x.size()) break;  //check if the evaluation point is above the range.
		}
		i--;

		if(i==-1)
		{
			//we extrapolate from the existing data we know about.
			return fx[0]+(evalpoint-x[0])*delta_fx[0]/delta_x[0];
		}
		if(i==x.size())
		{
			int size=x.size()-2;
			return fx[size]+(evalpoint-x[size])*delta_fx[size]/delta_x[size];
		}
		return fx[i]+(evalpoint-x[i])*delta_fx[i]/delta_x[i];
	}

	//computes the value of the dervative of the spline.
	double eval_derivative (double evalpoint) const
	{
		if(x.size()<2||fx.size()<2) //check if there are enough data points.
				{
					std::cout<<"We have not enough data to evaluate!"<<std::endl;
					std::cout<<"To be precise we have "<< x.size() << " points and " << fx.size()<< " values!"<<std::endl;
					std::abort();
				}
				//finding the interval
				int i=0;
		//		if(evalpoint<x[0])i=-1; //check if the evaluation point is below the range.
				while(evalpoint>x[i])
				{
					i++;
					if(i>x.size()) break;  //check if the evaluation point is above the range.
				}
				i--;

				if(i==-1)
				{
					//we extrapolate from the existing data we know about.
					return delta_fx[0]/delta_x[0];
				}
				if(i==x.size())
				{
					int size=x.size()-2;
					return delta_fx[size]/delta_x[size];
				}
				return delta_fx[i]/delta_x[i];
	}


	//computes the value of the dervative of the spline.
		double eval_antiderivative (double evalpoint,double x0) const
		{
			if(x.size()<2||fx.size()<2) //check if there are enough data points.
					{
						std::cout<<"We have not enough data to evaluate!"<<std::endl;
						std::cout<<"To be precise we have "<< x.size() << " points and " << fx.size()<< " values!"<<std::endl;
						std::abort();
					}
					//finding the interval
					int i=0;
			//		if(evalpoint<x[0])i=-1; //check if the evaluation point is below the range.

					while(evalpoint>x[i])
					{
						i++;
						if(i>x.size()) break;  //check if the evaluation point is above the range.
					}
					i--;

					if(i==-1)
										{
											//we extrapolate from the existing data we know about.
						if(x0==this->x[0])
							return -(evalpoint-x[0])*fx[0]-0.5*(evalpoint-x[0])*(evalpoint-x[0])*delta_fx[0]/delta_x[0];
						else
							return -(evalpoint-x[0])*fx[0]-0.5*(evalpoint-x[0])*(evalpoint-x[0])*delta_fx[0]/delta_x[0]-eval_antiderivative(x0,this->x[0]);
										}
					//compute the value from the integral of the previous intervals
					double sum=0;
					for(int inter=0;inter<i;inter++)
					{
						sum+=0.5*(fx[inter]+fx[inter+1])*(delta_x[inter]);
					}
					if(i==x.size())
					{
						int size=x.size()-2;
						if(x0==this->x[0])
							return sum+ (evalpoint-x[size])*fx[size]+0.5*(evalpoint-x[size])*(evalpoint-x[size])*delta_fx[size]/delta_x[size];
						else
							return sum+ (evalpoint-x[size])*fx[size]+0.5*(evalpoint-x[size])*(evalpoint-x[size])*delta_fx[size]/delta_x[size]-eval_antiderivative(x0,this->x[0]);
					}

					if(x0==this->x[0])
						return sum+ (evalpoint-x[i])*fx[i]+0.5*(evalpoint-x[i])*(evalpoint-x[i])*delta_fx[i]/delta_x[i];
					else
						return sum+ (evalpoint-x[i])*fx[i]+0.5*(evalpoint-x[i])*(evalpoint-x[i])*delta_fx[i]/delta_x[i]-eval_antiderivative(x0,this->x[0]);

		}



};

#endif /* SRC_LINEAR_SPLINES_H_ */


==> Compdata/Nonlinear-Coercive/src/linesearch.h <==
/*
 * linesearch.h
 *
 *  Created on: Jul 24, 2017
 *      Author: bendtmayer
 */

#ifndef LINESEARCH_H_
#define LINESEARCH_H_

double linesearchsequence(const double& linesearchnumber, const double & max_linesearchnumber)
{
   if(linesearchnumber==0)
      return 0.5;
   if(linesearchnumber==1)
      return 0.73;
   if(linesearchnumber==max_linesearchnumber-1)
      return 1.0;
   return 0.73+0.27*sqrt(1+linesearchnumber)/sqrt(max_linesearchnumber);
//   return 1-linesearchnumber*0.4/max_linesearchnumber;
}

//template<int dim>
//void linesearch2(BlockVector<double> &solution_primal, BlockVector<double> &newton_update_primal,
//                                      BlockVector<double> &z_h, unsigned int &line_search_step, double & newton_residuum,
//                                      double &old_newton_residuum)
//{
//   double line_search_damping = 0.6;
//   const unsigned int max_no_line_search_steps = 8;
//   line_search_step = 0;
//   for (; line_search_step < max_no_line_search_steps; ++line_search_step)
//   {
//      solution_primal += newton_update_primal;
//      //assemble_rhs_primal ();
//      newton_residuum = get_A_uh_z_h(solution_primal, z_h);
//      //         new_newton_residuum = system_rhs_primal.linfty_norm();
////          pcout <<new_newton_residuum <<"   " << newton_residuum << std::endl;
//
//      if (newton_residuum < old_newton_residuum)
//         break;
//      else
//         solution_primal -= newton_update_primal;
//
//      newton_update_primal *= line_search_damping;
//   }
//}


#endif /* LINESEARCH_H_ */


==> Compdata/Nonlinear-Coercive/src/local_assembling.h <==
/*
 * local_assembling.h
 *
 *  Created on: Oct 12, 2017
 *      Author: bendtmayer
 */

#ifndef LOCAL_ASSEMBLING_H_
#define LOCAL_ASSEMBLING_H_

#include <deal.II/base/quadrature_lib.h>
#include <deal.II/base/logstream.h>
#include <deal.II/base/function.h>
#include <deal.II/base/utilities.h>
#include <deal.II/base/timer.h>

#include <deal.II/lac/block_vector.h>
#include <deal.II/lac/full_matrix.h>
#include <deal.II/lac/block_sparse_matrix.h>
#include <deal.II/lac/sparse_direct.h>
#include <deal.II/lac/solver.h>
#include <deal.II/lac/linear_operator.h>
#include <deal.II/lac/linear_operator_tools.h>
#include <deal.II/lac/solver_bicgstab.h>

#include <deal.II/grid/tria.h>
#include <deal.II/grid/grid_generator.h>
#include <deal.II/grid/tria_accessor.h>
#include <deal.II/grid/tria_iterator.h>
#include <deal.II/grid/grid_tools.h>
#include <deal.II/grid/grid_in.h>

#include <deal.II/dofs/dof_handler.h>
#include <deal.II/dofs/dof_renumbering.h>
#include <deal.II/dofs/dof_accessor.h>
#include <deal.II/dofs/dof_tools.h>
#include <boost/serialization/serialization.hpp>
#include <boost/archive/binary_iarchive.hpp>
#include <boost/archive/binary_oarchive.hpp>

#include <deal.II/lac/constraint_matrix.h>
#include <deal.II/lac/solver_cg.h>
#include <deal.II/lac/precondition.h>

#include <deal.II/fe/fe_q.h>
#include <deal.II/fe/fe_dgq.h>
#include <deal.II/fe/fe_dgp.h>
#include <deal.II/fe/fe_system.h>
#include <deal.II/fe/fe_values.h>
#include <deal.II/fe/mapping_q1.h>
#include <deal.II/fe/fe_tools.h>
#include <deal.II/base/work_stream.h>
#include <deal.II/numerics/vector_tools.h>
#include <deal.II/numerics/matrix_tools.h>

#include <deal.II/numerics/data_out.h>
#include <deal.II/numerics/solution_transfer.h>

#include <deal.II/base/quadrature_lib.h>
#include <deal.II/base/function.h>
#include <deal.II/base/logstream.h>
#include <deal.II/base/thread_management.h>
#include <deal.II/base/parameter_handler.h>

#include <deal.II/lac/vector.h>
#include <deal.II/lac/full_matrix.h>
#include <deal.II/lac/sparse_matrix.h>
#include <deal.II/lac/solver_cg.h>
#include <deal.II/lac/solver_control.h>
#include <deal.II/lac/solver_gmres.h>
#include <deal.II/lac/trilinos_precondition.h>
#include <deal.II/lac/sparse_direct.h>
#include <deal.II/lac/precondition.h>
#include <deal.II/lac/constraint_matrix.h>
#include <deal.II/grid/tria.h>
#include <deal.II/grid/grid_generator.h>
#include <deal.II/grid/grid_out.h>
#include <deal.II/grid/tria_accessor.h>
#include <deal.II/grid/tria_iterator.h>
#include <deal.II/grid/grid_refinement.h>
#include <deal.II/grid/grid_in.h>
#include <deal.II/dofs/dof_handler.h>
#include <deal.II/dofs/dof_accessor.h>
#include <deal.II/dofs/dof_tools.h>
#include <deal.II/fe/fe_q.h>
#include <deal.II/fe/fe_values.h>
#include <deal.II/fe/fe_tools.h>
#include <deal.II/numerics/vector_tools.h>
#include <deal.II/numerics/matrix_tools.h>
#include <deal.II/numerics/data_out.h>
#include <deal.II/numerics/error_estimator.h>
#include <deal.II/base/utilities.h>
#include <deal.II/base/mpi.h>
#include "get_variables.h"
#include "Component_Index.h"
#include "Local_var_container.h"
#include "mdefs.h"
#include "Functionals.h"

using namespace dealii;
enum use_faces
{
   no_faces, all_faces, boundary_faces
};

template<int dim, typename VECTOR = BlockVector<double>>
class Local_Problem
{
   private:
      double h_min=0;
      double h_max=0;
      bool h_min_is_set=false;
      bool h_max_is_set=false;
   public:
      std::vector<VECTOR> &primal_solutions;
      std::vector<VECTOR> &adjoint_solutions;
      VECTOR Z_diffsave; //TODO Extend this!
      const FESystem<dim> &fe_primal;
      const FESystem<dim> &fe_adjoint;
      const FESystem<dim> &fe_pou;

      FEValues<dim> fe_values_primal;
      FEValues<dim> fe_values_adjoint;
      FEValues<dim> fe_values_pou;
      FEFaceValues<dim> fe_face_values_primal;
      FEFaceValues<dim> fe_face_values_adjoint;
      FEFaceValues<dim> fe_face_values_pou;

      Tensor<1, dim> normal_vector;
      QGauss<dim> &quadrature_formula;
      QGauss<dim - 1> &face_quadrature_formula;
      std::vector<Local_Container<dim>> U;
      std::vector<Local_Container<dim>> Z;
      Local_Container<dim> Trialfunction;
      Local_Container<dim> Testfunction;

      bool using_comp = false;
      unsigned int i = 0;  //for indexing
      unsigned int j = 0;  //for indexing
      unsigned int q = 0;  //actual quadrature point
      unsigned int face_q = 0;  //actual face quadrature point
      unsigned int comp_i = 0;  //for component
      unsigned int comp_j = 0;  //for component
      unsigned int n_q_points;
      unsigned int face = 0;
      double homotopy_s = 1;
      use_faces used_faces = use_faces::no_faces;  //TODO implement for more efficency!
      bool faces = true;
      bool Newton = true;
      bool compute_error_estimator = false;
      bool test_is_shape=false;
      bool test_is_adjoint=false;
      bool test_is_adjointshape=false;
      bool use_sorcepoint=false;
      unsigned int n_q_face_points;
      const unsigned int number_of_variables = 0;
      UpdateFlags updateflags = update_values | update_quadrature_points | update_gradients | update_JxW_values;
      UpdateFlags updatefaceflags = update_values | update_quadrature_points | update_normal_vectors | update_gradients | update_JxW_values;


      Local_Problem(
            std::vector<VECTOR> &primal_solutions,
            std::vector<VECTOR> &adjoint_solutions,
            const FESystem<dim>&fe_primal,
            const FESystem<dim>&fe_adjoint,
            QGauss<dim>& quadrature_formula,
            QGauss<dim - 1>& face_quadrature_formula,
            const FESystem<dim> &fe_pou,
            UpdateFlags updateflags = update_values | update_quadrature_points | update_gradients | update_JxW_values,
            UpdateFlags updatefaceflags = update_values | update_quadrature_points | update_normal_vectors | update_gradients
                  | update_JxW_values) :
            primal_solutions(primal_solutions),  //
            adjoint_solutions(adjoint_solutions),  //
            fe_primal(fe_primal),  //
            fe_adjoint(fe_adjoint),  //
            fe_pou(fe_pou), fe_values_primal(fe_primal, quadrature_formula, updateflags),  //
            fe_values_adjoint(fe_adjoint, quadrature_formula, updateflags),  //
            fe_values_pou(fe_pou, quadrature_formula, updateflags),  //
            fe_face_values_primal(fe_primal, face_quadrature_formula, updatefaceflags),  //
            fe_face_values_adjoint(fe_adjoint, face_quadrature_formula, updatefaceflags),  //
            fe_face_values_pou(fe_pou, face_quadrature_formula, updatefaceflags),  //
            quadrature_formula(quadrature_formula), face_quadrature_formula(face_quadrature_formula),  //
            U(primal_solutions.size(),
              Local_Container<dim>(quadrature_formula.size(), face_quadrature_formula.size(), fe_primal.n_components())),  //
            Z(adjoint_solutions.size(),
              Local_Container<dim>(quadrature_formula.size(), face_quadrature_formula.size(), fe_primal.n_components())),  //
            Trialfunction(quadrature_formula.size(), face_quadrature_formula.size(), fe_primal.n_components()),  //
            Testfunction(quadrature_formula.size(), face_quadrature_formula.size(), fe_primal.n_components()),  //
            n_q_points(quadrature_formula.size()), n_q_face_points(face_quadrature_formula.size()), number_of_variables(
                  fe_primal.n_components())
      {
      }

      Local_Problem(const Local_Problem<dim> & local_problem) :
            primal_solutions(local_problem.primal_solutions),  //
            adjoint_solutions(local_problem.adjoint_solutions),  //
            fe_primal(local_problem.fe_primal),  //
            fe_adjoint(local_problem.fe_adjoint),  //
            fe_pou(local_problem.fe_pou), fe_values_primal(local_problem.fe_primal, local_problem.quadrature_formula,
                                                           local_problem.updateflags),  //
            fe_values_adjoint(local_problem.fe_adjoint, local_problem.quadrature_formula, local_problem.updateflags),  //
            fe_values_pou(local_problem.fe_pou, local_problem.quadrature_formula, local_problem.updateflags),  //
            fe_face_values_primal(local_problem.fe_primal, local_problem.face_quadrature_formula, local_problem.updatefaceflags),  //
            fe_face_values_adjoint(local_problem.fe_adjoint, local_problem.face_quadrature_formula, local_problem.updatefaceflags),  //
            fe_face_values_pou(local_problem.fe_pou, local_problem.face_quadrature_formula, local_problem.updatefaceflags),  //
            quadrature_formula(local_problem.quadrature_formula), face_quadrature_formula(local_problem.face_quadrature_formula),  //
            U(local_problem.primal_solutions.size(),
              Local_Container<dim>(local_problem.quadrature_formula.size(), local_problem.face_quadrature_formula.size(),
                                   local_problem.fe_primal.n_components())),  //
            Z(local_problem.adjoint_solutions.size(),
              Local_Container<dim>(local_problem.quadrature_formula.size(), local_problem.face_quadrature_formula.size(),
                                   local_problem.fe_primal.n_components())),  //
            Trialfunction(local_problem.quadrature_formula.size(), local_problem.face_quadrature_formula.size(),
                          local_problem.fe_primal.n_components()),  //
            Testfunction(local_problem.quadrature_formula.size(), local_problem.face_quadrature_formula.size(),
                         local_problem.fe_primal.n_components()),  //
            n_q_points(local_problem.quadrature_formula.size()), n_q_face_points(local_problem.face_quadrature_formula.size()), number_of_variables(
                  local_problem.fe_primal.n_components())
      {
      }
      ;
      virtual ~Local_Problem() = default;
      void set_homotopy_s(double s)
      {
         homotopy_s = s;
      }
      //Assembling of the matix
      template<typename CELL>
      void assemble_local_matrix(FullMatrix<double>& local_matrix, CELL & cell, CELL & cell_adjoint)
      {
         Newton = true;
         local_matrix = 0;
         reinitU(cell);
         fe_values_adjoint.reinit(cell_adjoint);
         unsigned int dofs_per_cell = fe_adjoint.dofs_per_cell;
         for (i = 0; i < dofs_per_cell; i++)
         {
            comp_i = fe_adjoint.system_to_component_index(i).first;
            Trialfunction.set_shape_cell_values(fe_values_adjoint, i, comp_i);

            for (j = 0; j < dofs_per_cell; j++)
            {
               comp_j = fe_adjoint.system_to_component_index(j).first;
               Testfunction.set_shape_cell_values(fe_values_adjoint, j, comp_j);
               for (q = 0; q < n_q_points; q++)
               {

                  updateU(q);
                  Trialfunction.update_values(q);

                  Testfunction.update_values(q);
                  local_matrix(j, i) += eval_local_billinearform(Trialfunction, Testfunction) * fe_values_adjoint.JxW(q);
               }
            }
         }
         if (used_faces != use_faces::no_faces) for (face = 0; face < 2 * dim; face++)  //2*dim= faces_per_cell
            {
               fe_face_values_adjoint.reinit(cell_adjoint, face);
               reinitface_U(cell, face);

               for (i = 0; i < dofs_per_cell; i++)
               {
                  comp_i = fe_adjoint.system_to_component_index(i).first;
                  Trialfunction.set_shape_face_values(fe_face_values_adjoint, i, comp_i);

                  for (j = 0; j < dofs_per_cell; j++)
                  {
                     comp_j = fe_adjoint.system_to_component_index(j).first;
                     Testfunction.set_shape_face_values(fe_face_values_adjoint, j, comp_j);
                     for (face_q = 0; face_q < n_q_face_points; face_q++)
                     {
                        updateface_U(face_q);
                        updateface_normal_vector(face_q);
                        Trialfunction.update_face_values(face_q);
                        Testfunction.update_face_values(face_q);
                        local_matrix(j, i) += eval_local_billinearform(Trialfunction, Testfunction, faces)
                              * fe_face_values_adjoint.JxW(face_q);
                     }
                  }
               }
            }
      }

      //Assembling of the adjoint error estimator part
      template<typename CELL, typename CELL2, typename CELL3>
      void local_adjoint_error_estimator_part(Vector<double>& local_error_estimator, CELL & cell, VECTOR & U_diff, CELL2 & cell_adjoint,
                                              CELL3 & cell_pou)
      {
         Newton = false;
         compute_error_estimator = true;
         test_is_adjoint=true;
         //local_error_estimator = 0;
         reinitU(cell_adjoint);
         fe_values_pou.reinit(cell_pou);
         reinitZ(cell_adjoint);
         fe_values_adjoint.reinit(cell_adjoint);

         unsigned int dofs_per_cell = fe_pou.dofs_per_cell;
         for (q = 0; q < n_q_points; q++)
         {

            updateU(q);
            updateZ(q);
            for (unsigned int j = 0; j < dofs_per_cell; j++)
            {

               //Compute (Z*Psi_j)
               //TODO just works for one Z;
               Trialfunction.set_prod_shape_U_cell_values(fe_values_adjoint, fe_values_pou, U_diff, j);
               Trialfunction.update_values(q);
//				for (comp_i = 0; comp_i < number_of_variables; comp_i++)
//					for (this->comp_j = 0; this->comp_j < number_of_variables;
//							this->comp_j++)
               {
                  local_error_estimator(j) -= eval_local_billinearform(Trialfunction, Z[0]) * fe_values_adjoint.JxW(q);
               }
            }

         }
         if (used_faces != use_faces::no_faces)  //if we do not consider face integrals we do not enter the loop over the faces
            for (face = 0; face < 2 * dim; face++)  //2*dim= faces_per_cell
            {
               fe_face_values_pou.reinit(cell_pou, face);
               reinitface_U(cell_adjoint, face);
               reinitface_Z(cell_adjoint, face);

               for (face_q = 0; face_q < n_q_face_points; face_q++)
               {
                  updateface_U(face_q);
                  updateface_Z(face_q);
                  updateface_normal_vector(face_q);
                  for (unsigned int j = 0; j < dofs_per_cell; j++)
                  {
                     //Compute (Z*Psi_j)
                     //TODO just works for one Z;
                     Trialfunction.set_prod_shape_U_face_values(fe_face_values_adjoint, fe_face_values_pou, U_diff, j);
                     Trialfunction.update_face_values(face_q);
//						for (comp_i = 0; comp_i < number_of_variables; comp_i++)
//							for (this->comp_j = 0;
//									this->comp_j < number_of_variables;
//									this->comp_j++)

                     {
                        local_error_estimator(j) -= eval_local_billinearform(Trialfunction, Z[0], faces)
                              * fe_face_values_adjoint.JxW(face_q);
                     }
                  }

               }
            }
         compute_error_estimator = false;
         test_is_adjoint=false;
      }

      //Assembling of the Residual
      template<typename CELL>
      void local_residual(Vector<double> & localresiual, CELL & cell, CELL & cell_adjoint)
      {
         Newton = true;
         test_is_shape=true;
         {
            localresiual = 0;
            reinitU(cell);
            fe_values_adjoint.reinit(cell_adjoint);

            unsigned int dofs_per_cell = fe_adjoint.dofs_per_cell;

            for (j = 0; j < dofs_per_cell; j++)
            {
               comp_j = fe_adjoint.system_to_component_index(j).first;
               Testfunction.set_shape_cell_values(fe_values_adjoint, j, comp_j);
               for (q = 0; q < n_q_points; q++)
               {
                  updateU(q);
                  Testfunction.update_values(q);
                  localresiual(j) -= eval_local_residual(Testfunction) * fe_values_adjoint.JxW(q);
               }

            }
            if (used_faces != use_faces::no_faces) for (face = 0; face < 2 * dim; face++)  //2*dim= faces_per_cell
               {
                  fe_face_values_adjoint.reinit(cell_adjoint, face);
                  reinitface_U(cell, face);

                  for (j = 0; j < dofs_per_cell; j++)
                  {
                     comp_j = fe_adjoint.system_to_component_index(j).first;
                     Testfunction.set_shape_face_values(fe_face_values_adjoint, j, comp_j);
                     for (face_q = 0; face_q < n_q_face_points; face_q++)
                     {
                        updateface_normal_vector(face_q);
                        updateface_U(face_q);
                        Testfunction.update_face_values(face_q);
                        localresiual(j) -= eval_local_residual(Testfunction, faces) * fe_face_values_adjoint.JxW(face_q);
                     }

                  }
               }
         }
         test_is_shape=false;
      }
      template<typename CELL, typename CELL2, typename CELL3>
      double local_remainder_part(CELL & cell, VECTOR & U_diff, VECTOR &Z_diff, CELL2 & cell_adjoint, CELL3 & cell_pou)
      {
         Newton = false;
         test_is_shape=true;
         double loc_remainderpart = 0;
         fe_values_adjoint.reinit(cell_adjoint);
         reinitU(cell_adjoint);
         reinitZ(cell_adjoint);
         Local_Container<dim> u_diff(n_q_points, n_q_face_points, number_of_variables);
         Local_Container<dim> z_diff(n_q_points, n_q_face_points, number_of_variables);

         u_diff.set_cell_values(fe_values_adjoint, U_diff);
         z_diff.set_cell_values(fe_values_adjoint, Z_diff);

         for (q = 0; q < n_q_points; q++)
         {

            updateU(q);
            updateZ(q);

            u_diff.update_values(q);
            z_diff.update_values(q);

            {
               loc_remainderpart += eval_local_remainder(u_diff, z_diff) * fe_values_adjoint.JxW(q);

            }

         }
         test_is_shape=false; //is not true but pointsource is linear
         return loc_remainderpart;
      }

      template<typename CELL, typename CELL2, typename CELL3>
      void local_primal_error_estimator(Vector<double> & local_residual_error_estimator, CELL & cell, VECTOR & Z_diff, CELL2 & cell_adjoint,
                                        CELL3 & cell_pou)
      {
         Newton = false;
         test_is_adjointshape=true;
         test_is_shape=false;
         compute_error_estimator = true;
         {
            //local_residual_error_estimator = 0;
            reinitU(cell_adjoint);
            fe_values_pou.reinit(cell_pou);
            fe_values_adjoint.reinit(cell_adjoint);
            Z_diffsave=Z_diff;

            unsigned int dofs_per_cell = fe_pou.dofs_per_cell;
            for (j = 0; j < dofs_per_cell; j++)
            {
               Testfunction.set_prod_shape_U_cell_values(fe_values_adjoint, fe_values_pou, Z_diff, j);
               for (q = 0; q < n_q_points; q++)
               {
                  updateU(q);
                  Testfunction.update_values(q);
//                  for (comp_i = 0; comp_i < number_of_variables; comp_i++)
//					for (this->comp_j = 0; this->comp_j < number_of_variables;
//							this->comp_j++)
                  local_residual_error_estimator(j) -= eval_local_residual(Testfunction) * fe_values_adjoint.JxW(q);
//					cout<<local_residual_error_estimator<<endl;
               }

            }
            if (used_faces != use_faces::no_faces) for (face = 0; face < GeometryInfo<dim>::faces_per_cell; face++)
            {
               reinitface_U(cell_adjoint, face);
               fe_face_values_pou.reinit(cell_pou, face);
               fe_face_values_adjoint.reinit(cell_adjoint, face);
               for (unsigned int j = 0; j < dofs_per_cell; j++)
               {
                  Testfunction.set_prod_shape_U_face_values(fe_face_values_adjoint, fe_face_values_pou, Z_diff, j);
                  for (face_q = 0; face_q < n_q_face_points; face_q++)
                  {
                     updateface_U(face_q);
                     updateface_normal_vector(face_q);

                     Testfunction.update_face_values(face_q);
//							for (this->comp_j = 0;
//									this->comp_j < number_of_variables;
//									this->comp_j++)
               {
                  local_residual_error_estimator(j) -= eval_local_residual(Testfunction, faces) * fe_face_values_adjoint.JxW(face_q);
               }

            }

         }
      }
         }
         compute_error_estimator = false;
         test_is_adjointshape=false;
      }
      template<typename CELL>
      double A_uh_zh(CELL & cell)
      {
         Newton = false;
         test_is_adjoint=true;
         double Auhzh = 0;
         if (true)
         {

            reinitU(cell);
            reinitZ(cell);
            for (q = 0; q < n_q_points; q++)
            {
               updateU(q);
               updateZ(q);
               //              for (comp_i = 0; comp_i < number_of_variables; comp_i++)
               //              cout<<"Auhzh"<<endl;
//				for (this->comp_j = 0; this->comp_j < number_of_variables;
//						this->comp_j++)
               Auhzh -= eval_local_residual(Z[0]) * fe_values_adjoint.JxW(q);
            }

         }
         if (used_faces != use_faces::no_faces)
//		if (false)
            for (face = 0; face < GeometryInfo<dim>::faces_per_cell; face++)
            {
               reinitface_U(cell, face);
               reinitface_Z(cell, face);
               for (face_q = 0; face_q < n_q_face_points; face_q++)
               {
                  updateface_U(face_q);
                  updateface_Z(face_q);

//               for (comp_i = 0; comp_i < number_of_variables; comp_i++)

//					for (this->comp_j = 0; this->comp_j < number_of_variables;
//							this->comp_j++)
                  {  //TODO check sign!

                     Auhzh -= eval_local_residual(Z[0], faces) * fe_face_values_adjoint.JxW(face_q);
                  }

               }
            }
         test_is_adjoint=false;
         return Auhzh;
      }

      template<typename CELL>
      void local_Homotopy_corrector_rhs(double s, double old_s, Vector<double> & local_Homotopy_corrector_rhs, CELL & cell,
                                        CELL & cell_adjoint)
      {
         Newton = true;
         test_is_shape=true;
         {
            local_Homotopy_corrector_rhs = 0;
            reinitU(cell);
            fe_values_adjoint.reinit(cell_adjoint);

            unsigned int dofs_per_cell = fe_adjoint.dofs_per_cell;

            for (j = 0; j < dofs_per_cell; j++)
            {
               comp_j = fe_adjoint.system_to_component_index(j).first;
               Testfunction.set_shape_cell_values(fe_values_adjoint, j, comp_j);
               for (q = 0; q < n_q_points; q++)
               {
                  updateU(q);
                  Testfunction.update_values(q);
                  local_Homotopy_corrector_rhs(j) -= eval_local_Homotopy_corrector_rhs(s, old_s, Testfunction) * fe_values_adjoint.JxW(q);
               }

            }
            if (used_faces != use_faces::no_faces) for (face = 0; face < 2 * dim; face++)  //2*dim= faces_per_cell
               {
                  fe_face_values_adjoint.reinit(cell_adjoint, face);
                  reinitface_U(cell, face);

                  for (j = 0; j < dofs_per_cell; j++)
                  {
                     comp_j = fe_adjoint.system_to_component_index(j).first;
                     Testfunction.set_shape_face_values(fe_face_values_adjoint, j, comp_j);
                     for (face_q = 0; face_q < n_q_face_points; face_q++)
                     {
                        updateface_U(face_q);
                        Testfunction.update_face_values(face_q);
                        local_Homotopy_corrector_rhs(j) -= eval_local_Homotopy_corrector_rhs(s, old_s, Testfunction, faces)
                              * fe_face_values_adjoint.JxW(face_q);
                     }

                  }
               }
         }
         test_is_shape=false;
      }

      template<typename CELL>
      void reinitU(CELL &cell)
      {
         fe_values_primal.reinit(cell);
         for (unsigned int i = 0; i < U.size(); i++)
            U[i].set_cell_values(fe_values_primal, primal_solutions[i]);
      }
      void updateU(unsigned int quadrature_point)
      {
         for (unsigned int i = 0; i < U.size(); i++)
            U[i].update_values(quadrature_point);

      }
      template<typename CELL>
      void reinitZ(CELL &cell)
      {
         fe_values_adjoint.reinit(cell);
         for (unsigned int i = 0; i < Z.size(); i++)
            Z[i].set_cell_values(fe_values_adjoint, adjoint_solutions[i]);
      }
      void updateZ(unsigned int quadrature_point)
      {
         for (unsigned int i = 0; i < Z.size(); i++)
            Z[i].update_values(quadrature_point);
      }
      template<typename CELL>
      void reinitface_U(CELL &cell, const unsigned int face_no)
      {
         fe_face_values_primal.reinit(cell, face_no);
         for (unsigned int i = 0; i < U.size(); i++)
            U[i].set_face_values(fe_face_values_primal, primal_solutions[i]);
      }
      void updateface_U(unsigned int quadrature_point)
      {
         for (unsigned int i = 0; i < U.size(); i++)
            U[i].update_face_values(quadrature_point);
      }
      void updateface_normal_vector(unsigned int quadrature_point)
      {
         normal_vector = this->fe_face_values_adjoint.normal_vector(quadrature_point);
      }
      template<typename CELL>
      void reinitface_Z(CELL &cell, const unsigned int face_no)
      {
         fe_face_values_adjoint.reinit(cell, face_no);
         for (unsigned int i = 0; i < Z.size(); i++)
            Z[i].set_face_values(fe_face_values_adjoint, adjoint_solutions[i]);
      }
      void updateface_Z(unsigned int quadrature_point)
      {
         for (unsigned int i = 0; i < Z.size(); i++)
            Z[i].update_face_values(quadrature_point);
      }
      virtual double eval_local_residual(Local_Container<dim>& Testfunction, bool face = false) =0;
      virtual double eval_local_billinearform(Local_Container<dim>& Trialfunction, Local_Container<dim>& Testfunction,
                                              bool face = false) =0;
      virtual double eval_local_remainder(Local_Container<dim>& U_diff, Local_Container<dim>& Z_diff, bool face = false)
      {
         return 0;
      }
      virtual double eval_local_Homotopy_corrector_rhs(double s, double old_s, Local_Container<dim>& Testfunction, bool face = false)
      {
         return 0;
      }
      void set_h_min(double h)
      {
         h_min=h;
         h_min_is_set=true;
      }
      void set_h_max(double h)
      {
         h_max=h;
         h_max_is_set=true;
      }
      double get_h_min()
      {
         if(h_min_is_set)
            return h_min;
         AssertDimension(h_min,h_min_is_set);
         return 0;
      }
      double get_h_max()
      {
         if(h_max_is_set)
            return h_max;
         AssertDimension(h_max, h_max_is_set);
         return 0;
      }
      template<typename CELL>
      double get_pointrhs(Point<dim> & sourcepoint,CELL & cell, unsigned int comp)
          {
        	  //TODO this might not work properly for DG methods
//    	  std::cout<< "cell->point_inside(sourcepoint):"<<cell->point_inside(sourcepoint) <<std::endl;
    	  	  if(test_is_shape) if(this->comp_j!=comp) return 0;
        	  if(cell->point_inside(sourcepoint))
        	  {
//        		  std::cout<< "point found" <<std::endl;
        		  double undo_constant=1.0/(quadrature_formula.size()*fe_values_adjoint.JxW(this->q));
        		  auto & Q1mapping=StaticMappingQ1<dim>::mapping;
        		  Point<dim> sourceonreference=Q1mapping.transform_real_to_unit_cell(cell,sourcepoint);
        		  Quadrature<dim> q(GeometryInfo<dim>::project_to_unit_cell(sourceonreference));
        		  FEValues<dim> fe_values_pointeval(Q1mapping, fe_values_adjoint.get_fe(), q, updateflags);
        		  fe_values_pointeval.reinit(cell);
        		  if(test_is_shape)
        		      return fe_values_pointeval.shape_value(j,0)*undo_constant;
        		  std::vector<Vector<double>> Z_temp(q.size(), Vector<double>(number_of_variables));
        		  fe_values_pointeval.get_function_values(adjoint_solutions[0],Z_temp);
        		  std::cout<< Z_temp[0] <<"Z"<<std::endl;
        		  std::cout<< adjoint_solutions[0].linfty_norm() <<"Zinf"<<std::endl;
        		  if(test_is_adjoint)
        			  return Z_temp[0][comp]*undo_constant;
        		  fe_values_pointeval.get_function_values(Z_diffsave,Z_temp);
        		  std::cout<< Z_temp[0] <<"Z_diff"<<std::endl;
        		  std::cout<< Z_diffsave.linfty_norm() <<"Zdiffinf"<<std::endl;
        		  FEValues<dim> fe_values_pointevalpou(Q1mapping, fe_values_pou.get_fe(), q, updateflags);
        		  fe_values_pointevalpou.reinit(cell);
        		  if(test_is_adjointshape)
        			  return Z_temp[0][comp]*fe_values_pointevalpou.shape_value(j,0)*undo_constant;
        		  abort();


        	  }
        	  else
        		  return 0;
          }

};


#endif /* LOCAL_ASSEMBLING_H_ */


==> Compdata/Nonlinear-Coercive/src/mdefs.h <==
/*************************************************************************

 Mathematica source file

 Copyright 1986 through 1999 by Wolfram Research Inc.


 *************************************************************************/

/* C language definitions for use with Mathematica output */
#pragma once

double Power(const double & x, const double & y) { return std::pow(x,y);}
double Power(const double & x, const int & y) {double t=1;int y_=0; for(;y_<y;y_++)t=t*x;return t;}
double Sqrt(const double & x) { return std::sqrt(x);}

double Abs(const double &x) { return std::fabs(x);}

double Exp(const double &x) { return std::exp(x);}
double Log(const double &x) { return std::log(x);}

double Sin(const double &x) { return std::sin(x);}
double Cos(const double &x) { return std::cos(x);}
double Tan(const double &x) { return std::tan(x);}

double ArcSin(const double &x) { return std::asin(x);}
double ArcCos(const double &x) { return std::acos(x);}
double ArcTan(const double &x) { return std::atan(x);}

double Sinh(const double &x) { return std::sinh(x);}
double Cosh(const double &x) { return std::cosh(x);}
double Tanh(const double &x) { return std::tanh(x);}

const double Expz=2.71828182845904523536029;
const double Pi = 3.14159265358979323846264;
const double Degree = 0.01745329251994329576924;

template<typename T>
T Sign(const T &x)
{
   if (x == 0) return 0;
   if (x < 0)
      return -1.0;
   else
      return 1.0;
}

/** Could add definitions for Random(), SeedRandom(), etc. **/



==> Compdata/Nonlinear-Coercive/src/member_test.h <==
#pragma once

#include <cstddef>
#include <type_traits>
#include <experimental/type_traits>

#pragma GCC diagnostic ignored "-Woverloaded-virtual"
#pragma GCC diagnostic push

//namespace std
//{
//   template <typename T>
//   struct is_shared_ptr : std::false_type
//   {
//   };
//   template <typename T>
//   struct is_shared_ptr<std::shared_ptr<T>> : std::true_type
//   {
//   };
//   template <typename T>
//   struct is_unique_ptr : std::false_type
//   {
//   };
//   template <typename T>
//   struct is_unique_ptr<std::unique_ptr<T>> : std::true_type
//   {
//   };
//   template <typename T>
//   struct is_smart_ptr : disjunction<is_unique_ptr<T>, is_shared_ptr<T>>
//   {
//   };
//   template <typename T>
//   struct is_pointer_type : disjunction<is_smart_ptr<T>, is_pointer<T>>
//   {
//   };
//
//   template <typename T, class Enable = void>
//   struct remove_pointer_smart
//   {
//      using type = T;
//   };
//
//   template <typename T>
//   struct remove_pointer_smart<T, typename std::enable_if_t<std::is_smart_ptr<T>::value>>
//   {
//      using type = typename T::element_type;
//   };
//
//   template <typename T>
//   struct remove_pointer_smart<T, typename std::enable_if_t<std::is_pointer<T>::value>>
//   {
//      using type = typename std::remove_pointer_t<T>;
//   };
//
//   template <typename T>
//   using remove_pointer_smart_t = typename remove_pointer_smart<T>::type;
//
//} // namespace std
//
/*//#define GENERATE_HAS_MEMBER(member)                                                                                                                  \
//   template <class T>                                                                                                                                \
//   class HasMember_##member                                                                                                                          \
//   {                                                                                                                                                 \
//    private:                                                                                                                                         \
//      using Yes = char[2];                                                                                                                           \
//      using No  = char[1];                                                                                                                           \
//                                                                                                                                                     \
//      struct Fallback                                                                                                                                \
//      {                                                                                                                                              \
//         int member;                                                                                                                                 \
//      };                                                                                                                                             \
//      struct Derived : T, Fallback                                                                                                                   \
//      {                                                                                                                                              \
//      };                                                                                                                                             \
//                                                                                                                                                     \
//      template <class U>                                                                                                                             \
//      static No &test(decltype(U::member) *);                                                                                                        \
//      template <typename U>                                                                                                                          \
//      static Yes &test(U *);                                                                                                                         \
//                                                                                                                                                     \
//    public:                                                                                                                                          \
//      static constexpr bool RESULT = sizeof(test<Derived>(nullptr)) == sizeof(Yes);                                                                  \
//   };                                                                                                                                                \
//                                                                                                                                                     \
//   template <class T>                                                                                                                                \
//   struct has_member_##member : public std::integral_constant<bool, HasMember_##member<typename std::remove_pointer_smart_t<T>>::RESULT>             \
//   {                                                                                                                                                 \
//   };
//
//   Example:
// GENERATE_HAS_MEMBER(att) // Creates 'has_member_att'.
*/
#pragma GCC diagnostic pop


==> Compdata/Nonlinear-Coercive/src/misc_math.h <==
#pragma once

// TODO sort functions to resp headers / namespaces

//#include "misc_defines.h"

#include <assert.h>
#include <iostream>
#include <fstream>
#include <vector>
#include <string>
#include <random>

#include <mpi.h>

#include <deal.II/base/tensor.h>
#include <deal.II/base/point.h>
#include <deal.II/lac/vector.h>
#include <deal.II/lac/block_vector.h>
#include <deal.II/lac/sparse_matrix.h>
#include <deal.II/lac/block_sparse_matrix.h>
#include <deal.II/lac/block_sparsity_pattern.h>
#include <deal.II/lac/dynamic_sparsity_pattern.h>

#include <deal.II/grid/tria.h>
#include "parameter_handler_ex.h"

#include "format.h"

using std::vector;
using std::string;
using std::cout;
using std::endl;

using namespace dealii;

enum PCMode
{
   lower, upper, diag, arrow, full, direct
};

inline PCMode StrToMode(const string s)
{
   if (s == "lower") return lower;
   if (s == "upper") return upper;
   if (s == "full") return full;
   if (s == "diag") return diag;
   if (s == "arrow") return arrow;
   if (s == "direct") return direct;

   assert(false);
   return full;
}

template<typename MATRIX>
void WARNING_DIRECT_SOLVER(const MATRIX & M)
{
   deallog << fmt::format("Direct solver is used for {:d}x{:d} system ...", M.m(), M.n()) << endl;
}

template<typename T>
auto sqr(const T & x) -> decltype(x*x)
{
   return (x * x);
}

inline double positive(const double v)
{
   return std::max(0.0, v);
}

inline double negative(const double v)
{
   return std::min(0.0, v);
}

inline vector<unsigned int> merge_add(const vector<unsigned int> & a, const vector<unsigned int> & b)
{
   vector<unsigned int> result(a.size() + b.size());
   for (unsigned int i = 0; i < a.size(); i++)
      result[i] = a[i];

   for (unsigned int i = 0; i < b.size(); i++)
      result[a.size() + i] = b[i] + a.size();

   return result;
}

template<typename M>
inline void print_dense(const M & coarse_matrix)
{
   cout << endl << endl;
   cout << "[";
   for (unsigned int i = 0; i < coarse_matrix.n(); i++)
   {
      if (i != 0) cout << "; ";
      cout << endl;
      for (unsigned int j = 0; j < coarse_matrix.n(); j++)
      {
         if (j != 0) cout << " ";
         if (std::abs(coarse_matrix(i, j)) < 1.0e-10)
            cout << 0.0;
         else
            cout << coarse_matrix(i, j);
      }
   }
   cout << "]" << endl;
}

inline void split_connectivity(const vector<IndexSet> & cells_per_domain, const DynamicSparsityPattern & full_graph,
                               vector<DynamicSparsityPattern> & graph_per_domain)
{
   for (unsigned int i = 0; i < cells_per_domain.size(); i++)
      graph_per_domain[i].reinit(cells_per_domain[i].n_elements(), cells_per_domain[i].n_elements());

   for (unsigned int row = 0; row < full_graph.n_rows(); row++)
   {
      for (auto it = full_graph.begin(row); it != full_graph.end(row); ++it)
      {
         unsigned int row_domain = -1;
         unsigned int col_domain = -1;

         for (unsigned int i = 0; i < cells_per_domain.size(); i++)
         {
            if (cells_per_domain[i].is_element(row)) row_domain = i;
            if (cells_per_domain[i].is_element(it->column())) col_domain = i;
         }

         if (row_domain == col_domain) graph_per_domain[row_domain].add(  //
               cells_per_domain[row_domain].index_within_set(row),  //
               cells_per_domain[col_domain].index_within_set(it->column())  //
                     );
      }
   }
}

inline bool approx_equal(const double a, const double b, const double eps = 1.0e-10)
{
   return std::abs(a - b) <= eps;
}

template<typename T>
bool in_range(const T & x, const T & a, const T & b)
{
   return (a <= x && x <= b);
}

inline int isPowerOfTwo(unsigned int x)
{
   while (((x % 2) == 0) && x > 1)
      x /= 2;
   return (x == 1);
}

inline
void load_matrix(string file, SparseMatrix<double> & M, SparsityPattern & pattern)
{
   int m = 0;
   int n = 0;

   {
      std::ifstream in(file);

      std::string line;
      while (std::getline(in, line))
      {
         std::istringstream iss(line);
         int col;
         int _row;
         double val;

         if (iss >> col >> _row >> val)
         {
            m = std::max(m, -_row);
            n = std::max(m, col);
         }
      }
   }

   DynamicSparsityPattern dsp(m + 1, n + 1);

   {
      std::ifstream in(file);

      std::string line;
      while (std::getline(in, line))
      {
         std::istringstream iss(line);
         int col;
         int _row;
         double val;

         if (iss >> col >> _row >> val)
         {
            dsp.add( -_row, col);
         }
      }
   }

   dsp.compress();
   pattern.copy_from(dsp);
   M.reinit(pattern);

   {
      std::ifstream in(file);

      std::string line;
      while (std::getline(in, line))
      {
         std::istringstream iss(line);
         int col;
         int _row;
         double val;

         if (iss >> col >> _row >> val)
         {
            M.set( -_row, col, val);
         }
      }
   }
}

template<typename MATRIX>
void symmetry_infos(const MATRIX & M)
{
   const double eps = 1.0e-8;

   double max = 0;

   unsigned int same_nz = 0;
   unsigned int diff_nz = 0;

   for (auto it : M)
   {
      const auto r = it.row();
      const auto c = it.column();
      const auto v1 = it.value();
      const auto v2 = M.el(c, r);

      const auto diff = std::abs(v1 - v2);

      if (diff < eps)
         same_nz++;
      else
         diff_nz++;

      max = std::max(diff, max);
   }

   double f = double(same_nz) / double(same_nz + diff_nz);
   cout << fmt::format("Symmetry = {:f} %", 100 * f) << endl;
}

template<int dim>
inline Tensor<2, dim> get_Zero()
{
   Tensor<2, dim> z;
   z = 0;

   return z;
}

template<int dim>
inline Tensor<2, dim> get_Identity()
{
   Tensor<2, dim> identity;
   identity = 0;
   for (unsigned int i = 0; i < dim; i++)
      identity[i][i] = 1.0;

   return identity;
}

inline Tensor<2, 2> adj(const Tensor<2, 2> & A)
{
   Tensor<2, 2> R;
   R[0][0] = A[1][1];
   R[0][1] = -A[0][1];
   R[1][0] = -A[1][0];
   R[1][1] = A[0][0];

   return R;
}

inline Tensor<2, 3> adj(const Tensor<2, 3> & A)
{
   Tensor<2, 3> R;

   R[0][0] = -A[1][2] * A[2][1] + A[1][1] * A[2][2];
   R[0][1] = A[0][2] * A[2][1] - A[0][1] * A[2][2];
   R[0][2] = -A[0][2] * A[1][1] + A[0][1] * A[1][2];

   R[1][0] = A[1][2] * A[2][0] - A[1][0] * A[2][2];
   R[1][1] = -A[0][2] * A[2][0] + A[0][0] * A[2][2];
   R[1][2] = A[0][2] * A[1][0] - A[0][0] * A[1][2];

   R[2][0] = -A[1][1] * A[2][0] + A[1][0] * A[2][1];
   R[2][1] = A[0][1] * A[2][0] - A[0][0] * A[2][1];
   R[2][2] = -A[0][1] * A[1][0] + A[0][0] * A[1][1];

   return R;
}

template<int dim>
Tensor<2, dim> adjT(const Tensor<2, dim> & A)
{
   return transpose(adj(A));
}

template<typename MATRIX>
void print_size(const MATRIX & M)
{
   cout << fmt::format("{:d}x{:d}", M.m(), M.n()) << endl;
}

inline void append_to_vector(Vector<double> & vec, const Vector<double> & add)
{
   Vector<double> tmp(vec);

   vec.reinit(tmp.size() + add.size());

   for (unsigned int i = 0; i < tmp.size(); i++)
      vec[i] = tmp[i];

   for (unsigned int i = 0; i < add.size(); i++)
      vec[i + tmp.size()] = add[i];
}

template<typename T>
void print(const T & M, std::ostream & out)
{
   for (unsigned int i = 0; i < M.n(); i++)
      for (unsigned int j = 0; j < M.m(); j++)
      {
         const double v = M.el(i, j);
         if (v != 0.0) out << fmt::format("{:d} {:d} {:f}", i, j, v) << endl;
      }
}

template<typename T>
int IndexOf(const vector<T> & A, const T & b)
{
   for (unsigned int i = 0; i < A.size(); i++)
      if (A[i] == b) return i;

   return -1;
}

template<typename T>
inline T first(const vector<T> & A)
{
   return A[0];
}

template<typename T>
inline T last(const vector<T> & A)
{
   return A[A.size() - 1];
}

template<typename T>
T sum(const vector<T> & A, const int from = 0, const int to = -1)
{
   unsigned int _to = to;
   if (to == -1) _to = A.size();

   T result = 0;
   for (unsigned int i = from; i < _to; i++)
      result += A[i];

   return result;
}

template<typename T>
double mean(const vector<T> & A)
{
   if (A.size() == 0) return 0;

   return double(sum(A)) / double(A.size());
}

template<typename T>
T min(const vector<T> & A)
{
   if (A.size() == 0) return T(0);

   T result = A[0];
   if (A.size() == 1) return result;
   for (unsigned int i = 1; i < A.size(); i++)
      result = std::min(result, A[i]);

   return result;
}

template<typename T>
T max(const vector<T> & A)
{
   if (A.size() == 0) return T(0);

   T result = A[0];
   if (A.size() == 1) return result;
   for (unsigned int i = 1; i < A.size(); i++)
      result = std::max(result, A[i]);

   return result;
}

inline double add_abs(double a, double b)
{
   return a + std::abs(b);
}

template<typename T>
T sign(const T a)
{
   if (a < 0) return T( -1);
   if (a > 0) return T(1);
   return T(0);
}

inline
void plot_sparse_overlay(std::ostream & mp, const vector<unsigned int> & blocks)
{
// Creates a colored overlay for sparsity pattern
// Comp: map global dof index to block component
   mp << "reset" << std::endl;
   mp << std::endl;
   mp << fmt::format("n = {:d}", sum(blocks)) << std::endl;
   mp << std::endl;

   vector<unsigned int> p;

   p.push_back(1);
   for (unsigned int i = 1; i < blocks.size(); i++)
      p.push_back(sum(blocks, 0, i));

   for (unsigned int i = 0; i < p.size(); i++)
      mp << fmt::format("p{:d} = {:d}", i + 1, p[i]) << std::endl;

   mp << fmt::format("p{:d} = n", p.size() + 1) << std::endl;

   mp << std::endl;
   mp << "set style fill transparent solid 0.5 noborder" << std::endl;
   mp << std::endl;

   unsigned int nBlocks = p.size();
   unsigned int count = 0;
   unsigned int idx_color = -1;

   vector<unsigned int> color;
   for (unsigned int i = 0; i < nBlocks * nBlocks; i++)
   {
      unsigned int r = rand() & 255;
      unsigned int g = rand() & 255;
      unsigned int b = rand() & 255;

      r = (r + 255) / 2;
      g = (g + 255) / 2;
      b = (b + 255) / 2;

      unsigned int c = ((r & 0xFF) << 16) + ((g & 0xFF) << 8) + (b & 0xFF);

      color.push_back(c);
   }

   mp << "# diagonal blocks" << std::endl;
   for (unsigned int i = 1; i <= nBlocks; i++)
   {
      count++;
      idx_color++;
      mp << fmt::format("set object {:d} rect from p{:d}, -p{:d} to p{:d}-1, -(p{:d}-1) fc rgb \"#{:x}\"", count, i, i, i + 1, i + 1, color[idx_color])
            << std::endl;
   }
   mp << std::endl;

   for (unsigned int i = 1; i <= nBlocks; i++)
      for (unsigned int j = i + 1; j <= nBlocks; j++)
      {
         mp << fmt::format("# {:d}/{:d} and {:d}/{:d}", i, j, j, i) << std::endl;

         idx_color++;

         count++;
         mp << fmt::format("set object {:d} rect from p{:d}, -p{:d} to p{:d}-1, -(p{:d}-1) fc rgb \"#{:x}\"", count, j, i + 1, j + 1, i, color[idx_color])
               << std::endl;

         count++;
         mp << fmt::format("set object {:d} rect from p{:d}, -p{:d} to p{:d}-1, -(p{:d}-1) fc rgb \"#{:x}\"", count, i, j + 1, i + 1, j, color[idx_color])
               << std::endl;

         mp << std::endl;
      }

   mp << "plot \"real_matrix_pattern.csv\" w dots lc rgb \"black\"" << std::endl;

   mp << "replot" << std::endl;
}

namespace unsafe
{

   template<typename MATRIX, typename OUT>
   void copy_from(const MATRIX & source, OUT & output, const IndexSet & locally_owned_dofs)
   {
      for (auto it : source)
      {
         const unsigned int row = it.row();
         if (it.value() != 0) if (locally_owned_dofs.is_element(row)) output.set(row, it.column(), it.value());
      }
      output.compress(VectorOperation::insert);
   }

   inline void block_diag(SparseMatrix<double> & Diag, SparsityPattern & P, const SparseMatrix<double> & From, const unsigned int blocksize)
   {
      DynamicSparsityPattern dsp(From.n(), From.m());

      for (unsigned int r = 0; r < From.n(); r += blocksize)
         for (unsigned int x = 0; x < blocksize; x++)
            for (unsigned int y = 0; y < blocksize; y++)
            {
               if (r + x < From.n() && r + y < From.m())
               {
                  //               cout << fmt::format("Add {:d} {:d}", r + x, r + y) << endl;
                  dsp.add(r + x, r + y);

               }
            }

      P.copy_from(dsp);
      Diag.reinit(P);

      for (unsigned int r = 0; r < From.n(); r += blocksize)
         for (unsigned int x = 0; x < blocksize; x++)
            for (unsigned int y = 0; y < blocksize; y++)
            {
               if (r + x < From.n() && r + y < From.m()) Diag.set(r + x, r + y, From.el(r + x, r + y));
            }
   }

   template<typename SOURCE, typename TARGET>
   void Convert(const SOURCE & source, TARGET & result)
   {
      result.reinit(source.get_sparsity_pattern());
      for (unsigned int r = 0; r < source.m(); r++)
         for (auto it = source.begin(r); it != source.end(r); ++it)
         {
            result.set(r, it->column(), it->value());
         }
   }

   template<typename SOURCE>
   void ConvertPatternToBlockPattern(const SOURCE & pattern, BlockDynamicSparsityPattern & Pattern, const vector<unsigned int> & DofCount)
   {
      Pattern.reinit(DofCount.size(), DofCount.size());

      for (unsigned int r = 0; r < DofCount.size(); r++)
      {
         for (unsigned int c = 0; c < DofCount.size(); c++)
         {
            Pattern.block(r, c).reinit(DofCount[r], DofCount[c]);
         }
      }

      Pattern.collect_sizes();

      for (auto it : pattern)
      {
         const unsigned int r = it.row();
         const unsigned int c = it.column();
         Pattern.add(r, c);
      }
   }

   template<typename SOURCE = SparseMatrix<double> >
   void ConvertToBlockPattern(const SOURCE & Matrix, BlockDynamicSparsityPattern & Pattern, const vector<unsigned int> & DofCount)
   {
      assert(sum(DofCount) == Matrix.n());
      assert(sum(DofCount) == Matrix.m());

      Pattern.reinit(DofCount, DofCount);
      Pattern.collect_sizes();

      for (auto it : Matrix)
      {
         const unsigned int r = it.row();
         const unsigned int c = it.column();
         const double v = it.value();

         if (v != 0.0) Pattern.add(r, c);
      }
   }

   template<typename SOURCE = SparseMatrix<double> >
   void ConvertToBlockPattern(const SOURCE & Matrix, BlockSparsityPattern & Pattern, const vector<unsigned int> & DofCount)
   {
      BlockDynamicSparsityPattern tmp;
      ConvertToBlockPattern(Matrix, tmp, DofCount);
      tmp.compress();
      Pattern.copy_from(tmp);
   }

   template<typename SOURCE = SparseMatrix<double> >
   void ConvertToBlockMatrix(const SOURCE & Matrix, BlockSparseMatrix<double> & BMatrix)
   {
      for (unsigned int r = 0; r < Matrix.m(); r++)
         for (auto it = Matrix.begin(r); it != Matrix.end(r); ++it)
         {
            const unsigned int c = it->column();
            const double v = it->value();

            if (v != 0.0) BMatrix.set(r, c, v);
         }
   }

   inline void ConvertToBlockVector(const Vector<double> & v, BlockVector<double> & block_v, const vector<unsigned int> DofCount)
   {
      block_v.reinit(DofCount);
      block_v.collect_sizes();

      for (unsigned int i = 0; i < v.size(); i++)
      {
         block_v(i) = v(i);
      }
   }

   // Add B to A
   template<typename SOURCE = SparseMatrix<double>>
   void merge_pattern(DynamicSparsityPattern & dsp, const SOURCE & Source)
   {
      if (dsp.n_rows() == 0 || dsp.n_cols() == 0) dsp.reinit(Source.m(), Source.n());

      assert(dsp.n_rows() == Source.m() && dsp.n_cols() == Source.n());

      for (unsigned int r = 0; r < Source.m(); r++)
      {
         for (auto it = Source.begin(r); it != Source.end(r); ++it)
         {
            if (it->value() != 0.0) dsp.add(r, it->column());
         }
      }
   }

   // Add B to A
   inline void merge_pattern(DynamicSparsityPattern & A, const DynamicSparsityPattern & B)
   {
      assert(A.n_rows() == B.n_rows() && A.n_cols() == B.n_cols());

      for (unsigned int r = 0; r < B.n_rows(); r++)
         for (auto it = B.begin(r); it != B.end(r); ++it)
         {
            const unsigned int c = it->column();

            A.add(r, c);
         }
   }

   inline void set_matrix(SparseMatrix<double> & A, const double factor, const SparseMatrix<double> & B)
   {
      assert(A.m() == B.m() && A.n() == B.n());

      for (unsigned int r = 0; r < B.m(); r++)
         for (auto it = B.begin(r); it != B.end(r); ++it)
         {
            if (it->value() != 0.0) A.set(r, it->column(), factor * it->value());
         }
   }

   template<typename M1, typename M2>
   void add_matrix(M1 & into, const double factor, const M2 & source)
   {
      assert(into.m() == source.m() && into.n() == source.n());

      for (unsigned int r = 0; r < source.m(); r++)
      {
         for (auto it = source.begin(r); it != source.end(r); ++it)
         {
            if (it->value() != 0.0) into.add(r, it->column(), factor * it->value());
         }
      }
   }

   template<typename MATRIX = SparseMatrix<double>>
   void lumped_matrix_inverse(Vector<double> & diag, const MATRIX & Source, std::function<double(double, double)> reduction = add_abs)
   {
      diag.reinit(Source.n());

      for (unsigned int r = 0; r < Source.m(); r++)
      {
         double tmp = 0.0;
         double sum = 0.0;
         for (auto it = Source.begin(r); it != Source.end(r); ++it)
         {
            sum += it->value();
            tmp = reduction(tmp, it->value());
         }

         if (std::abs(tmp) < 1.0e-12) tmp = 1.0;

         //      if (sum < 0) tmp *= -1.0;

         double v = 1.0 / tmp;

         diag(r) = v;
      }
   }

   template<typename MATRIX = SparseMatrix<double>>
   void inverse_diag(Vector<double> & diag, const MATRIX & Source)
   {
      diag.reinit(Source.n());

      for (unsigned int r = 0; r < Source.m(); r++)
      {
         double tmp = Source.diag_element(r);
         if (std::abs(tmp) < 1.0e-16) tmp = 1.0;

         double v = 1.0 / tmp;

         diag(r) = v;
      }
   }

   template<typename MATRIX = SparseMatrix<double>>
   void lumped_matrix_inverse(SparseMatrix<double> & matrix, SparsityPattern & pattern, const MATRIX & Source, std::function<double(double, double)> reduction =
                                    add_abs)
   {
      pattern.reinit(Source.m(), Source.n(), 1);
      for (unsigned int i = 0; i < Source.n(); i++)
         pattern.add(i, i);

      pattern.compress();

      matrix.reinit(pattern);

      for (unsigned int r = 0; r < Source.m(); r++)
      {
         double tmp = 0.0;
         double sum = 0.0;
         for (auto it = Source.begin(r); it != Source.end(r); ++it)
         {
            sum += it->value();
            tmp = reduction(tmp, it->value());
         }

         if (std::abs(tmp) < 1.0e-12) tmp = 1.0;

         //      if (sum < 0) tmp *= -1.0;

         double v = 1.0 / tmp;

         matrix.set(r, r, v);
      }
   }

   template<typename MATRIX = SparseMatrix<double>>
   void lumped_matrix(SparseMatrix<double> & matrix, SparsityPattern & pattern, const MATRIX & Source,
                      std::function<double(double, double)> reduction = add_abs)
   {
      pattern.reinit(Source.m(), Source.n(), 1);
      for (unsigned int i = 0; i < Source.n(); i++)
         pattern.add(i, i);

      pattern.compress();

      matrix.reinit(pattern);

      for (unsigned int r = 0; r < Source.m(); r++)
      {
         double tmp = 0;
         for (auto it = Source.begin(r); it != Source.end(r); ++it)
            tmp = reduction(tmp, it->value());

         matrix.diag_element(r) = tmp;
      }
   }

   template<typename MATRIX = SparseMatrix<double>>
   void block_diag_inverse(SparseMatrix<double> & matrix, SparsityPattern & pattern, const MATRIX & Source, const unsigned int blocksize)
   {
      const unsigned int rows = Source.m();
      const unsigned int cols = Source.n();

      DynamicSparsityPattern tmp_pattern(rows, cols);

      for (unsigned int d = 0; d < Source.m(); d += blocksize)
         for (unsigned int i = 0; i < blocksize; i++)
         {
            const unsigned int r = d + i;
            if (r >= rows) continue;

            for (unsigned int j = 0; j < blocksize; j++)
            {
               const unsigned int c = d + j;
               if (c >= cols) continue;

               tmp_pattern.add(r, c);
            }
         }

      tmp_pattern.compress();
      pattern.copy_from(tmp_pattern);
      matrix.reinit(pattern);

      for (unsigned int d = 0; d < Source.m(); d += blocksize)
      {
         // if N != blocksize * n
         unsigned int bs = blocksize;
         if (d + blocksize > cols) bs = cols - d;

         FullMatrix<double> block(bs, bs);

         // Compute block inverse
         for (unsigned int i = 0; i < bs; i++)
            for (unsigned int j = 0; j < bs; j++)
               block(i, j) = Source.el(d + i, d + j);

         block.invert(block);

         // Copy into output matrix
         for (unsigned int i = 0; i < bs; i++)
            for (unsigned int j = 0; j < bs; j++)
               matrix.set(d + i, d + j, block(i, j));
      }
   }

   inline void Extract(const Vector<double> & from, Vector<double> & out, const unsigned int row_start, const unsigned int row_end)
   {
      out.reinit(row_end - row_start + 1);
      for (unsigned int r = row_start; r <= row_end; r++)
         out[r - row_start] = from[r];
   }

   template<typename MATRIX>
   void Extract(const MATRIX & from, SparsityPattern & pattern, SparseMatrix<double> & out, const unsigned int row_start, const unsigned int row_end,
                const unsigned int col_start, const unsigned int col_end)
   {
      // Extracts part of given sparse matrix [row_start, row_end] x [col_start, col_end]
      // StartAtZero determines if the new matrix out should start with indices at zero or
      // if the old indices should be used.

      const unsigned int rows = row_end - row_start + 1;
      const unsigned int cols = col_end - col_start + 1;

      DynamicSparsityPattern dsp(rows, cols);

      for (unsigned int r = row_start; r <= row_end; r++)
      {
         for (auto it = from.begin(r); it != from.end(r); ++it)
         {
            const unsigned int c = ( *it).column();

            if (c >= col_start && c <= col_end)
            {
               const unsigned int new_col = c - col_start;
               const unsigned int new_row = r - row_start;

               dsp.add(new_row, new_col);
            }
         }
      }

      pattern.copy_from(dsp);

      out.reinit(pattern);

      for (unsigned int r = row_start; r <= row_end; r++)
      {
         for (auto it = from.begin(r); it != from.end(r); ++it)
         {
            const unsigned int c = ( *it).column();

            if (c >= col_start && c <= col_end)
            {
               const unsigned int new_col = c - col_start;
               const unsigned int new_row = r - row_start;

               out.set(new_row, new_col, from(r, c));
            }
         }
      }
   }

   /// Result = A*B
   template<typename M1, typename M2, typename M3, typename PATTERN>
   void mmult(const M1 & A, const M2 & B, M3 & Result, PATTERN & pattern)
   {
      Result.reinit(pattern);
      A.mmult(Result, B);
   }

   /// Result = A*B*C
   template<typename M1, typename M2, typename M3, typename M4, typename PATTERN>
   void mmult(const M1 & A, const M2 & B, const M3 & C, M4 & Result, PATTERN & pattern)
   {
      Result.reinit(pattern);

      SparsityPattern tmp_pattern;
      SparseMatrix<double> tmp;
      tmp.reinit(tmp_pattern);

      // A * B;
      A.mmult(tmp, B);

      // (A*B) * C
      tmp.mmult(Result, C);
   }

   // Compute Schur = C - B*A_Inverse*BT
   template<typename M1, typename M2, typename M3, typename M4, typename M5, typename PATTERN>
   void schur_complement(const M1 & C, const M2 & B, const M3 & A_Inverse, const M4 & BT, M5 & Schur, PATTERN & pattern)
   {
      DynamicSparsityPattern tmp_pattern_schur;
      PATTERN pattern_pert;
      SparseMatrix<double> pert;

      mmult(B, A_Inverse, BT, pert, pattern_pert);

      merge_pattern(tmp_pattern_schur, C);
      merge_pattern(tmp_pattern_schur, pert);

      pattern.copy_from(tmp_pattern_schur);
      pattern.compress();
      Schur.reinit(pattern);

      add_matrix(Schur, 1.0, C);
      add_matrix(Schur, -1.0, pert);
   }

   template<typename M1, typename M2, typename M3, typename M4, typename M5, typename PATTERN>
   void schur_complement(const M1 & C, const M2 & B, const M3 & A, const M4 & BT, const unsigned int block_size, M5 & Schur, PATTERN & pattern)
   {
      SparsityPattern tmp_pattern;
      SparseMatrix<double> tmp;

      if (block_size == 0)
         lumped_matrix_inverse(tmp, tmp_pattern, A);
      else
         block_diag_inverse(tmp, tmp_pattern, A, block_size);

      schur_complement(C, B, tmp, BT, Schur, pattern);
   }

   template<typename BLOCKMATRIX, typename SCHUR, typename PATTERN>
   void schur_complement(const BLOCKMATRIX & M, const unsigned int block_size, SCHUR & Schur, PATTERN & pattern)
   {
      const auto & A = M.block(0, 0);
      const auto & BT = M.block(0, 1);
      const auto & B = M.block(1, 0);
      const auto & C = M.block(1, 1);

      schur_complement(C, B, A, BT, block_size, Schur, pattern);
   }
}


==> Compdata/Nonlinear-Coercive/src/mpi_dof_infos.h <==
#pragma once

#include <deal.II/base/utilities.h>

#include <deal.II/fe/fe_base.h>

#include <deal.II/grid/tria.h>

#include <deal.II/lac/la_parallel_vector.h>
#include <deal.II/lac/vector_type_traits.h>

#include "dof_id.h"

#include "la_conversion.h"
#include "mpi_utils.h"
#include "stuff.h"

using namespace dealii;

using dealii::Utilities::MPI::distributed_vector;

static  unsigned int        UNKNOWN       = dealii::numbers::invalid_unsigned_int - 3;
static  types::subdomain_id UNKNOWN_OWNER = std::numeric_limits<unsigned int>::max();

template <int dim>
struct InfoRec
{
   types::global_dof_index dof;
   unsigned int            lid;
   types::subdomain_id     owner;
   unsigned int            index;
   unsigned int            component;
   Point<dim, double>      cell_center;
   unsigned int            small_block;
   unsigned int            big_block;
   unsigned int            xyz;
   types::material_id      domain;
   Point<dim, double>      coordinate;
   bool                    on_interface;
   bool                    newton;
   bool                    multigrid;
   int                     level;
};

template <int dim>
struct DefaultOrdering
{
   unsigned int getBlockFromGlobal(const InfoRec<dim> &I) const { return I.index; }
   unsigned int small_to_big_block(const InfoRec<dim> &I) const { return I.component; }
};

template <int dim>
class DofInfos
{
 public:
   DofInfos() = default;

   explicit DofInfos(MPI_Comm &comm) { set_communicator(comm); }
   void set_communicator(const MPI_Comm communicator)
   {
      comm = communicator;
      rank = dealii::Utilities::MPI::this_mpi_process(communicator);
   }

   template <typename VECTOR>
   void save_vector(const std::string filename, const VECTOR &solution, const bool text_mode);
   template <typename VECTOR>
   void load_vector(const std::string filename, VECTOR &solution, const bool text_mode);

 public:
   MPI_Comm     comm=MPI_COMM_WORLD;
   unsigned int rank = 0;

   distributed_vector<types::subdomain_id> owner; // 0, 1, ...

   distributed_vector<Point<dim, double>> cell_center;

   distributed_vector<int>          level;
   distributed_vector<unsigned int> index;     // u, v, p
   distributed_vector<unsigned int> component; // ux, uy, vx, vy, p
   distributed_vector<unsigned int> xyz;       // 0, 1, .., dim - 1

   distributed_vector<types::material_id> domain;
   distributed_vector<unsigned int>       on_interface;

   distributed_vector<Point<dim, double>> coordinate;

   distributed_vector<unsigned int> newton_dof; // bool: c++ converts vector<bool> to bitvector ...

   distributed_vector<unsigned int> small_block;
   distributed_vector<unsigned int> big_block;

   // ------------------------------------- //

   std::vector<types::global_dof_index> dof_counts_big;
   std::vector<types::global_dof_index> dof_counts_small;

   std::vector<unsigned int> local_dof_counts_big;
   std::vector<unsigned int> local_dof_counts_small;

   std::vector<types::global_dof_index> start_dof_big;
   std::vector<types::global_dof_index> end_dof_big; // including last one of each block

   std::vector<types::global_dof_index> start_dof_small;
   std::vector<types::global_dof_index> end_dof_small;

   // ------------------------------------- //

   IndexSet local_indices;

 public:
   template <typename ORDERING>
   void compute(const DoFHandler<dim> &                     dof_handler,
                const ORDERING &                            ord,
                const std::vector<types::global_dof_index> &newton_constrained = std::vector<types::global_dof_index>());

   void compute(const DoFHandler<dim> &                     dof_handler,
                const std::vector<types::global_dof_index> &newton_constrained = std::vector<types::global_dof_index>())
   {
      compute(dof_handler, DefaultOrdering<dim>(), newton_constrained);
   }

   template <typename ORDERING>
   void compute(const DoFHandler<dim> &dof_handler, const unsigned int level, const ORDERING &ord);

   void compute(const DoFHandler<dim> &dof_handler, const unsigned int level) { compute(dof_handler, level, DefaultOrdering<dim>()); }
   std::unique_ptr<std::map<DofID<dim>, types::global_dof_index, CompareDofID<dim>>> cp_to_dof;
   int get_dof(const Point<dim, double> cell_center, const unsigned int comp, const Point<dim, double> p) const
   {
      auto pair = DofID<dim>(cell_center, comp, p);
      auto f    = cp_to_dof->find(pair);
      if (f != cp_to_dof->end())
         return int(f->second);
      else
         return -1;
   }

   InfoRec<dim> get_dof_info(const types::global_dof_index dof) const;

   InfoRec<dim> operator()(const types::global_dof_index dof) const { return get_dof_info(dof); }
   //#ifdef DEBUG
   // For debug use.
   // Reorder the elements of a parallel input consistently, i.e. produce the same ordering independent of the number of cores.
   // This operation is collective.
   Vector<double> sorted_global_vector(const LinearAlgebra::distributed::Vector<double> &input)
   {
      AssertDimension(input.size(), local_indices.size());

      if (reordering.size() != input.size()) compute_reordering();

      AssertDimension(input.size(), reordering.size());

      Vector<double> global_input;
      convert(input, global_input);

      Vector<double> result(global_input);
      for (unsigned int i = 0; i < local_indices.size(); i++)
         result[i] = global_input[reordering[i]];

      return result;
   }
   BlockVector<double> sorted_global_vector(const LinearAlgebra::distributed::BlockVector<double> &input)
   {
      AssertDimension(input.size(), local_indices.size());

      if (reordering.size() != input.size()) compute_reordering();

      BlockVector<double> global_input;
      convert(input, global_input);

      BlockVector<double> result(global_input);
      for (unsigned int i = 0; i < local_indices.size(); i++)
         result[i] = global_input[reordering[i]];

      return result;
   }
   //#endif

   // Maps current parallel dependent ordering to a parallel independent ordering
   // I.e: the dof "reordering[i]" is always the same dof, independent of the number of cores.
   std::vector<types::global_dof_index> reordering;
   void                                 compute_reordering()
   {
      distributed_vector<double> _x(local_indices);
      distributed_vector<double> _y(local_indices);
      distributed_vector<double> _z(local_indices);

      for (types::global_dof_index i : local_indices)
      {
         _x[i] = coordinate[i][0];
         _y[i] = coordinate[i][1];
         if (dim == 3) _z[i] = coordinate[i][2];
      }

      auto global_component = component.create_global(comm);
      auto global_x         = _x.create_global(comm);
      auto global_y         = _y.create_global(comm);
      auto global_z         = _z.create_global(comm);

      reordering.resize(local_indices.size());
      for (unsigned int i = 0; i < local_indices.size(); i++)
         reordering[i] = i;

      std::stable_sort(reordering.begin(), reordering.end(), [&](const auto &i, const auto &j) {
         if (global_component[i] < global_component[j]) return true;
         if (global_component[i] > global_component[j]) return false;

         if (global_x[i] < global_x[j]) return true;
         if (global_x[i] > global_x[j]) return false;

         if (global_y[i] < global_y[j]) return true;
         if (global_y[i] > global_y[j]) return false;

         if (dim == 3)
         {
            if (global_z[i] < global_z[j]) return true;
            if (global_z[i] > global_z[j]) return false;
         }

         assert(global_component[i] == global_component[j]);
         assert(global_x[i] == global_x[j]);
         assert(global_y[i] == global_y[j]);
         assert(global_z[i] == global_z[j]);

         assert(false);
         return false;
      });
   }

   std::size_t memory_consumption() const
   {
      std::size_t result = 0;

      result += MemoryConsumption::memory_consumption(owner);
      result += MemoryConsumption::memory_consumption(level);
      result += MemoryConsumption::memory_consumption(index);
      result += MemoryConsumption::memory_consumption(component);
      result += MemoryConsumption::memory_consumption(xyz);
      result += MemoryConsumption::memory_consumption(domain);
      result += MemoryConsumption::memory_consumption(on_interface);
      result += MemoryConsumption::memory_consumption(coordinate);
      result += MemoryConsumption::memory_consumption(newton_dof);
      result += MemoryConsumption::memory_consumption(small_block);
      result += MemoryConsumption::memory_consumption(big_block);
      result += MemoryConsumption::memory_consumption(cell_center);
      result += MemoryConsumption::memory_consumption(*cp_to_dof->begin()) * cp_to_dof->size();

      result += MemoryConsumption::memory_consumption(dof_counts_big);
      result += MemoryConsumption::memory_consumption(dof_counts_small);
      result += MemoryConsumption::memory_consumption(local_dof_counts_big);
      result += MemoryConsumption::memory_consumption(local_dof_counts_small);
      result += MemoryConsumption::memory_consumption(start_dof_big);
      result += MemoryConsumption::memory_consumption(end_dof_big);
      result += MemoryConsumption::memory_consumption(start_dof_small);
      result += MemoryConsumption::memory_consumption(end_dof_small);

      return result;
   }

   IndexSet GetDofsInSmallBlock(const unsigned int block)
   {
      const types::global_dof_index n_dofs       = small_block.size();
      const unsigned int            n_local_dofs = small_block.local_size();

      std::vector<types::global_dof_index> dofs;
      for (unsigned int local_i = 0; local_i < n_local_dofs; local_i++)
         if (small_block.local_element(local_i) == block) dofs.push_back(small_block.LocalToGlobal(local_i));

      std::vector<types::global_dof_index> global_dofs = dealii::Utilities::MPI::concatenate(dofs, comm);
      assert(global_dofs.size() == dof_counts_small[block]);

      IndexSet result(n_dofs);
      result.add_indices(global_dofs.begin(), global_dofs.end());
      return result;
   }

 private:

   void resize(const IndexSet &Local_indices);

   void compute_basics(const DoFHandler<dim> &dof_handler, const unsigned int level = UNKNOWN);

   template <typename Cell>
   void _loop_body(Cell &cell, const bool multigrid);

   template <typename ORDERING>
   void compute_blocks(const ORDERING &ord);

 public:
   // Generate a parallel consistent random vector.
   // I.e. equal dofs (component, location, ...) have equal random value,
   // even when their dof index is different for different number of cpus.
   template <typename VECTOR>
   void parallel_random(VECTOR &v, const unsigned int seed, const double start = 0.0, const double end = 1.0) const;
};

template <int dim>
template <typename VECTOR>
void DofInfos<dim>::parallel_random(VECTOR &v, const unsigned int seed, const double start, const double end) const
{
   AssertDimension(v.size(), local_indices.size());
   Assert(v.locally_owned_elements() == local_indices, ExcInternalError());

   for (types::global_dof_index i : local_indices)
   {
      auto I = get_dof_info(i);

      std::size_t S = 0;
      boost::hash_combine(S, I.component + 12345);
      boost::hash_combine(S, I.index + 543215);
      boost::hash_combine<unsigned>(S, seed + 1234567895);
      boost::hash_combine(S, I.xyz + 32);
      for (int d = 0; d < dim; d++)
         boost::hash_combine(S, I.coordinate[d] + 2987543.24176 * (d + dim + 17));

      std::default_random_engine             e1(S);
      std::uniform_real_distribution<double> uniform_dist(start, end);

      v[i] = uniform_dist(e1);
   }
   v.compress(VectorOperation::insert);
}

template <int dim>
void DofInfos<dim>::resize(const IndexSet &Local_indices)
{
   local_indices = Local_indices;

   owner.clear();
   level.clear();
   index.clear();
   component.clear();
   xyz.clear();
   domain.clear();
   coordinate.clear();
   newton_dof.clear();
   small_block.clear();
   big_block.clear();
   on_interface.clear();
   cell_center.clear();

   owner.resize(local_indices, rank);
   level.resize(local_indices, 0);
   cell_center.resize(local_indices, Point<dim, double>());
   index.resize(local_indices, UNKNOWN);
   component.resize(local_indices, UNKNOWN);
   xyz.resize(local_indices, UNKNOWN);
   domain.resize(local_indices, UNKNOWN);
   coordinate.resize(local_indices, Point<dim, double>());
   newton_dof.resize(local_indices, false);
   small_block.resize(local_indices, UNKNOWN);
   big_block.resize(local_indices, UNKNOWN);
   on_interface.resize(local_indices, false);
}

template <int dim>
template <typename ORDERING>
void DofInfos<dim>::compute(const DoFHandler<dim> &dof_handler, const ORDERING &ord, const std::vector<types::global_dof_index> &newton_constrained)
{
   resize(dof_handler.locally_owned_dofs());

   for (auto dof : newton_constrained)
      if (local_indices.is_element(dof)) newton_dof[dof] = true;

   compute_basics(dof_handler);
   compute_blocks(ord);
}

template <int dim>
template <typename ORDERING>
void DofInfos<dim>::compute(const DoFHandler<dim> &dof_handler, const unsigned int level, const ORDERING &ord)
{
   resize(dof_handler.locally_owned_mg_dofs(level));
   compute_basics(dof_handler, level);
   compute_blocks(ord);
}

template <int dim>
template <typename Cell>
void DofInfos<dim>::_loop_body(Cell &cell, const bool multigrid)
{
   if (multigrid)
   {
      if (cell->level_subdomain_id() != cell->get_triangulation().locally_owned_subdomain()) return;
   }
   else
   {
      if (!cell->is_locally_owned()) return;
   }

   auto &fe = cell->get_fe();

   std::vector<types::global_dof_index> local_dofs(fe.dofs_per_cell);
   cell->get_active_or_mg_dof_indices(local_dofs);

   // get support points...
   // TODO !!!
   std::vector<Point<dim, double>> points;
   {
      auto list = fe.get_unit_support_points();
      //         auto list = fe.get_generalized_support_points();

      //         std::cout << fe.get_unit_support_points().size() << " " << fe.get_generalized_support_points().size() <<
      //         " "
      //              << fe.get_unit_face_support_points().size() << " " <<
      //              fe.get_generalized_face_support_points().size()
      //              << std::endl;

      Quadrature<dim> q(list);
      FEValues<dim>   fe_values(fe, q, dealii::update_quadrature_points);
      fe_values.reinit(cell);
      points = fe_values.get_quadrature_points();

      //         sizes should match :
      if (!(points.size() == local_dofs.size())) { std::cout << points.size() << " " << local_dofs.size() << " " << std::endl; }
      assert(points.size() == local_dofs.size());
   }

   for (unsigned int i = 0; i < local_dofs.size(); i++)
   {
      auto dof = local_dofs[i];

      if (!local_indices.is_element(dof)) continue;

      domain[dof]      = cell->material_id();
      level[dof]       = std::max(level[dof], cell->level());
      component[dof]   = fe.system_to_component_index(i).first;
      index[dof]       = ComponentToIndex(component[dof], fe);
      xyz[dof]         = component[dof] - IndexToFirstComp(index[dof], fe);
      cell_center[dof] = cell->center();
      coordinate[dof]  = points[i];
      //         coordinate[dof][0] += double(i);
   }

   for (unsigned int face = 0; face < GeometryInfo<dim>::faces_per_cell; face++)
   {
      if (cell->neighbor_index(face) != -1)
      {
         const auto cell_2 = cell->neighbor(face);

         // Interface
         if (cell->material_id() != cell_2->material_id())
         {
            std::vector<types::global_dof_index> face_dofs(cell->get_fe().dofs_per_face);
            if (multigrid)
            {
               // TODO !!! no mg for faces ?
               // cell->face(face)->get_mg_dof_indices(local_dofs);
            }
            else
               cell->face(face)->get_dof_indices(local_dofs);

            for (types::global_dof_index dof : face_dofs)
            {
               if (!local_indices.is_element(dof)) continue;
               on_interface[dof] = true;
            }
         }
      }
   }
}

template <int dim>
void DofInfos<dim>::compute_basics(const DoFHandler<dim> &dof_handler, const unsigned int level)
{
   bool multigrid = level != UNKNOWN;

   // On processor interfaces, let the dofhandler decide which rank owns this dof
   // For inner dofs, this is the same as rank, but may differ for interface ones
   for (types::global_dof_index dof : local_indices)
      owner[dof] = rank;

   if (multigrid)
   {
      for (auto cell : dof_handler.mg_cell_iterators_on_level(level))
         _loop_body(cell, true);
   }

   if (!multigrid)
   {
      for (auto cell : dof_handler.active_cell_iterators())
         _loop_body(cell, false);
   }

   std::vector<bool> cg_comp(dof_handler.get_fe().n_components(),true);

   cp_to_dof = std::make_unique<std::map<DofID<dim>, types::global_dof_index, CompareDofID<dim>>>(CompareDofID<dim>(cg_comp));

   for (types::global_dof_index dof : local_indices)
   {
      auto cp = DofID<dim>(cell_center[dof], component[dof], coordinate[dof]);
#ifdef DEBUG
      if (cp_to_dof->find(cp) != cp_to_dof->end())
      {
         std::cout << fmt::format("Matching dofs {:d} and {:d} with comp = {:d} at point = ", dof, (*cp_to_dof)[cp], cp.component) << cp.coordinate
                   << std::endl;
         assert(false);
      }
#endif
      (*cp_to_dof)[cp] = dof;
   }

   AssertDimension(cp_to_dof->size(), local_indices.n_elements());

   for (unsigned int i = 0; i < index.local_size(); i++)
      if (index.local_elements[i] == UNKNOWN)
      {
         std::cout << fmt::format("{:d} ({:d}): {:d} {:d} {:d} {:d} {:d}",
                                  i,
                                  index.LtoG[i],
                                  index.local_elements[i],
                                  owner.local_elements[i],
                                  domain.local_elements[i],
                                  component.local_elements[i],
                                  newton_dof.local_elements[i])
                   << std::endl;

         assert(false);
      }
}

template <int dim>
template <typename ORDERING>
void DofInfos<dim>::compute_blocks(const ORDERING &ord)
{
   dof_counts_big.clear();
   dof_counts_small.clear();

   local_dof_counts_big.clear();
   local_dof_counts_small.clear();

   start_dof_big.clear();
   start_dof_small.clear();
   end_dof_big.clear();
   end_dof_small.clear();

   for (const auto i : local_indices)
   {
      auto I = get_dof_info(i);

      small_block[i] = ord.getBlockFromGlobal(I);
      I.small_block  = small_block[i];
      big_block[i]   = ord.small_to_big_block(I);

      while (big_block[i] >= local_dof_counts_big.size())
         local_dof_counts_big.push_back(0);
      while (small_block[i] >= local_dof_counts_small.size())
         local_dof_counts_small.push_back(0);

      local_dof_counts_big[big_block[i]]++;
      local_dof_counts_small[small_block[i]]++;
   }

   auto n_big_blocks   = dealii::Utilities::MPI::max(local_dof_counts_big.size(), comm);
   auto n_small_blocks = dealii::Utilities::MPI::max(local_dof_counts_small.size(), comm);

   while (local_dof_counts_big.size() < n_big_blocks)
      local_dof_counts_big.push_back(0);
   while (local_dof_counts_small.size() < n_small_blocks)
      local_dof_counts_small.push_back(0);

   dof_counts_big.resize(n_big_blocks, 0);
   start_dof_big.resize(n_big_blocks, 0);
   end_dof_big.resize(n_big_blocks, 0);

   dof_counts_small.resize(n_small_blocks, 0);
   start_dof_small.resize(n_small_blocks, 0);
   end_dof_small.resize(n_small_blocks, 0);

   // Distribute
   for (unsigned int i = 0; i < dof_counts_big.size(); i++)
      dof_counts_big[i] = dealii::Utilities::MPI::sum(local_dof_counts_big[i], comm);
   for (unsigned int i = 0; i < dof_counts_small.size(); i++)
      dof_counts_small[i] = dealii::Utilities::MPI::sum(local_dof_counts_small[i], comm);

   // Compute start and end of each block
   for (unsigned int i = 0; i < n_big_blocks; i++)
   {
      start_dof_big[i] = sum(dof_counts_big, 0, i);
      end_dof_big[i]   = start_dof_big[i] + dof_counts_big[i] - 1;
   }

   for (unsigned int i = 0; i < n_small_blocks; i++)
   {
      start_dof_small[i] = sum(dof_counts_small, 0, i);
      end_dof_small[i]   = start_dof_small[i] + dof_counts_small[i] - 1;
   }
}

template <int dim>
InfoRec<dim> DofInfos<dim>::get_dof_info(const types::global_dof_index dof) const
{
   assert(local_indices.is_element(dof)); // fmt::format("[{:d}] ERROR: dof {:d} not locally owned.", RANK, dof));

   auto lid = local_indices.index_within_set(dof);

   InfoRec<dim> I;
   I.multigrid    = false;
   I.level        = level[dof];
   I.dof          = dof;
   I.lid          = lid;
   I.owner        = owner[dof];
   I.index        = index[dof];
   I.cell_center  = cell_center[dof];
   I.component    = component[dof];
   I.small_block  = small_block[dof];
   I.big_block    = big_block[dof];
   I.xyz          = xyz[dof];
   I.domain       = domain[dof];
   I.coordinate   = coordinate[dof];
   I.newton       = newton_dof[dof];
   I.on_interface = on_interface[dof];
   return I;
}

// Requires solution to have the correct shape already.
template <int dim>
template <typename VECTOR>
void DofInfos<dim>::load_vector(const std::string filename, VECTOR &solution, const bool text_mode)
{
   const IndexSet locally_owned = solution.locally_owned_elements();

   std::ifstream stream;
   if (text_mode)
      stream.open(filename, std::ios::in);
   else
      stream.open(filename, std::ios::in | std::ios::binary);

   assert(stream.good());
   solution = 0;

   IndexSet loaded_dofs;
   loaded_dofs.set_size(solution.size());

   for (types::global_dof_index i = 0; i < solution.size(); i++)
   {
      unsigned int comp = numbers::invalid_unsigned_int;
      Point<dim>   cell_center;
      Point<dim>   supp;
      double       val = std::numeric_limits<double>::signaling_NaN();

      if (text_mode)
      {
         for (int d = 0; d < dim; d++)
         {
            std::string str;
            std::getline(stream, str);
            std::stringstream(str) >> cell_center[d];
         }

         {
            std::string str;
            std::getline(stream, str);
            std::stringstream(str) >> comp;
            assert(comp < 2 * dim + 1);
         }

         for (int d = 0; d < dim; d++)
         {
            std::string str;
            std::getline(stream, str);
            std::stringstream(str) >> supp[d];
         }

         {
            std::string str;
            std::getline(stream, str);
            std::stringstream(str) >> val;
         }
      }
      else
      {
         for (int d = 0; d < dim; d++)
            stream.read((char *)&cell_center[d], sizeof(cell_center[d]));

         stream.read((char *)&comp, sizeof(comp));

         for (int d = 0; d < dim; d++)
            stream.read((char *)&supp[d], sizeof(supp[d]));

         stream.read((char *)&val, sizeof(val));
      }

      int found = 0;

      // Check if dof i could be the currently loaded dof ...
      if (locally_owned.is_element(i) && !loaded_dofs.is_element(i))
      {
         auto I = get_dof_info(i);

         EqualDofID<dim> compare;
         if (compare.equal(DofID<dim>(I.cell_center, I.component, I.coordinate), DofID<dim>(cell_center, comp, supp)))
         {
            loaded_dofs.add_index(i);
            solution(i) = val;
            found       = 1;
         }
      }

      // ... it is not, so we have to search for it
      if (found == 0)
      {
         int s = get_dof(cell_center, comp, supp);
         if (s != -1)
         {
            assert(!loaded_dofs.is_element(s));
            loaded_dofs.add_index(s);
            solution(s) = val;
            found       = 1;
         }
      }

#ifdef DEBUG
      {
         found = dealii::Utilities::MPI::sum(found, comm);

         if (found == 0)
         {
            std::cout << fmt::format("Comp: {:d}", comp) << std::endl;
            std::cout << fmt::format("supp: {:f} {:f}", supp[0], supp[1]) << std::endl;
            std::cout << fmt::format("cell: {:f} {:f}", cell_center[0], cell_center[1]) << std::endl;
         }

         AssertDimension(found, 1);
      }
#endif
   } // end for i

   stream.close();

   assert(loaded_dofs == locally_owned);

   MPI_Sync(comm, __LINE__);
}

template <int dim>
template <typename VECTOR>
void DofInfos<dim>::save_vector(const std::string filename, const VECTOR &solution, const bool text_mode)
{
   unsigned int   rank          = dealii::Utilities::MPI::this_mpi_process(comm);
   const IndexSet locally_owned = solution.locally_owned_elements();

   if (rank == 0) std::remove(filename.c_str());
   MPI_Barrier(comm);

   std::ofstream stream;
   if (text_mode)
      stream.open(filename, std::ios::out | std::ios::app);
   else
      stream.open(filename, std::ios::out | std::ios::binary | std::ios::app);

   // TODO !!! parallel write does not work yet ...
   for (types::global_dof_index i = 0; i < solution.size(); i++)
   {
      if (locally_owned.is_element(i))
      {
         const auto I   = get_dof_info(i);
         double     val = solution[i];

         if (text_mode)
         {
            for (int d = 0; d < dim; d++)
               stream << fmt::format("{:.8e}", I.cell_center[d]) << std::endl;

            stream << I.component << std::endl;

            for (int d = 0; d < dim; d++)
               stream << fmt::format("{:.8e}", I.coordinate[d]) << std::endl;

            stream << fmt::format("{:.14e}", val) << std::endl;
         }
         else
         {
            for (int d = 0; d < dim; d++)
               stream.write((char *)&I.cell_center[d], sizeof(I.cell_center[d]));

            stream.write((char *)&I.component, sizeof(I.component));

            for (int d = 0; d < dim; d++)
               stream.write((char *)&I.coordinate[d], sizeof(I.coordinate[d]));

            stream.write((char *)&val, sizeof(val));
         }
      }
      MPI_Barrier(comm);
   }

   stream.close();

   MPI_Sync(comm, __LINE__);
}


==> Compdata/Nonlinear-Coercive/src/mpi_utils.cpp <==
#include "mpi_utils.h"

namespace dealii
{
   namespace Utilities
   {
      namespace MPI
      {
         template<>
         MPI_Datatype GetDatatype<double>::type = MPI_DOUBLE;

         template<>
         MPI_Datatype GetDatatype<float>::type = MPI_FLOAT;

         template<>
         MPI_Datatype GetDatatype<int>::type = MPI_INT;

         template<>
         MPI_Datatype GetDatatype<unsigned>::type = MPI_UNSIGNED;
      }  // namespace MPI
   }  // namespace Utilities
}  // namespace dealii


==> Compdata/Nonlinear-Coercive/src/mpi_utils.h <==
#pragma once

#include <deal.II/base/exceptions.h>
#include <deal.II/base/index_set.h>
#include <deal.II/base/memory_consumption.h>
#include <deal.II/base/mpi.h>

#include <deal.II/lac/block_vector_base.h>
#include <deal.II/lac/la_parallel_vector.h>
#include <deal.II/lac/la_parallel_vector.templates.h>
#include <deal.II/lac/vector.templates.h>

#include <deal.II/distributed/tria.h>
#include <deal.II/dofs/dof_handler.h>
#include <deal.II/grid/tria.h>

#include "format.h"
#include "member_test.h"
#include <mpi.h>

#include <map>
#include <vector>

inline unsigned int rank(const MPI_Comm &comm)
{
   return dealii::Utilities::MPI::this_mpi_process(comm);
}

inline unsigned int n_ranks(const MPI_Comm &comm)
{
   return dealii::Utilities::MPI::n_mpi_processes(comm);
}

// Moved to deal.II
//#define MPI_TILL_HERE std::cout << "[" << dealii::Utilities::MPI::this_mpi_process(MPI_COMM_WORLD) << "] " << __func__ << " -> " << __LINE__ <<
// std::endl

#define LOGLEVEL 0
#define LOG_LINE(x)                                                                                                                                  \
   if (x > LOGLEVEL) MPI_TILL_HERE

inline void MPI_SleepBarrier(const MPI_Comm comm, const double sleep_seconds, const unsigned int tag)
{
   // From https://groups.google.com/forum/#!topic/mpi4py/nArVuMXyyZI
   unsigned int size = n_ranks(comm);
   if (size == 1) return;

   unsigned int r    = rank(comm);
   unsigned int mask = 1;
   while (mask < size)
   {
      unsigned int dst = (r + mask) % size;
      unsigned int src = (r - mask + size) % size;

      MPI_Request req;
      MPI_Isend(nullptr, 0, MPI_INT, dst, tag, comm, &req);

      int        flag = 0;
      MPI_Status status;
      while (true)
      {
         MPI_Iprobe(src, tag, comm, &flag, &status);
         if (!flag)
            std::this_thread::sleep_for(std::chrono::duration<double>(sleep_seconds));
         else
            break;
      }

      MPI_Recv(nullptr, 0, MPI_INT, src, tag, comm, &status);
      MPI_Wait(&req, &status);

      mask *= 2;
   }
}

inline void MPI_Sync(const MPI_Comm comm, const int tag)
{
   std::cout.flush();
   if (rank(comm) == 0) {
      int tmp = 0;
      for (unsigned int i = 1; i < n_ranks(comm); i++)
         MPI_Send(&tmp, 1, MPI_INT, i, tag, comm);
   }
   else
   {
      int tmp = 0;
      MPI_Recv(&tmp, 1, MPI_INT, 0, tag, comm, MPI_STATUS_IGNORE);
      std::cout << "[" << dealii::Utilities::MPI::this_mpi_process(MPI_COMM_WORLD) << "] " << tag << std::endl;
   }
}

//#define SYNCTEST for (int i = 0; i < 2; i++) { sleep(rank(MPI_COMM_WORLD)); MPI_Barrier(MPI_COMM_WORLD); printf("[%d]
//%d\n", rank(MPI_COMM_WORLD), i); std::flush(std::cout); }
#define SYNCTEST MPI_Sync(MPI_COMM_WORLD, __LINE__);

namespace dealii
{
   namespace Utilities
   {
      namespace MPI
      {
//         GENERATE_HAS_MEMBER(get_mpi_communicator)
//         GENERATE_HAS_MEMBER(get_communicator)
//         GENERATE_HAS_MEMBER(block)

//         template <typename Object>
//         typename std::enable_if<has_member_get_mpi_communicator<Object>::value, MPI_Comm>::type get_mpi_communicator(const Object &t)
//         {
//            return t.get_mpi_communicator();
//         }
//
//         template <typename Object>
//         typename std::enable_if<has_member_get_communicator<Object>::value, MPI_Comm>::type get_mpi_communicator(const Object &t)
//         {
//            return t.get_communicator();
//         }
//
//         template <typename Object>
//         typename std::enable_if<has_member_block<Object>::value, MPI_Comm>::type get_mpi_communicator(const Object &t)
//         {
//            return get_mpi_communicator(t.block(0));
//         }

         template <int dim>
         MPI_Comm get_mpi_communicator(const DoFHandler<dim> &dofhandler)
         {
            const auto &tria   = dofhandler.get_triangulation();
            auto        p_tria = dynamic_cast<const dealii::parallel::distributed::Triangulation<dim> *>(&tria);
            if (p_tria)
               return get_mpi_communicator(*p_tria);
            else
               return MPI_COMM_WORLD;
         }

         template <typename T>
         class distributed_vector
         {
          public:
            std::vector<T> local_elements;

            mutable std::map<unsigned int, unsigned int> GtoL;
            mutable std::vector<unsigned int> LtoG;

            dealii::IndexSet local_indices;

          public:
            distributed_vector() = default;

            explicit distributed_vector(const dealii::IndexSet &LocalIndices) { resize(LocalIndices, T()); }
            typename std::vector<T>::iterator                   begin() { return local_elements.begin(); }
            typename std::vector<T>::iterator                   end() { return local_elements.end(); }
            unsigned int LocalToGlobal(const unsigned int local_index) const { return LtoG[local_index]; }
            unsigned int GlobalToLocal(const unsigned int global_index) const
            {
               Assert(GtoL.find(global_index) != GtoL.end(), ExcInternalError());
               const unsigned int tmp = GtoL[global_index];
               return tmp;
            }

            void clear()
            {
               GtoL.clear();
               LtoG.clear();
               local_indices.clear();
               local_elements.clear();
            }

            void resize(const dealii::IndexSet &LocalIndices, const T &value)
            {
               clear();

               local_indices = LocalIndices;

               LtoG.resize(LocalIndices.n_elements());
               local_elements.resize(LocalIndices.n_elements(), value);

               for (unsigned int i = 0; i < LocalIndices.n_elements(); i++)
               {
                  LtoG[i]       = LocalIndices.nth_index_in_set(i);
                  GtoL[LtoG[i]] = i;
               }
            }

            unsigned int local_size() const { return local_indices.n_elements(); }
            unsigned int size() const { return local_indices.size(); }
            bool is_local(const unsigned int global_index) const { return local_indices.is_element(global_index); }
            T &local_element(const unsigned int local_index) { return local_elements[local_index]; }
            T &operator[](const unsigned int global_index)
            {
               if (!is_local(global_index)) {
                  local_indices.print(std::cout);
                  assert(false);
               }
               Assert(GtoL.find(global_index) != GtoL.end(), ExcInternalError());
               const auto lid = GtoL[global_index];
               return local_elements[lid];
            }

            const T &operator[](const unsigned int global_index) const
            {
               if (!is_local(global_index)) {
                  local_indices.print(std::cout);
                  assert(false);
               }
               Assert(GtoL.find(global_index) != GtoL.end(), ExcInternalError());
               const auto lid = GtoL[global_index];
               return local_elements[lid];
            }

            //#ifdef DEBUG
            // Create a global version on each core of this vector.
            // Only works types T which are convertible to double.
            Vector<T> create_global(const MPI_Comm &comm) const
            {
               Vector<T> global(local_indices.size());
               for (unsigned int i : local_indices)
               {
                  global(i) = this->operator[](i);
                  Assert(T(global(i)) == this->operator[](i), ExcInternalError());
               }

               for (unsigned int i = 0; i < local_indices.size(); i++)
               {
                  T tmp     = sum(global[i], comm);
                  global[i] = tmp;
               }
               return global;
            }
            //#endif

            unsigned int memory_consumption() const
            {
               unsigned int result = 0;

               result += MemoryConsumption::memory_consumption(local_elements);
               result += MemoryConsumption::memory_consumption(local_indices);
               result += 2 * MemoryConsumption::memory_consumption(LtoG);

               return result;
            }
         };

         // TODO deal.II has its own struct for that ...

         // Convert template parameter into MPI_Datatype.
         // Usage: e.g.: GetDatatype<int>::type
         template <typename T>
         class GetDatatype
         {
          public:
            static MPI_Datatype type;
         };

         // Concatenates vectors across MPI ranks
         // returns (v_0, v_1, ..., v_n-1) for all ranks (0..n-1)
         template <typename T>
         std::vector<T> concatenate(const std::vector<T> &v, MPI_Comm comm)
         {
            auto rank    = this_mpi_process(comm);
            auto n_ranks = n_mpi_processes(comm);

            std::vector<int> sizes(n_ranks, 0);
            std::vector<int> offset(n_ranks, 0);

            unsigned int size = v.size();
            MPI_Allgather(&size, 1, MPI_INTEGER, sizes.data(), 1, MPI_INTEGER, comm);

            unsigned int total_size = 0;
            for (unsigned int i = 0; i < sizes.size(); i++)
            {
               total_size += sizes[i];
               if (i > 0) offset[i] = offset[i - 1] + sizes[i - 1];
            }

            std::vector<T> result(total_size);

            // Copy local elements into result vector
            for (unsigned int i         = 0; i < v.size(); i++)
               result[offset[rank] + i] = v[i];

            // valgrind issues a warning (memcpy: source and destination overlap)
            //            MPI_Allgatherv( &result[offset[rank]], sizes[rank], GetDatatype<T>::type, result.data(),
            //            sizes.data(), offset.data(), GetDatatype<T>::type, comm);
            MPI_Allgatherv(MPI_IN_PLACE, 0, MPI_DATATYPE_NULL, result.data(), sizes.data(), offset.data(), GetDatatype<T>::type, comm);

            return result;
         }

         // Returns the union of all index sets
         inline dealii::IndexSet concatenate(const dealii::IndexSet &set, const MPI_Comm comm)
         {
            dealii::IndexSet result;
            result.set_size(set.size());

            std::vector<unsigned int> local_indices;
            set.fill_index_vector(local_indices);

            const auto global_indices = concatenate(local_indices, comm);
            result.add_indices(global_indices.begin(), global_indices.end());

            return result;
         }

      } // namespace MPI
   }    // namespace Utilities
} // namespace dealii


==> Compdata/Nonlinear-Coercive/src/p_Navierstokes.h <==
/*
 * Book_PDE_Eliptic.h
 *
 *  Created on: 20.03.2024
 *      Author: endtmayer
 */




#pragma once

#include "fe_problem.h"
#include "variational_formulation_Nav_Stokes.h"
#include <deal.II/lac/block_matrix_array.h>
#include <deal.II/lac/linear_operator.h>
#include "inverse_prec.h"
#include "linear_splines.h"
#include "find_index_set.h"
#include <deal.II/base/parameter_handler.h>


namespace P_Navier_Stokes_Book_BeckerChauly
{
std::string parameter_file_name="p-Navier-Stokes-parameter.prm";
}


template<int dim, typename VECTOR = BlockVector<double>>
class P_Navier_Stokes_Book_BeckerChauly_PDE : public Local_Problem<dim>
{
   public:
	P_Navier_Stokes_Book_BeckerChauly_PDE(std::vector<VECTOR> &primal_solutions, std::vector<VECTOR> &adjoint_solutions, const FESystem<dim>&fe_primal,
                            const FESystem<dim>&fe_adjoint, QGauss<dim>& quadrature_formula, QGauss<dim - 1>& face_quadrature_formula,
                            const FESystem<dim> &fe_pou, std::vector<PointHistory<dim> >& quadrature_point_history) :
            Local_Problem<dim>(primal_solutions, adjoint_solutions, fe_primal, fe_adjoint, quadrature_formula, face_quadrature_formula,
                               fe_pou, update_values | update_quadrature_points | update_gradients | update_JxW_values), quadrature_point_history(
                  quadrature_point_history)
      {
		ParameterHandler prm;
		prm.declare_entry("convectionv", "1.0", Patterns::Double());
		prm.declare_entry("factor_viskosity", "1.0", Patterns::Double());
		prm.declare_entry("rho", "998.21", Patterns::Double());
		prm.declare_entry("p","2",Patterns::Double());
		prm.declare_entry("epsilon","0",Patterns::Double());
		std::string parameter_file_name=P_Navier_Stokes_Book_BeckerChauly::parameter_file_name;
		prm.parse_input(parameter_file_name,"",true);

      }

//      SegmentCurve<dim>  segmentcurve;

      std::vector<PointHistory<dim> >& quadrature_point_history;
      virtual ~P_Navier_Stokes_Book_BeckerChauly_PDE() = default;
      typedef Local_Problem<dim> Parent;
      using Parent::comp_i;  //Trialfuntion
      using Parent::comp_j;  //Testfunction
      using Parent::U;
      using Parent::homotopy_s;
      using Parent::fe_values_adjoint;
      bool use_heatsorcepoint =true;
      LinearSpline Thermal_expansion;
      Tensor<1,dim> g;
      double power=-1;
      double unsymetric_factor=2.0;//std::sqrt(1.2);
      double rho20 = 998.21;
      double viskosity_nu = 0.002216065960663198*1.0E-03*1.0E-02;
      double E_A=14906.585117275014; // Aktivierungsenergy
      double convection_v = 1.0;
      double R=8.31446261815324;
      double eps=0;


      double rho()
      {
    	  return rho20;
      }
      double rho_prime()
       {
    	  return 0;
       }
      double rho_prime_prime()
      {
    	 return 0;
      }
      double viskosity()
      {
    	  return 1e-3;
      }

      double DTviskosity()
      {
    	  return 0;
      }

      template<typename VAR>
      Tensor<1, dim> get_u(VAR & u, bool face = false)
      {
         Tensor < 1, dim > var_u;
         for (unsigned int j = 0; j < dim; j++)
         {
            if (face)
               var_u[j] = u.face_U.Val[j];
            else
               var_u[j] = u.U.Val[j];
         }
         return var_u;
      }
      Tensor<1, dim> get_rhs()
      {
         Tensor < 1, dim > rhs;
         for (unsigned int j = 0; j < dim; j++)
         {
            rhs[j] = 0;
         }
         return rhs;
      }
      template<typename VAR>
      double get_p(VAR & u, bool face = false)
      {
         double var_p;

         {
            if (face)
               var_p = u.face_U.Val[dim];
            else
               var_p = u.U.Val[dim];
         }
         return var_p;
      }

      template<typename VAR>
      Tensor<2, dim> get_grad_u(VAR & u, bool face = false)
      {
         Tensor < 2, dim > grad_u;
         for (unsigned int j = 0; j < dim; j++)
            for (unsigned int i = 0; i < dim; i++)
            {
               if (face)
                  grad_u[i][j] = u.face_U.Grad[i][j];
               else
                  grad_u[i][j] = u.U.Grad[i][j];
            }
         return grad_u;
      }
      template<typename VAR>
      Tensor<1, dim> get_grad_p(VAR & u, bool face = false)
      {
         Tensor < 1, dim > grad_u;
         for (unsigned int j = 0; j < dim; j++)
         {
            if (face)
               grad_u[j] = u.face_U.Grad[dim][j];
            else
               grad_u[j] = u.U.Grad[dim][j];
         }
         return grad_u;
      }
      void set_BC()
      {
      }
      virtual double eval_local_remainder(Local_Container<dim>& U_diff, Local_Container<dim>& Z_diff, bool face = false)
      {
         if(face)
            return 0;
         Tensor < 2, dim > grad_e = get_grad_u(U_diff);
                  Tensor < 1, dim > e = get_u(U_diff);
                  Tensor < 1, dim > e_z = get_u(Z_diff);
                  Tensor < 2, dim > grad_e_z = get_grad_u(Z_diff);
         return 0; //TODO add additional terms for Temperature
      }

      virtual double eval_local_billinearform(Local_Container<dim>& Trialfunction, Local_Container<dim>& Testfunction, bool face = false)
      {

         if (face)
         {
            double endface=2.2;
            if(dim==3)
               endface=2.5;

            {
               Point < dim > quadrature_point = this->fe_face_values_adjoint.quadrature_point(this->face_q);
               if (std::abs(quadrature_point(0) - endface) < 1e-10)
               {
                  Tensor < 2, dim > grad_u = get_grad_u(Trialfunction, face);
                                   Tensor < 1, dim > test_u = get_u(Testfunction, face);
                                   double trial_p=get_p(Trialfunction,face);
                                   }
            }
            return 0;

         }

//         Trialfunction :i
//         Testfunction:j
         Tensor < 2, dim > grad_trial_u = get_grad_u(Trialfunction);
         Tensor < 2, dim > grad_test_u = get_grad_u(Testfunction);
         Tensor < 1, dim > trial_u = get_u(Trialfunction);
         Tensor < 1, dim > test_u = get_u(Testfunction);
         double div_tria_u = trace(grad_trial_u);
         double div_test_u = trace(grad_test_u);
         double p_trial = get_p(Trialfunction);
         double p_test = get_p(Testfunction);
         //Linearizationpoints
         Tensor < 2, dim > grad_u = get_grad_u(U[0]);
         double div_u=trace(grad_u);
         Tensor < 1, dim > u = get_u(U[0]);
         if (this->Newton)
         {

            if (comp_i < dim && comp_j < dim)
            {
            	if(power!=2)
            	{
               return rho() *(std::pow(scalar_product(grad_u, grad_u)+eps*eps,0.5*(power-2)))* scalar_product(grad_trial_u + transpose(grad_trial_u), grad_test_u) * viskosity()
            		   +(power-2)*(std::pow(scalar_product(grad_u, grad_u)+eps*eps,0.5*(power-4)))*scalar_product(grad_u, grad_trial_u)* scalar_product(grad_u + transpose(grad_u), grad_test_u) * viskosity()
            		   + rho() * convection_v * ((grad_u * trial_u + grad_trial_u * u) * test_u);
            	}
            	else
            	{
            		return rho() * scalar_product(grad_trial_u + transpose(grad_trial_u), grad_test_u) * viskosity()
            		                     + rho() * convection_v * ((grad_u * trial_u + grad_trial_u * u) * test_u);
            	}

            }
            if (comp_i == dim && comp_j == dim) return 0;
            if (comp_i < dim && comp_j == dim) return -div_tria_u *rho()  * p_test;
            if (comp_i == dim && comp_j < dim) return -div_test_u * p_trial;
            return 0;
         }
         else
         {
        	 if(power==2)
        	 return rho() * scalar_product(grad_trial_u + transpose(grad_trial_u), grad_test_u) * viskosity()
        	                      + rho() * convection_v * ((grad_u * trial_u + grad_trial_u * u) * test_u)
								  -div_tria_u *rho()  * p_test
        	 	 	 	 	 	  -div_test_u * p_trial;
        	 else
        		 return rho() *(std::pow(scalar_product(grad_u, grad_u)+eps*eps,0.5*(power-2)))* scalar_product(grad_trial_u + transpose(grad_trial_u), grad_test_u) * viskosity()
              		   +(power-2)*(std::pow(scalar_product(grad_u, grad_u)+eps*eps,0.5*(power-4)))* scalar_product(grad_u + transpose(grad_u), grad_test_u) * viskosity()
              		   + rho() * convection_v * ((grad_u * trial_u + grad_trial_u * u) * test_u)
        								  -div_tria_u *rho()  * p_test
                	 	 	 	 	 	  -div_test_u * p_trial;
         }
         return 0;

      }

      virtual double eval_local_residual(Local_Container<dim>& Testfunction, bool face = false)
      {
         if (face)
         {

            double endface=2.2;
                        if(dim==3)
                           endface=2.5;

            {
               Point < dim > quadrature_point = this->fe_face_values_adjoint.quadrature_point(this->face_q);
               if (std::abs(quadrature_point(0) - endface) < 1e-10)
               {

                  Tensor < 2, dim > grad_u = get_grad_u(U[0], face);
                  Tensor < 1, dim > test_u = get_u(Testfunction, face);
                  double p=get_p(U[0],face);
                  return rho() * viskosity() * ((transpose(grad_u)+grad_u) * this->normal_vector) * test_u-p*this->normal_vector * test_u;
               }
               else return 0;
            }
            return 0;

         }

         dealii::Point<dim> evalpoint((0.05),(-0.1));
         dealii::Point<dim> evalpoint3((-0.05),(-0.1));
         dealii::Point<dim> evalpoint2((0.05), (0.25));
         Tensor < 2, dim > grad_test_u = get_grad_u(Testfunction);
         Tensor < 1, dim > test_u = get_u(Testfunction);
         double div_test_u = trace(grad_test_u);
         double p_test = get_p(Testfunction);

         //Linearizationpoints
         Tensor < 2, dim > grad_u = get_grad_u(U[0]);
         Tensor < 1, dim > u = get_u(U[0]);
         double p = get_p(U[0]);
         double div_u = trace(grad_u);
         Point < dim > quadrature_point = this->fe_values_adjoint.quadrature_point(this->q);
         if (this->Newton)
         {

            if (comp_j < dim)
            {
            	if(power==2)
            	{
               return rho() * scalar_product(grad_u + transpose(grad_u), grad_test_u) * viskosity()
                     + convection_v * rho() * (grad_u * u) * test_u -  div_test_u * p
					 -rho()*g*test_u;
            	}
            	else
            	{
            	return rho() *(std::pow(scalar_product(grad_u, grad_u)+eps*eps,0.5*(power-2)))* scalar_product(grad_u + transpose(grad_u), grad_test_u) * viskosity()
                        + convection_v * rho() * (grad_u * u) * test_u -  div_test_u * p
   					 -rho()*g*test_u;
            	}
            }
            if (comp_j == dim) return -div_u*rho() * p_test;
        		return 0;
         }
         else
            {
        	 if (power==2)
        	 return rho() * scalar_product(grad_u + transpose(grad_u), grad_test_u) * viskosity()
                     + convection_v * rho() * (grad_u * u) * test_u -  div_test_u * p
					 -rho()*g*test_u
					 -div_u*rho() * p_test;
        	 else return rho() *(std::pow(scalar_product(grad_u, grad_u)+eps*eps,0.5*(power-2)))* scalar_product(grad_u + transpose(grad_u), grad_test_u) * viskosity()
                     + convection_v * rho() * (grad_u * u) * test_u -  div_test_u * p
					 -rho()*g*test_u
					 -div_u*rho() * p_test;

            }
      }
      virtual double eval_local_Homotopy_corrector_rhs(double s, double old_s, Local_Container<dim>& Testfunction, bool face = false)
      {
         return 0;

      }
};




template<int dim>
using PDE_PNSE_Book=P_Navier_Stokes_Book_BeckerChauly_PDE <dim> ;

template <int dim>
class Problem_P_Naviers_Stokes: public FE_Problem<PDE_PNSE_Book<dim>,dim>
{

public:
		struct VectorElementDestroyer
		{
		  const std::vector<const FiniteElement<dim>*> data;

		  VectorElementDestroyer(
		    const std::vector<const FiniteElement<dim>*> &pointers)
		    		  :
		    		  data(pointers)
		    		{}

		   // destructor to delete the pointers
		  ~VectorElementDestroyer (){
			  for (unsigned int i=0; i<data.size(); ++i)
			    delete data[i];
			}

		  const std::vector<const FiniteElement<dim>*> & get_data () const
				{
				  return data;
				}



			};

public:
		Problem_P_Naviers_Stokes(int degree):
			FE_Problem<PDE_PNSE_Book<dim>,dim>(
					VectorElementDestroyer(create_fe_list(degree)).get_data(),
					VectorElementDestroyer(create_adjoint_fe_list(degree)).get_data(),
					create_fe_multiplicities(),
			6, 6,degree)
			{
			if(dim==2)
		     this->solution_names={"v_x","v_y","p"};
			if(dim==3)
				this->solution_names={"u_x","u_y","u_z","p"};
		     this->solution_names_adjoint=this->solution_names;
		     for (auto & name : this->solution_names_adjoint)
		    	 name+="_adjoint";
		     this->dirichletdata = new BoundaryFunction(this->number_of_components);
		     this->refinementtype=Refinementtype::Refine_Primal_Adjoint;
		     this->DWR=true;
			}

	Functional<dim>** Functionals;


	virtual std::string get_Problem_name()const {std::string model;
		return "p-Navier_Stokes";}

	virtual void set_triangulation(){
//	std::vector<unsigned int> cheese={2,1,1};
//	GridGenerator::cheese(this->triangulation,cheese);
////	std::vector<unsigned int> legs={1,1,1,1};
////	GridGenerator::hyper_cross(this->triangulation,legs);
//	if(dim==2)
//	  GridTools::transform(
//	    [](const Point<dim> &in) {
//	      return Point<dim>(2*in[0]-5, 2*in[1]-5);
//	    },
//	    this->triangulation);
//	if(dim==3)
//		  GridTools::transform(
//			    [](const Point<dim> &in) {
//			      return Point<dim>(2*in[0]-5, 2*in[1]-5,2*in[2]);
//			    },
//			    this->triangulation);
//
//	dealii::Point<dim> center((0.0),(0.0));
//	GridGenerator::hyper_ball(this->triangulation, center, 0.2);
//	static const dealii::SphericalManifold<dim> boundary(center);
//	this->triangulation.set_all_manifold_ids_on_boundary(0,0);
//	this->triangulation.set_manifold(0,boundary);
////	  GridTools::transform(
////		    [](const Point<dim> &in) {
////		      return Point<dim>(0.6-in[1], 0.6-in[0]);
////		    },this->triangulation);
//	this->triangulation.refine_global(1);
//    dealii::Point<dim> evalpoint((0.05),(-0.1));
//    dealii::Point<dim> evalpoint3((-0.05),(-0.1));
//    dealii::Point<dim> evalpoint2((-0.1), (0.1));
//    std::vector<dealii::Point<dim> > points={evalpoint,evalpoint3};
////	this->prerefine_Grid_around_point(&this->triangulation,evalpoint,5);
////	this->prerefine_Grid_around_point(&this->triangulation,evalpoint3,5);
//    this->prerefine_Grid_around_points(&this->triangulation,points,5);

    std::string grid_name= "Reactor.inp";
    		 dealii::GridIn<dim> grid_in;
    		      grid_in.attach_triangulation (this->triangulation);
    		      std::ifstream input_file(grid_name.c_str());
    		      grid_in.read_ucd (input_file);
    		      this->triangulation.refine_global (1);

//	std::string grid_name= "Ybeam.inp";
//			    dealii::GridIn<dim> grid_in;
//			         grid_in.attach_triangulation (this->triangulation);
//			         std::ifstream input_file(grid_name.c_str());
//			         grid_in.read_ucd (input_file);
//			         this->triangulation.refine_global(0);
	}



	//Finite Elements
	  static std::vector<const FiniteElement<dim>*>
		  create_fe_list (const unsigned int polynomial_degree){
		  	  std::vector<const FiniteElement<dim>*> fe_list;
		  	  fe_list.push_back (new FE_Q<dim>(polynomial_degree+1));
		  	  fe_list.push_back (new FE_Q<dim>(polynomial_degree));
		  	  return fe_list;
		}
		  static std::vector<const FiniteElement<dim>*>
		  create_adjoint_fe_list (const unsigned int polynomial_degree){
		  	  std::vector<const FiniteElement<dim>*> fe_list;
		  	  fe_list.push_back (new FE_Q<dim>(2*polynomial_degree+2));
		  	  fe_list.push_back (new FE_Q<dim>(2*polynomial_degree));
		  	  return fe_list;
		}

		 static std::vector<unsigned int>create_fe_multiplicities ()
		  {
		    std::vector<unsigned int> multiplicities;
		    multiplicities.push_back (dim);
		    multiplicities.push_back (1);
		    return multiplicities;
		  }





	virtual void set_functionals()
	{

		int size=7;
		Functionals= new Functional<dim>*[size];
		Function<dim>* meantemp_function = new Indicator_Temperature(this->number_of_components);
		Function<dim>* func_Left = new Indicator_Left(this->number_of_components);
		Function<dim>* func_Right = new Indicator_Right(this->number_of_components);
		//reference values
		//Generation of Functionals

		//===============================================================
//		Cheese Pointup sigma=100
//		double factor=16.0;
//		double mean_v=7.5592265197190053e-04*factor;
//		double mean_T=9.5643770628792902e+02*factor;

		//===============================================================
////		Cheese Pointdown sigma=100
//		double factor=16;
//		double mean_v=7.7145313997813885e-04*factor;
//		double mean_T=9.5643711897034973e+02*factor;

		//===============================================================
//		sigma=
//		100
//		double mean_v=7.2006161044753433e-03;
//		double mean_T=4.7897782938919190e+03;
//		double mean_v=4.5004114942085181e-04*16;
//		double mean_T=2.9936114379695590e+02*16;
		//===============================================================
		//sigma=
		//1000
//		double mean_v=7.2508908300961249e-03;
//		double mean_T=4.7899683915558817e+03;

		//===============================================================
		//sigma=
		//10000
//		double mean_T=4.7899874015012447e+03;
//		double mean_v=7.2559478652244030e-03;

//===============================================================
//		double mean_T=2.9671423086924773e+02;
//		double mean_v=1.8790017032439869e-05;

		ParameterHandler prm;

//		prm.enter_subsection("Results.Results");
		prm.declare_entry("exactJ_1", "1.0", Patterns::Double());
		prm.declare_entry("exactJ_2", "1.0", Patterns::Double());
		prm.declare_entry("exactJ_3", "1.0", Patterns::Double());
		prm.declare_entry("exactJ_4", "1.0", Patterns::Double());
		prm.declare_entry("exactJ_5", "1.0", Patterns::Double());
		prm.declare_entry("exactJ_6", "1.0", Patterns::Double());
		prm.parse_input(P_Navier_Stokes_Book_BeckerChauly::parameter_file_name,"",true);
		double PI=3.14159265358979323846264338327950288419716939937510;
//		double mean_v=1.54023e-02*0.09;
//		double mean_T=3.13988e+02*0.09;
		int quadratdegree_face=8;
		int quadratdegree_volume=8;

		double point_velo_x=prm.get_double("exactJ_1");
		double point_velo_y=prm.get_double("exactJ_2");
		double MagV=prm.get_double("exactJ_3");
		double exact_pressure_diff=prm.get_double("exactJ_4");
		double val_p=prm.get_double("exactJ_5");
		double fluxtemp=prm.get_double("exactJ_6");
		double mean_v=prm.get_double("exactJ_5")*(0.2*0.2*PI);
		double mean_T=prm.get_double("exactJ_2");
		double mean_v_Left=prm.get_double("exactJ_3")*(0.2*0.2*PI*0.5);
		double mean_v_Right=prm.get_double("exactJ_4")*(0.2*0.2*PI*0.5);




		std::vector<int> components={0};
		Point<dim> p(5.0,5.0);
		Point<dim> p2(2.0,8.0);
		for (int i=1; i<dim;i++)
			components.push_back(i);

		std::vector<double> Gamma(this->number_of_components,1.0);
		Function<dim>* Onefunction=new ConstantFunction<dim>(Gamma);
		Functional<dim>* Int_Velo = new IntegralMagnitude<dim> (Onefunction,quadratdegree_volume,mean_v  , components);
		Functional<dim>* Int_Velo_Left = new IntegralMagnitude<dim> (func_Left,quadratdegree_volume,mean_v_Left  , components);
		Functional<dim>* Int_Velo_Right = new IntegralMagnitude<dim> (func_Right,quadratdegree_volume,mean_v_Right  , components);
		Functional<dim>* Area_Inv = new ConstantFunctional<dim>(1.0/(0.2*0.2*PI));
		Functional<dim>* Area_Inv_Left = new ConstantFunctional<dim>(1.0/(0.2*0.2*PI*0.5));
		Functional<dim>* Area_Inv_Right = new ConstantFunctional<dim>(1.0/((0.2*0.2*PI*0.5)));
//		Functional<dim>* Area_Inv = new ConstantFunctional<dim>(1.0/(52.0));
		Functional<dim>* MeanVelo = new FunctionalProduct<dim>(Area_Inv,Int_Velo);
		Functional<dim>* MeanVelo_Left = new FunctionalProduct<dim>(Area_Inv_Left,Int_Velo_Left);
		Functional<dim>* MeanVelo_Right = new FunctionalProduct<dim>(Area_Inv_Right,Int_Velo_Right);
		Functional<dim>* Point_Temp = new PointValueEvaluation<dim>(p,dim+1,val_p);
		Functional<dim>* Point_Velo_X = new PointValueEvaluation<dim>(p,0,point_velo_x);
		Functional<dim>* Point_Velo_Y = new PointValueEvaluation<dim>(p,1,point_velo_y);
		Functional<dim>* Point_DiffP1 = new PointValueEvaluation<dim>(p,dim,0);
		Functional<dim>* Point_DiffP2 = new PointValueEvaluation<dim>(p2,dim,0);
		Functional<dim>* Point_Velo_X2 = new FunctionalProduct<dim>(Point_Velo_X,Point_Velo_X);
		Functional<dim>* Point_Velo_Y2 = new FunctionalProduct<dim>(Point_Velo_Y,Point_Velo_Y);
		Functional<dim>* Point_MagV = new FunctionalAddMinus<dim>(Point_Velo_X2,Point_Velo_Y2);
		Functional<dim>* Point_DiffP = new FunctionalAddMinus<dim>(Point_DiffP1,Point_DiffP2,false);
		Point_MagV->set_exact_value(MagV);
		Point_DiffP->set_exact_value(exact_pressure_diff);
		Functionals[0]=Point_Velo_X;
		Functionals[1]=Point_Velo_Y;
		Functionals[2]=Point_MagV;
		Functionals[3]=Point_DiffP;
		this->Functional_J = new CombinedFunctional<dim>(Functionals, 4, this->results, this->in_Newton);
	}
	void set_boundary_conditions()
	{
//		this->dirichletdata =new BoundaryFunction(this->number_of_components);
//		this->boundary_ids={0,1};
//		std::vector<bool> component_mask(this->number_of_components,true);
//		component_mask[dim]=false;
//		std::vector<std::vector<bool>> componentmasks_for_boundaryids(this->boundary_ids.size(),component_mask);
//		this->componentmask_on_boundary=componentmasks_for_boundaryids;

		this->dirichletdata =new BoundaryFunction(this->number_of_components);
		this->boundary_ids={1,2,3,4,5,6,7,8,9,10,12};
		std::vector<bool> component_mask(this->number_of_components,true);
		component_mask[dim]=false;
		std::vector<std::vector<bool>> componentmasks_for_boundaryids(this->boundary_ids.size(),component_mask);
//		for(unsigned int i=0; i<dim;i++)
//		{
//			componentmasks_for_boundaryids[6][i]=false;
//		}
		this->componentmask_on_boundary=componentmasks_for_boundaryids;
	}
	void set_runtimeparameters() {};


	class BoundaryFunction : public Abstract_Function<dim>
	{
	   public:
		BoundaryFunction(const unsigned int number_of_components=0) :
			Abstract_Function<dim>(number_of_components)
	      {
	      }

	      double value(const Point<dim> &p, const unsigned int component=0) const
	  	{
	  	   Assert(component < this->n_components, ExcIndexRange(component, 0, this->n_components));
	  	   const auto & x = p(0);
	  	   const auto & y = p(1);

	  	 if(component==0)
	  		  	   {
	  		  		   if(x<1e-10-1)
	  		  			   return 10.0*std::sin((2*y-19)*Pi);
	  		  		   return 0;
	  		  	   }
	  		  	   if(component==1)
	  		  	   {
	  		  		   if(y>-1e-10+11)
	  		  			   return -10.0*std::sin((2*x-8)*Pi);
	  		  	   }
	  	      return 0;

	  	}
	};



	class Indicator_Temperature : public Abstract_Function<dim>
	{
	   public:
		Indicator_Temperature(unsigned int comp=dim+2) :
	    	  Abstract_Function<dim>(comp)
	      {

	      }

	      double value(const Point<dim> &p, const unsigned int component=0) const
	  	{
	  	   Assert(component < this->n_components, ExcIndexRange(component, 0, this->n_components));
	  	   if (component==dim+1)
	  		   return 1;
	  	   return 0;
	  	}

	};
	class Indicator_Left: public Abstract_Function<dim>
		{
		   public:
		Indicator_Left(unsigned int comp=dim+2) :
		    	  Abstract_Function<dim>(comp)
		      {

		      }

		      double value(const Point<dim> &p, const unsigned int component=0) const
		  	{
		  	   Assert(component < this->n_components, ExcIndexRange(component, 0, this->n_components));
		  		   if(p(0)<0.0)
		  		   return 1;
		  	   return 0;
		  	}

		};

	class Indicator_Right: public Abstract_Function<dim>
		{
		   public:
		Indicator_Right(unsigned int comp=dim+2) :
		    	  Abstract_Function<dim>(comp)
		      {

		      }

		      double value(const Point<dim> &p, const unsigned int component=0) const
		  	{
		  	   Assert(component < this->n_components, ExcIndexRange(component, 0, this->n_components));
		  		 if(p(0)>0.0)
		  		   return 1;
		  	   return 0;
		  	}

		};



	template <typename VECTOR>
		void set_defaultvalues (VECTOR & solution)
		{
			solution.block(dim)=0;
		}
	virtual void set_user_constraints(DoFHandler<dim>& dof_handler, ConstraintMatrix & constraints)
	{
		auto fix_value_in_pressure=find_closest_to_0<dim>(dof_handler);
		constraints.add_lines(fix_value_in_pressure);

	}


	virtual unsigned int solve_lin_system2(BlockSparseMatrix<double> &system_matrix, Solvertype solvertype, BlockVector<double> &solution, BlockVector<double> &rhs,
		                                       bool transpose, bool reassemble_matrix, SparseDirectUMFPACK &A_direct_primal, double abs_accuracy=1.0e-8,double rel_accuracy=1.0e-8 )
		         {

		            unsigned int iter = 0;
		            solution=0;

//		            std::filebuf fb1;
//		            fb1.open ("systemMatrix1.txt",std::ios::out);
//		            std::ostream os1(&fb1);
//		            system_matrix.print_formatted(os1);
//		            std::cin>> iter;
		            const auto system_op = block_operator(system_matrix);
		            //timer.enter_section("Solve primal linear system iterativ.");
		            if (rhs.size() > 5)
		            {

		               ReductionControl rc(
		            		   2*rhs.size()
							   , 1.0e-9, 1.0e-9);

		               QGauss<dim> quadrature_formula(1);
		               DoFHandler<dim> *thisdofhandler;
		               SparsityPattern *sparse_pressure;

		               if(this->dof_handler_primal.n_dofs()==rhs.size())
		               {
		            	   thisdofhandler= &this->dof_handler_primal;
		            	   sparse_pressure= &this->sparsity_pattern_primal.block(dim,dim);

		               }
		               else
		               {
		            	   thisdofhandler= &this->dof_handler_adjoint;
		            	   sparse_pressure= &this->sparsity_pattern_adjoint.block(dim,dim);
		               }

		               SparseMatrix<double> Mp;
		               Mp.reinit(*sparse_pressure);
		               dealii::DoFHandler<dim> pressuredofhandler;
		               std::vector<bool> pressure_componentmask (this->number_of_components,false);
		               pressure_componentmask[dim]=true;
		               pressuredofhandler.initialize(thisdofhandler->get_triangulation(), thisdofhandler->get_fe().get_sub_fe(pressure_componentmask));
//		               std::cout<<pressuredofhandler.n_dofs()<<std::endl;
		               MatrixCreator::create_mass_matrix(pressuredofhandler, quadrature_formula, Mp);

		               PreconditionIdentity preconditioner_Full;

		               BlockTrianglePrecondition<double> precondition(dim+2);
		               //Declaration of Blockmatrices

//		               ( Ax  Axy Bx AxT )
//		               ( Ayx  Ay By AyT )
//					   ( BxT ByT  0  0  )
//					   ( TAx  TAy 0  KT )


//		               const auto Ax=linear_operator(system_matrix.block(0, 0));
//		               const auto Ay=linear_operator(system_matrix.block(1, 1));
//		               const auto Bx=linear_operator(system_matrix.block(0,dim));
//		               const auto By=linear_operator(system_matrix.block(1,dim));
//		               const auto D =linear_operator(system_matrix.block(0,0));
//		               const auto BxT=linear_operator(system_matrix.block(dim,0));
//		               const auto ByT=linear_operator(system_matrix.block(dim,1));
//		               const auto KT=linear_operator(system_matrix.block(dim+1,dim+1));



		               SolverControl            solver_control(rhs.size(), 1e-3 * rhs.l2_norm());
		               typename SolverGMRES<Vector<double>>::AdditionalData adddata;
		               		               adddata.use_default_residual=true;
		               SolverGMRES<Vector<double>> gmres(solver_control,adddata);
		               TrilinosWrappers::PreconditionAMG amgAx;
		               TrilinosWrappers::PreconditionAMG amgAy;
		               TrilinosWrappers::PreconditionAMG amgAz; //dim==3  Will not be used otherwise
		               TrilinosWrappers::PreconditionAMG amgT;
		               TrilinosWrappers::PreconditionAMG amgM;
		               decltype(amgAx)::AdditionalData data;
		               data.elliptic = true;
		               data.higher_order_elements = true;
		               amgAx.initialize(system_matrix.block(0, 0), data);
		               amgAy.initialize(system_matrix.block(1, 1), data);
		               if(dim==3)amgAz.initialize(system_matrix.block(2, 2), data);
		               amgT.initialize(system_matrix.block(dim+1, dim+1), data);
		               amgM.initialize(Mp, data);
//		               auto invAx=Ax;
//		               auto invAy=Ay;
//		               auto invKT=KT;
		               const auto InvAx=inverse_gmres(system_matrix.block(0, 0), amgAx);
		               auto InvAxT=transposedMatrix(InvAx);
		               const auto InvAy=inverse_gmres(system_matrix.block(1, 1), amgAy);
		               auto InvAyT=transposedMatrix(InvAy);
		               const auto InvT=inverse_gmres(system_matrix.block(dim+1, dim+1), amgT);
		               auto InvTT=transposedMatrix(InvT);
		               const auto InvAz=inverse_gmres(system_matrix.block(2, 2), amgAz);
		               auto InvAzT=transposedMatrix(InvAz);
		               const auto InvM=inverse_gmres(Mp,amgM);
		               PreconditionIdentity preconditioner_S;
		               auto S=schurcompl(InvAx, system_matrix.block(0, dim), system_matrix.block(dim, 0),system_matrix.block(dim, dim));
		               const auto InvS=inverse_gmres(S, preconditioner_S);
		               auto InvST=transposedMatrix(InvS);
		               if(transpose)
		               {

		        	   	   precondition.enter(InvAxT,0,0);
		        		   precondition.enter(InvAyT,1,1);
		        		   precondition.enter(InvTT,dim+1,dim+1);
		        		   if(dim==3)
		        		            	  		               {
		        		            	  		            	   precondition.enter(InvAzT,2,2);

		        		            	  		               }
		        		            	  		               precondition.enter(InvST,dim,dim,dim+0.0);

		               }
		               else{
		            	   	   	   	   	   	   precondition.enter(InvAx,0,0);
		            	  		               precondition.enter(InvAy,1,1);
		            	  		               precondition.enter(InvT,dim+1,dim+1);
		            	  		               if(dim==3)
		            	  		               {
		            	  		            	   precondition.enter(InvAz,2,2);

		            	  		               }
		            	  		               precondition.enter(InvS,dim,dim,dim+0.0);
		               }

		              		         //      precondition.enter(amg, 0, 0, 1.0);
		              		         //      precondition.enter(amg2, 1, 1);
		              		         //      precondition.enter(amg3, 2, 2);
		              		         //      precondition.enter(id, 3, 3);
		               typename SolverGMRES<BlockVector<double>>::AdditionalData adddata2;
		               adddata2.use_default_residual=true;
		               SolverCG < BlockVector<double> > cg(rc);
		               SolverGMRES < BlockVector<double> > gmresfinal(rc,adddata2);
		               SolverBicgstab<BlockVector<double>> bicg(rc);

		               auto system_op=linear_operator<BlockVector<double>>(system_matrix);
		               auto systemT=transpose_operator<BlockVector<double>>(system_op);
		               if(transpose)
		               {
		            	   std::cout<<" Started Solve Adjoint" <<std::endl;
		            	   gmresfinal.solve(systemT, solution, rhs, precondition);
		            	   std::cout << rc.last_step() << " GMRES- Iterations needed adjoint (Residual: " << rc.last_value() << ")" << std::endl;
		               }
		               else
		               {

		            	   std::cout<<" Started Solve Primal" <<std::endl;
		            	   gmresfinal.solve(system_op, solution, rhs, precondition);
		            	   std::cout << rc.last_step() << " GMRES- Iterations needed (Residual: " << rc.last_value() << ")" << std::endl;
		               }

		         //      id.initialize(system_matrix.block(3,3));
		               //SparseDirectUMFPACK A_inv_pf;
		         //		A_inv_pf.initialize(system_matrix.block(1, 1));
		         //		if (reassemble_matrix)
		         //		                        A_direct_primal.initialize(system_matrix.block(1,1));
		         //      BlockTrianglePrecondition<double> precondition(4);
		         //      precondition.enter(amg, 0, 0, 1.0);
		         //      precondition.enter(amg2, 1, 1);
		         //      precondition.enter(amg3, 2, 2);
		         //      precondition.enter(id, 3, 3);
		         //      for (unsigned int i= 0;i<3;i++)
		         //      {
		         //         precondition.enter(system_matrix.block(i,3), i, 3,1.0);
		         //         precondition.enter(system_matrix.block(3,i), 3, i,1.0);
		         //      }
		         //      //precondition.enter(system_matrix.block(0, 1), 0, 1);
		         //      if (transpose)
		         //      {
		         //         const auto system_op2 = transpose_operator(system_op);
		         //         if (solvertype == Solvertype::GMRES)
		         //            gmres.solve(system_op2, solution, rhs, precondition);
		         //         else
		         //            if (solvertype == Solvertype::Bicgstab)
		         //               bicg.solve(system_op2, solution, rhs, precondition);
		         //            else
		         //               cg.solve(system_op, solution, rhs, precondition);
		         //
		         //      }
		         //      else
		         //      {
		         //         if (solvertype == Solvertype::GMRES)
		         //            gmres.solve(system_op, solution, rhs, precondition);
		         //         else
		         //            if (solvertype == Solvertype::Bicgstab)
		         //               bicg.solve(system_op, solution, rhs, precondition);
		         //            else
		         //               cg.solve(system_op, solution, rhs, precondition);
		         //
		         //      }
		         //      iter = rc.last_step();
		               //pcout << rc.last_step() << " GMRES- Iterations needed (Residual: " << rc.last_value() << ")" << endl;
		               //pcout << rc.last_step() << " BICG- Iterations needed (Residual: " << rc.last_value() << ")" << endl;

		            }
		            else
		            {
		               //        pcout<<"Direct solver"<<endl;
		               if (reassemble_matrix) A_direct_primal.initialize(system_matrix);
		               reassemble_matrix = false;
		               if (transpose)
		                  A_direct_primal.Tvmult(solution, rhs);
		               else
		                  A_direct_primal.vmult(solution, rhs);
		            }
		            return iter;
		            //timer.exit_section();
		         }



};











==> Compdata/Nonlinear-Coercive/src/parallel_assembling_structs.h <==
/*
 * parallel_assembling_structs.h
 *
 *  Created on: Jul 25, 2017
 *      Author: bendtmayer
 */

#ifndef PARALLEL_ASSEMBLING_STRUCTS_H_
#define PARALLEL_ASSEMBLING_STRUCTS_H_
#include <deal.II/base/quadrature_lib.h>
#include <deal.II/base/logstream.h>
#include <deal.II/base/function.h>
#include <deal.II/base/utilities.h>
#include <deal.II/base/timer.h>

#include <deal.II/lac/block_vector.h>
#include <deal.II/lac/full_matrix.h>
#include <deal.II/lac/block_sparse_matrix.h>
#include <deal.II/lac/sparse_direct.h>
#include <deal.II/lac/solver.h>
#include <deal.II/lac/linear_operator.h>
#include <deal.II/lac/linear_operator_tools.h>
#include <deal.II/lac/solver_bicgstab.h>

#include <deal.II/grid/tria.h>
#include <deal.II/grid/grid_generator.h>
#include <deal.II/grid/tria_accessor.h>
#include <deal.II/grid/tria_iterator.h>
#include <deal.II/grid/grid_tools.h>
#include <deal.II/grid/grid_in.h>

#include <deal.II/dofs/dof_handler.h>
#include <deal.II/dofs/dof_renumbering.h>
#include <deal.II/dofs/dof_accessor.h>
#include <deal.II/dofs/dof_tools.h>
#include <boost/serialization/serialization.hpp>
#include <boost/archive/binary_iarchive.hpp>
#include <boost/archive/binary_oarchive.hpp>

#include <deal.II/lac/constraint_matrix.h>
#include <deal.II/lac/solver_cg.h>
#include <deal.II/lac/precondition.h>

#include <deal.II/fe/fe_q.h>
#include <deal.II/fe/fe_dgq.h>
#include <deal.II/fe/fe_dgp.h>
#include <deal.II/fe/fe_system.h>
#include <deal.II/fe/fe_values.h>
#include <deal.II/fe/mapping_q1.h>
#include <deal.II/fe/fe_tools.h>
#include <deal.II/base/work_stream.h>
#include <deal.II/numerics/vector_tools.h>
#include <deal.II/numerics/matrix_tools.h>

#include <deal.II/numerics/data_out.h>
#include <deal.II/numerics/solution_transfer.h>

#include <deal.II/base/quadrature_lib.h>
#include <deal.II/base/function.h>
#include <deal.II/base/logstream.h>
#include <deal.II/base/thread_management.h>
#include <deal.II/base/parameter_handler.h>

#include <deal.II/lac/vector.h>
#include <deal.II/lac/full_matrix.h>
#include <deal.II/lac/sparse_matrix.h>
#include <deal.II/lac/solver_cg.h>
#include <deal.II/lac/solver_control.h>
#include <deal.II/lac/solver_gmres.h>
#include <deal.II/lac/trilinos_precondition.h>
#include <deal.II/lac/sparse_direct.h>
#include <deal.II/lac/precondition.h>
#include <deal.II/lac/constraint_matrix.h>
#include <deal.II/grid/tria.h>
#include <deal.II/grid/grid_generator.h>
#include <deal.II/grid/grid_out.h>
#include <deal.II/grid/tria_accessor.h>
#include <deal.II/grid/tria_iterator.h>
#include <deal.II/grid/grid_refinement.h>
#include <deal.II/grid/grid_in.h>
#include <deal.II/dofs/dof_handler.h>
#include <deal.II/dofs/dof_accessor.h>
#include <deal.II/dofs/dof_tools.h>
#include <deal.II/fe/fe_q.h>
#include <deal.II/fe/fe_values.h>
#include <deal.II/fe/fe_tools.h>
#include <deal.II/numerics/vector_tools.h>
#include <deal.II/numerics/matrix_tools.h>
#include <deal.II/numerics/data_out.h>
#include <deal.II/numerics/error_estimator.h>
#include <deal.II/base/utilities.h>
#include <deal.II/base/mpi.h>

template<int dim>
struct AssemblyScratchData
{

	AssemblyScratchData(const FiniteElement<dim> &fe) :
			fe_values(fe, QGauss < dim > (fe.degree),
					update_values | update_quadrature_points | update_JxW_values
							| update_gradients), fe_face_values(fe,
					QGauss < dim - 1 > (fe.degree),
					update_values | update_quadrature_points
							| update_normal_vectors | update_gradients
							| update_JxW_values)
	{
	}
	AssemblyScratchData(const AssemblyScratchData &scratch_data) :
			fe_values(scratch_data.fe_values.get_fe(),
					scratch_data.fe_values.get_quadrature(),
					update_values | update_gradients | update_quadrature_points
							| update_JxW_values), fe_face_values(
					scratch_data.fe_face_values.get_fe(),
					scratch_data.fe_face_values.get_quadrature(),
					update_values | update_quadrature_points | update_JxW_values
							| update_normal_vectors)
	{
	}
	FEValues<dim> fe_values;
	FEFaceValues<dim> fe_face_values;
};

template<int dim>
struct AssemblyCopyData
{
	FullMatrix<double> cell_matrix;
	std::vector<types::global_dof_index> local_dof_indices;
};

#endif /* PARALLEL_ASSEMBLING_STRUCTS_H_ */


==> Compdata/Nonlinear-Coercive/src/parameter_handler_ex.h <==
#pragma once

#include <deal.II/base/mpi.h>
#include <deal.II/base/parameter_handler.h>

#include "format.h"
#include <mpi.h>

#include <string>
#include <vector>

using std::string;
using std::vector;

using namespace dealii;

inline string boolToStr(const bool b)
{
   if (b)
      return "true";
   else
      return "false";
}

class ParameterHandlerEx;

class SubSettings
{
 public:
   virtual ~SubSettings() = default;

   virtual void define(ParameterHandlerEx &prm) = 0;

   // Postprocessing of values, eg change certain variables depending on state of others
   // All registered variables are already loaded
   virtual void get_all(ParameterHandlerEx &)
   {
   }

   // Write variables to the prm
   virtual void set_all(ParameterHandlerEx &)
   {
   }
};

template <typename T>
struct RegValue
{
   string subsection;
   string name;

   T &value;

   RegValue(T &v) : subsection(""), name(""), value(v)
   {
   }

   RegValue(string subsec, string n, T &v) : subsection(subsec), name(n), value(v)
   {
   }

   RegValue(const RegValue<T> &A) : subsection(A.subsection), name(A.name), value(A.value)
   {
   }
};

class Storage
{
 public:
   virtual ~Storage() = default;
};

class ParameterHandlerEx : public MultipleParameterLoop
{
 protected:
   vector<RegValue<int>>          my_ints;
   vector<RegValue<unsigned int>> my_unsigneds;
   vector<RegValue<double>>       my_doubles;
   vector<RegValue<bool>>         my_flags;
   vector<RegValue<string>>       my_strings;

   void getStrings();
   void getFlags();
   void getDoubles();
   void getInts();
   void getUnsigneds();

 private:
   void my_load(std::istream &in);

 public:
   // TODO use MPI_Comm_dup(incomm, &mpi_comm);
   MPI_Comm mpi_comm = MPI_COMM_WORLD;

   string last_file = "";

   virtual void get_all();
   virtual void set_all();
   virtual void define()
   {
   }

   virtual void parse_cmd(int, char **)
   {
   }

   //   unsigned int get_n_branches() const
   //   {
   //      return this->n_branches;
   //   }

   MPI_Comm get_communicator() const
   {
      return mpi_comm;
   }

   void CopyFrom(ParameterHandlerEx &S)
   {
      std::stringstream ss;
      last_file = S.last_file;
      define();
      S.my_save(ss);
      my_load(ss);

      run_nr = S.run_nr;
      n_runs = S.n_runs;
      if (S.shared_data) shared_data = S.shared_data;
   }

   void my_save(std::ostream &out);
   void my_save(const string &out);
   void my_load(const string &in);
   void reload()
   {
      assert(last_file != "");
      my_load(last_file);
   }

   void Register(int &value, const string name, const string subsection);
   void Register(unsigned int &value, const string name, const string subsection);
   void Register(double &value, const string name, const string subsection);
   void Register(bool &value, const string name, const string subsection);
   void Register(string &value, const string name, const string subsection);

 public:
   unsigned int             run_nr = 0;
   unsigned int             n_runs = 1;
   std::shared_ptr<Storage> shared_data;

 public:
   template <class PROBLEM, class PARAMS>
   void loop_ref(int _argc, char *_argv[], std::shared_ptr<Storage> data = nullptr);

   // Experimental
   template <class PROBLEM>
   void loop_mpi(int _argc, char *_argv[]);

 protected:
   static const int ROOT        = 0;
   static const int JOB_REQUEST = -123456;
   static const int JOB_CANCEL  = -6543;

   void send_job_request(MPI_Comm &base_comm);
   int  receive_job(MPI_Comm &base_comm, const int root);

   int rank_to_group(const int rank);
};

inline std::ostream &operator<<(std::ostream &outstream, ParameterHandlerEx &params)
{
   LogStream out;
   out.attach(outstream);
   params.log_parameters(out);
   return outstream;
}

template <class PROBLEM, class PARAMS>
void ParameterHandlerEx::loop_ref(int _argc, char *_argv[], std::shared_ptr<Storage> data)
{
   n_runs      = n_branches;
   shared_data = data;
   vector<PARAMS> prms(n_branches);
   for (unsigned int r = 0; r < n_branches; ++r)
   {
      fill_entry_values(r);
      get_all();
      parse_cmd(_argc, _argv);
      prms[r].define();
      prms[r].CopyFrom(*this);
      prms[r].run_nr   = r;
      prms[r].n_runs   = n_runs;
      prms[r].mpi_comm = mpi_comm;
   }
   MPI_Barrier(mpi_comm);
   //#pragma omp parallel for
   for (unsigned int r = 0; r < n_branches; ++r)
   {
      try
      {
         PROBLEM problem(prms[r]);
         problem.run();
      }
      catch (std::exception &E)
      {
         std::cout << "Loop-Error: " << E.what() << std::endl;
      }
      catch (...)
      {
         std::cout << "Loop-Error [Uncaught]" << std::endl;
      }
   }
}

inline void ParameterHandlerEx::send_job_request(MPI_Comm &base_comm)
{
   int msg = JOB_REQUEST;
   MPI_Send(&msg, 1, MPI_INT, ROOT, 0, base_comm);
}

inline int ParameterHandlerEx::receive_job(MPI_Comm &base_comm, const int root)
{
   // Wait for response
   int run_no = -1;
   //         MPI_Status status;
   MPI_Bcast(&run_no, 1, MPI_INT, root, base_comm);
   assert(run_no != -1);
   return run_no;
}

inline int ParameterHandlerEx::rank_to_group(const int rank)
{
   if (rank == 0) return MPI_UNDEFINED;

   return (rank - 1);
}

template <class PROBLEM>
inline void ParameterHandlerEx::loop_mpi(int _argc, char *_argv[])
{
   auto base_comm = mpi_comm;

   MPI_Group base_group;
   MPI_Comm_group(base_comm, &base_group);

   int n_groups = 1;
   for (int i = 1; i < int(dealii::Utilities::MPI::n_mpi_processes(base_comm)); i++)
      if (rank_to_group(i) + 1 > n_groups) n_groups = rank_to_group(i) + 1;

   vector<vector<int>> members(n_groups);
   for (unsigned int i = 1; i < dealii::Utilities::MPI::n_mpi_processes(base_comm); i++)
   {
      const auto g = rank_to_group(i);
      members[g].push_back(i);
   }

   for (int i = 0; i < n_groups; i++)
      members[i].push_back(0);

   if (dealii::Utilities::MPI::this_mpi_process(base_comm) != ROOT)
   {
      const unsigned int group = rank_to_group(dealii::Utilities::MPI::this_mpi_process(base_comm));

      MPI_Comm  group_comm_with_root;
      MPI_Group group_with_root;

      std::cout << fmt::format("{:d}: Create group {:d}", dealii::Utilities::MPI::this_mpi_process(base_comm), group)
                << std::endl;
      MPI_Group_incl(base_group, members[group].size(), members[group].data(), &group_with_root);
      MPI_Comm_create_group(base_comm, group_with_root, group, &group_comm_with_root);

      int group_rank = dealii::Utilities::MPI::this_mpi_process(group_comm_with_root);

      std::cout << fmt::format("Rank = {:d}/{:d}     Group {:d} Rank {:d}/{:d}",
                               dealii::Utilities::MPI::this_mpi_process(base_comm),
                               dealii::Utilities::MPI::n_mpi_processes(base_comm),
                               group,
                               dealii::Utilities::MPI::this_mpi_process(group_comm_with_root),
                               dealii::Utilities::MPI::n_mpi_processes(group_comm_with_root))
                << std::endl;

      while (true)
      {
         // Request new task
         if (group_rank == 0) assert(dealii::Utilities::MPI::this_mpi_process(base_comm) != ROOT);

         std::cout << fmt::format("{:d}: Send JOB_REQUEST for group {:d}",
                                  dealii::Utilities::MPI::this_mpi_process(base_comm),
                                  group)
                   << std::endl;
         if (group_rank == 0) send_job_request(base_comm);

         std::cout << fmt::format("{:d}: Wait for communication", dealii::Utilities::MPI::this_mpi_process(base_comm))
                   << std::endl;
         int msg =
            receive_job(group_comm_with_root,
                        dealii::Utilities::MPI::n_mpi_processes(group_comm_with_root) - 1); // rank of ROOT inside group

         if (msg == JOB_CANCEL)
         {
            std::cout << "No more jobs" << std::endl;
            break;
         }
         else
         {
            run_nr = msg;

            std::cout << fmt::format("{:d}: Received JOB for group {:d}",
                                     dealii::Utilities::MPI::this_mpi_process(base_comm),
                                     group)
                      << std::endl;

            // Split away ROOT from group
            MPI_Comm_split(group_comm_with_root, 0, 0, &mpi_comm);

            std::cout << fmt::format("[{:d}] #####   Launch run {:d} / {:d}  #####",
                                     dealii::Utilities::MPI::this_mpi_process(base_comm),
                                     run_nr + 1,
                                     n_branches)
                      << std::endl;

            {
               fill_entry_values(run_nr);
               get_all();
               parse_cmd(_argc, _argv);
               PROBLEM problem(*this);
               problem.run();
            }
         }
      }
   }
   if (dealii::Utilities::MPI::this_mpi_process(base_comm) == ROOT)
   {
      int          active       = n_groups; // number of groups that still do something
      unsigned int current_task = 0;

      vector<MPI_Status> status(n_groups);
      vector<MPI_Comm>   group_comms_with_root(n_groups);
      vector<MPI_Group>  group_with_root(n_groups);
      vector<int>        tasks(n_groups);

      for (int g = 0; g < n_groups; g++)
      {
         MPI_Group_incl(base_group, members[g].size(), members[g].data(), &group_with_root[g]);
         MPI_Comm_create_group(base_comm, group_with_root[g], g, &group_comms_with_root[g]);
      }

      while (active > 0)
      {
         // Obtain messages on global channel from workers
         int        msg;
         MPI_Status status;

         std::cout << fmt::format("ROOT: Waiting for communication") << std::endl;
         MPI_Recv(&msg, 1, MPI_INT, MPI_ANY_SOURCE, 0, base_comm, &status);

         if (msg == JOB_REQUEST)
         {
            std::cout << fmt::format("ROOT: Received JOB_REQUEST from {:d}", status.MPI_SOURCE) << std::endl;

            // Determine group id of requester
            const int target_group = rank_to_group(status.MPI_SOURCE);

            if (current_task < n_branches)
            {
               // Tell group what to do and split off
               std::cout << fmt::format("ROOT: Send JOB {:d} to group {:d}", current_task, target_group) << std::endl;
               tasks[target_group] = current_task;
               MPI_Bcast(&tasks[target_group],
                         1,
                         MPI_INT,
                         dealii::Utilities::MPI::this_mpi_process(group_comms_with_root[target_group]),
                         group_comms_with_root[target_group]);
               std::cout << "ROOT: Split away ROOT" << std::endl;
               MPI_Comm_split(group_comms_with_root[target_group], MPI_UNDEFINED, 0, &mpi_comm);
               current_task++;
            }
            else
            {
               // Send end of jobs
               std::cout << fmt::format("ROOT: Send JOB_CANCEL to group {:d}", target_group) << std::endl;
               tasks[target_group] = JOB_CANCEL;
               MPI_Bcast(&tasks[target_group],
                         1,
                         MPI_INT,
                         dealii::Utilities::MPI::this_mpi_process(group_comms_with_root[target_group]),
                         group_comms_with_root[target_group]);
               active--;
            }
         }
      }
      std::cout << fmt::format("#####  All ranks finished, quit ...   #####") << std::endl;
   }
}


#include "parameter_handler_ex.impl.h"



==> Compdata/Nonlinear-Coercive/src/parameter_handler_ex.impl.h <==
#include <deal.II/base/logstream.h>

#include <fstream>
#include <iostream>
#include <regex>
#include <streambuf>

#include "format.h"
#include "stuff.h"

// !)&)!/")($/!)(/)(!"/$()(§"/ ... There is NO LOOKBEHIND in C++-regex !!!!

inline std::string tr(const std::smatch &m)
{
   std::string incfile = m[0].str();
   // include <path/file.settings>

   deallog << incfile << std::endl;

   incfile = dealii::Utilities::replace_in_string(incfile, "include", "");
   incfile = dealii::Utilities::replace_in_string(incfile, ">", "");
   incfile = dealii::Utilities::replace_in_string(incfile, "<", "");
   incfile = dealii::Utilities::trim(incfile);

   deallog << "include file \"" << incfile << "\""
           << "\n";

   assert(FileExists(incfile));

   std::ifstream t(incfile);
   std::string   content((std::istreambuf_iterator<char>(t)), std::istreambuf_iterator<char>());

   return content;
}

inline void ParameterHandlerEx::my_load(const string &in)
{
   deallog << "Load file " << in << endl;
   std::ifstream t(in);
   std::string   str((std::istreambuf_iterator<char>(t)), std::istreambuf_iterator<char>());

   std::string modified = std::regex_replace(str, std::regex("include <[^>]+>", std::regex_constants::ECMAScript), tr);

   std::stringstream stream;
   stream << modified;

   my_load(stream);

   last_file = in;
}

inline void _enter_subsection(ParameterHandlerEx &prm, const string subsection)
{
   if (!subsection.empty())
   {
      const auto sections = Utilities::split_string_list(subsection, '/');

      for (unsigned int i = 0; i < sections.size(); i++)
         prm.enter_subsection(sections[i]);
   }
}

inline void _leave_subsection(ParameterHandlerEx &prm, const string subsection)
{
   if (!subsection.empty())
   {
      const auto sections = Utilities::split_string_list(subsection, '/');

      for (unsigned int i = 0; i < sections.size(); i++)
         prm.leave_subsection();
   }
}

inline void ParameterHandlerEx::my_load(std::istream &in)
{
   parse_input(in);
   get_all();
}

inline void ParameterHandlerEx::my_save(std::ostream &out)
{
   set_all();
   print_parameters(out, Text);
}

inline void ParameterHandlerEx::my_save(const string &out)
{
   std::ofstream stream(out);
   my_save(stream);
}

inline void ParameterHandlerEx::Register(int &value, const string name, const string subsection)
{
   _enter_subsection(*this, subsection);
   declare_entry(name, fmt::format("{:d}", value), Patterns::Integer());
   _leave_subsection(*this, subsection);

   RegValue<int> tmp(value);
   tmp.subsection = subsection;
   tmp.name       = name;

   my_ints.push_back(tmp);
}

inline void ParameterHandlerEx::Register(unsigned int &value, const string name, const string subsection)
{
   _enter_subsection(*this, subsection);
   declare_entry(name, fmt::format("{:d}", value), Patterns::Integer());
   _leave_subsection(*this, subsection);

   RegValue<unsigned int> tmp(value);
   tmp.subsection = subsection;
   tmp.name       = name;

   my_unsigneds.push_back(tmp);
}

inline void ParameterHandlerEx::Register(double &value, const string name, const string subsection)
{
   _enter_subsection(*this, subsection);
   declare_entry(name, fmt::format("{:e}", value), Patterns::Double());
   _leave_subsection(*this, subsection);

   RegValue<double> tmp(value);
   tmp.subsection = subsection;
   tmp.name       = name;

   my_doubles.push_back(tmp);
}

inline void ParameterHandlerEx::Register(bool &value, const string name, const string subsection)
{
   _enter_subsection(*this, subsection);
   declare_entry(name, boolToStr(value), Patterns::Bool());
   _leave_subsection(*this, subsection);

   RegValue<bool> tmp(value);
   tmp.subsection = subsection;
   tmp.name       = name;

   my_flags.push_back(tmp);
}

inline void ParameterHandlerEx::Register(string &value, const string name, const string subsection)
{
   _enter_subsection(*this, subsection);
   declare_entry(name, value, Patterns::Anything());
   _leave_subsection(*this, subsection);

   RegValue<string> tmp(value);
   tmp.subsection = subsection;
   tmp.name       = name;

   my_strings.push_back(tmp);
}

inline void ParameterHandlerEx::getDoubles()
{
   for (auto p : my_doubles)
   {
      _enter_subsection(*this, p.subsection);
      p.value = get_double(p.name);
      _leave_subsection(*this, p.subsection);
   }
}

inline void ParameterHandlerEx::getInts()
{
   for (auto p : my_ints)
   {
      _enter_subsection(*this, p.subsection);
      p.value = get_integer(p.name);
      _leave_subsection(*this, p.subsection);
   }
}

inline void ParameterHandlerEx::getUnsigneds()
{
   for (auto p : my_unsigneds)
   {
      _enter_subsection(*this, p.subsection);
      p.value = get_integer(p.name);
      _leave_subsection(*this, p.subsection);
   }
}

inline void ParameterHandlerEx::getFlags()
{
   for (auto p : my_flags)
   {
      _enter_subsection(*this, p.subsection);
      p.value = get_bool(p.name);
      _leave_subsection(*this, p.subsection);
   }
}

inline void ParameterHandlerEx::getStrings()
{
   for (auto p : my_strings)
   {
      _enter_subsection(*this, p.subsection);
      p.value = get(p.name);
      _leave_subsection(*this, p.subsection);
   }
}

inline void ParameterHandlerEx::get_all()
{
   getDoubles();
   getInts();
   getUnsigneds();
   getFlags();
   getStrings();
}

inline void ParameterHandlerEx::set_all()
{
   for (auto p : my_ints)
   {
      _enter_subsection(*this, p.subsection);
      long int tmp = p.value;
      set(p.name, tmp);
      _leave_subsection(*this, p.subsection);
   }

   for (auto p : my_unsigneds)
   {
      _enter_subsection(*this, p.subsection);
      long int tmp = p.value;
      set(p.name, tmp);
      _leave_subsection(*this, p.subsection);
   }

   for (auto p : my_doubles)
   {
      _enter_subsection(*this, p.subsection);
      set(p.name, p.value);
      _leave_subsection(*this, p.subsection);
   }

   for (auto p : my_flags)
   {
      _enter_subsection(*this, p.subsection);
      set(p.name, p.value);
      _leave_subsection(*this, p.subsection);
   }

   for (auto p : my_strings)
   {
      _enter_subsection(*this, p.subsection);
      set(p.name, p.value);
      _leave_subsection(*this, p.subsection);
   }
}


==> Compdata/Nonlinear-Coercive/src/phasephield_functions.h <==
#pragma once
 




//
//// In this function, we solve the linear adjoint system.
//// For simplicity we use a direct solver from UMFPACK.

//project back methode from the Code of Timo Heister +Thomas Wick
template<int dim, typename VECTORTYPE>
std::pair<unsigned int,double> project_back_phase_field(dealii::DoFHandler<dim>& dof_handler_primal, VECTORTYPE & solution)
{
   std::pair<unsigned int, double> truncation;
   truncation.second = 0.0;
      truncation.first = 0;

   typename dealii::DoFHandler<dim>::active_cell_iterator cell = dof_handler_primal.begin_active(), endc = dof_handler_primal.end();
   std::vector<unsigned int> local_dof_indices(dof_handler_primal.get_fe().dofs_per_cell);
   for (; cell != endc; ++cell)
      if (cell->is_locally_owned())
      {
         cell->get_dof_indices(local_dof_indices);
         for (unsigned int i = 0; i < dof_handler_primal.get_fe().dofs_per_cell; ++i)
         {
            const unsigned int comp_i = dof_handler_primal.get_fe().system_to_component_index(i).first;
            if (comp_i != dim) continue;  // only look at phase field

            const unsigned int idx = local_dof_indices[i];
            if ( !dof_handler_primal.locally_owned_dofs().is_element(idx)) continue;
            {

               truncation.first++;
                  truncation.second += std::abs(solution(idx) - std::max(0.0, std::min(static_cast<double>(solution(idx)), 1.0)));

               solution(idx) = std::max(0.0, std::min(static_cast<double>(solution(idx)), 1.0));
            }

         }
      }
   dealii::ConstraintMatrix primal_hanging_node_constraints;
   dealii::DoFTools::make_hanging_node_constraints(dof_handler_primal, primal_hanging_node_constraints);
   primal_hanging_node_constraints.close();

   //TODO hanging node constraints??
   primal_hanging_node_constraints.distribute(solution);
   solution.compress(VectorOperation::insert);
   return truncation;
}


==> Compdata/Nonlinear-Coercive/src/plot/color.h <==
#pragma once

#include <functional>

#include <deal.II/base/tensor.h>

class Color : public dealii::Tensor<1, 4, float>
{
   public:
      float & r = this->operator [](0);
      float & g = this->operator [](1);
      float & b = this->operator [](2);
      float & a = this->operator [](3);

   public:
      Color()
      {
      }

      Color(const dealii::Tensor<1, 4, float> v) :
            dealii::Tensor<1, 4, float>::Tensor<1, 4, float>(v)
      {
      }

      Color(const float R, const float G, const float B, const float A = 1.0)
      {
         r = R;
         g = G;
         b = B;
         a = A;
      }
};

typedef std::function<Color(const float)> ColorFunction;

inline ColorFunction ColorGradient(const Color start_color, const Color end_color, const float start_value, const float end_value)
{
   return [=](const float z) -> Color
   {
      const auto dc = end_color - start_color;
      const auto dz = end_value - start_value;
      float t = (z - start_value) / dz;

      if (t > 1.0f) t = 1.0f;
      if (t < 0.0f) t = 0.0f;

      return start_color + t * dc;
   };
}

const ColorFunction defaultColorFunction = ColorGradient(Color(0, 0, 1), Color(1, 0, 0), -1.0, 1.0);



==> Compdata/Nonlinear-Coercive/src/plot/plot.h <==
#pragma once

#include <iostream>
#include <thread>
#include <vector>
#include <string>
#include <map>
#include <functional>

#include <deal.II/grid/tria.h>
#include <deal.II/dofs/dof_handler.h>
#include <deal.II/lac/vector.h>
#include <deal.II/fe/fe_values.h>
#include <deal.II/numerics/fe_field_function.h>

#include <plot/color.h>
#include <plot/plot_base.h>
#include <plot/plot_types.h>

using namespace dealii;

// TODO one window with multiple 2d/3d plots arranged in NxM (option: same camera for all 2d and all 3d plots)

class PlotWindow : public PlotWindowBase
{
   public:
      // Plot the triangulation with given offset in z-direction
      template<int dim>
      void Plot(const std::string id, const Triangulation<dim> & tria, const double z_offset = 0.0);

      // Plot arbitrary function over given triangulation.
      template<int dim>
      void Plot(const std::string id, const Triangulation<dim> & tria, const std::function<double(const Point<dim> &)> f, const PlotOptions style =
                      PlotOptions());

      // Plot solution components given via the fe vector. If more than 1 component is selected, the l2 norm of the selected components is drawn.
      // TODO user define function for vector plots
      template<int dim, typename VECTOR>
      void Plot(const std::string id, const DoFHandler<dim> & dofs, const VECTOR & solution, const ComponentMask mask, const PlotOptions style = PlotOptions());
};

template<int dim, typename VECTOR>
void PlotWindow::Plot(const std::string id, const DoFHandler<dim> & dofs, const VECTOR & solution, const ComponentMask mask, const PlotOptions style)
{
   auto & tmp = plot_functions[id];

   tmp.plot = [&dofs, &solution, mask, style, this](GL_Window *)
   {
      if (solution.size() == 0) return;
      if (solution.size() != dofs.n_dofs()) return;

      Functions::FEFieldFunction<dim, DoFHandler<dim>, VECTOR> f(dofs, solution);

      for (const auto & cell : dofs.active_cell_iterators())
      {
         f.set_active_cell(cell);

         const PointMatrix point_matrix = subdivide_cell(cell, style.n_points);
         const VectorMatrix vector_matrix = eval(point_matrix, f, mask);
         const ValueMatrix value_matrix = reduce(vector_matrix,
               [](const Vector<double> & v)
               {
                  if (v.size() == 1) return v(0);
                  else
                  return v.l2_norm();
               },
               mask );
         _plot_matrix(point_matrix, value_matrix, style);
      }
   };
}

#include <plot/plot.impl.h>


==> Compdata/Nonlinear-Coercive/src/plot/plot.impl.h <==
#include <deal.II/fe/mapping_q1.h>

#include "plot.h"

#ifdef VISUALIZATION
#include <GL/glew.h>
#include <GLFW/glfw3.h>
#include <GL/glu.h>
#include <glm/glm.hpp>
#include <glm/gtc/matrix_transform.hpp>
#endif

template<int dim>
void PlotWindow::Plot(const std::string id, const Triangulation<dim> & tria, const double z_offset)
{
   // TODO user-defined coloring
   auto & tmp = plot_functions[id];
   tmp.plot = [&tria, z_offset](GL_Window *)
   {
#ifdef VISUALIZATION
         glPolygonMode(GL_FRONT_AND_BACK, GL_LINE);

         glTranslated(0,0, z_offset);

         for (const auto & cell : tria.active_cell_iterators())
         {
            const auto & p0 = cell->vertex(0);
            const auto & p1 = cell->vertex(1);
            const auto & p2 = cell->vertex(2);
            const auto & p3 = cell->vertex(3);

            glBegin(GL_QUADS);
            {
               glColor3f(1.0, 0.0, 0.0);
               glVertex3d(p0(0), p0(1), 0.0);
               glVertex3d(p1(0), p1(1), 0.0);
               glVertex3d(p3(0), p3(1), 0.0);
               glVertex3d(p2(0), p2(1), 0.0);
            }
            glEnd();
         }
#endif
      };
}

template<int dim>
void PlotWindow::Plot(const std::string id, const Triangulation<dim> & tria, const std::function<double(const dealii::Point<dim> &)> f, const PlotOptions style)
{
   auto & tmp = plot_functions[id];

   tmp.plot = [&tria, f, style, this](GL_Window *)
   {
      for (const auto & cell : tria.active_cell_iterators())
      {
         const PointMatrix point_matrix = subdivide_cell(cell, style.n_points);
         const ValueMatrix value_matrix = eval(point_matrix, f);
         _plot_matrix(point_matrix, value_matrix, style);
      }
   };
}



==> Compdata/Nonlinear-Coercive/src/plot/plot_base.h <==
#pragma once

#include <iostream>
#include <thread>
#include <vector>
#include <string>
#include <map>

#include <deal.II/lac/vector.h>

#include <plot/color.h>
#include <plot/plot_types.h>

#ifdef VISUALIZATION
#include <GL/glew.h>
#include <GLFW/glfw3.h>
#endif

using dealii::Point;

const double SCROLL_FACTOR = -0.3;

inline PlotFunction DrawGrid(const float dx, const float dy, const Color c);

#ifndef VISUALIZATION
class GLFWwindow;
#endif

// A 2d window class
class GL_Window
{
   public:
      GL_Window();
      virtual ~GL_Window();

   public:
      WindowOptions options;

      // TODO selective disable/enable (some parts do not cause sync problems, e.g. plotting tria basically always works)
      void enable()
      {
         std::lock_guard<std::mutex> lock(mutex);
         enabled = true;
      }

      void disable()
      {
         std::lock_guard<std::mutex> lock(mutex);
         enabled = false;
      }

   public:
      // Initialize the window
      virtual void init_window();

      // Set the current view
      virtual void init_view();

      // Draw the scene
      virtual void draw()
      {
      }

      // Clear the scene
      virtual void clear_scene()
      {
#ifdef VISUALIZATION
         glClear(GL_COLOR_BUFFER_BIT | GL_DEPTH_BUFFER_BIT);
#endif
      }

      // Render loop
      void render();

   protected:
      // Camera
      static void framebuffer_size_callback(GLFWwindow*, int width, int height);
      static void key_callback(GLFWwindow* window, int key, int, int action, int);
      static void scroll_callback(GLFWwindow* window, double xoffset, double yoffset);

      bool mouse_left_pressed = false;
      Point<2> mouse_position;
      virtual void handle_mouse();

   public:
      Point<2> left_bottom = Point<2>( -1, -1);
      Point<2> right_top = Point<2>(1, 1);
      void set_subframe(const unsigned int x, const unsigned int y);

      void zoom(const float ratio)
      {
         left_bottom *= ratio;
         right_top *= ratio;
      }

   protected:
      bool enabled = true;
      std::mutex mutex;
      int width = 0, height = 0;

#ifdef VISUALIZATION
      GLFWwindow * window = NULL;
#endif
};

class PlotWindowBase : public GL_Window
{
   public:
      void add(const std::string id, const PlotFunction f)
      {
         plot_functions[id] = f;
      }

   protected:
      virtual void draw();

      // Called in every rendering step
      void set_view();

   protected:
      static PointMatrix subdivide_cell(const dealii::Triangulation<2>::active_cell_iterator& cell, const unsigned int N = 2);

      void _plot_matrix(const PointMatrix& points, const ValueMatrix& values, const PlotOptions& style);

   protected:
      std::map<std::string, PlotFunction> plot_functions;
      friend class PlotThread;
};

class PlotWindow;

class PlotThread
{
   public:
      struct Pair
      {
            GL_Window * window = NULL;
            std::thread * rendering_thread = NULL;

            Pair(const Pair & p) :
                  window(p.window), rendering_thread(p.rendering_thread)
            {
            }

            Pair() = default;
      };

      Pair window;

   public:
      // Create a new rendering window
      template<typename WINDOW>
      WINDOW* NewWindow();

      // To be called after the computation finished to prevent the window from closing.
      // Application terminates (or continues) after the window is closed by user.
      // !!! If this is not called, then there is some memory error
      void KeepOpened()
      {
         window.rendering_thread->join();
      }
};

template<typename WINDOW>
WINDOW* PlotThread::NewWindow()
{
   Pair& tmp = window;
   tmp.window = new WINDOW();
   tmp.rendering_thread = new std::thread([&tmp]()
   {
      tmp.window->init_window();
      tmp.window->init_view();
      tmp.window->render();
   });
   return dynamic_cast<WINDOW*>(tmp.window);
}

#include <plot/plot_base.impl.h>


==> Compdata/Nonlinear-Coercive/src/plot/plot_base.impl.h <==
#include <deal.II/fe/mapping_q1.h>
#include <deal.II/base/exceptions.h>

#include "plot.h"

#ifdef VISUALIZATION
#include <GL/glew.h>
#include <GLFW/glfw3.h>
#include <glm/glm.hpp>
#include <glm/gtc/matrix_transform.hpp>
#include <GL/glu.h>
#endif

inline PlotFunction DrawGrid(const float dx, const float dy, const Color c)
{
   return PlotFunction([dx, dy, c](GL_Window * win)
   {
#ifdef VISUALIZATION
                       glBegin(GL_LINES);
                       glColor4f(c.r, c.g, c.b, c.a);
                       for (float y = win->left_bottom[1]; y <= win->right_top[1]; y += dy)
                       {
                          glVertex3d(win->left_bottom[0], y, -0.01);
                          glVertex3d(win->right_top[0], y, -0.01);
                       }
                       glEnd();

                       glBegin(GL_LINES);
                       glColor4f(c.r, c.g, c.b, c.a);
                       for (float x = win->left_bottom[0]; x <= win->right_top[0]; x += dx)
                       {
                          glVertex3d(x, win->left_bottom[1], -0.01);
                          glVertex3d(x, win->right_top[1], -0.01);
                       }
                       glEnd();
#endif
                    });
}

inline GL_Window::GL_Window()
{
#ifdef VISUALIZATION
   if ( !glfwInit()) throw dealii::ExcInternalError();
   glfwDefaultWindowHints();
#endif
}

inline GL_Window::~GL_Window()
{
#ifdef VISUALIZATION
   glfwDestroyWindow(window);
   glfwTerminate();
#endif
}

inline void GL_Window::set_subframe(const unsigned int x, const unsigned int y)
{
   const double dx = double(width) / double(options.nx);
   const double dy = double(height) / double(options.ny);

#ifdef VISUALIZATION
   glViewport(x * dx, y * dy, dx, dy);
   glMatrixMode(GL_PROJECTION);
   glLoadIdentity();
   glOrtho(left_bottom[0], right_top[0], left_bottom[1], right_top[1], -1, 1);
   glMatrixMode(GL_MODELVIEW);
   glLoadIdentity();
#endif
}

inline void GL_Window::init_view()
{
#ifdef VISUALIZATION
   glClearColor(0.8, 0.8, 0.8, 0.5);
   glEnable(GL_DEPTH_TEST);
   glDepthFunc(GL_LESS);

   glEnable(GL_NORMALIZE);

//   set_subframe(0, 0);

//   GLuint VertexArrayID;
//   glGenVertexArrays(1, &VertexArrayID);
//   glBindVertexArray(VertexArrayID);
//
//   // Create and compile our GLSL program from the shaders
//   GLuint programID = LoadShaders("TransformVertexShader.vertexshader", "TextureFragmentShader.fragmentshader");
//
//   // Get a handle for our "MVP" uniform
//   GLuint MatrixID = glGetUniformLocation(programID, "MVP");
//
//   // Load the texture
//   GLuint Texture = loadDDS("uvtemplate.DDS");
//
//   // Get a handle for our "myTextureSampler" uniform
//   GLuint TextureID = glGetUniformLocation(programID, "myTextureSampler");
//
//   // Our vertices. Tree consecutive floats give a 3D vertex; Three consecutive vertices give a triangle.
//   // A cube has 6 faces with 2 triangles each, so this makes 6*2=12 triangles, and 12*3 vertices
//   static const GLfloat g_vertex_buffer_data[] = { -1.0f, -1.0f, -1.0f, -1.0f, -1.0f, 1.0f, -1.0f, 1.0f, 1.0f, 1.0f, 1.0f, -1.0f, -1.0f, -1.0f, -1.0f, -1.0f,
//         1.0f, -1.0f, 1.0f, -1.0f, 1.0f, -1.0f, -1.0f, -1.0f, 1.0f, -1.0f, -1.0f, 1.0f, 1.0f, -1.0f, 1.0f, -1.0f, -1.0f, -1.0f, -1.0f, -1.0f, -1.0f, -1.0f,
//         -1.0f, -1.0f, 1.0f, 1.0f, -1.0f, 1.0f, -1.0f, 1.0f, -1.0f, 1.0f, -1.0f, -1.0f, 1.0f, -1.0f, -1.0f, -1.0f, -1.0f, 1.0f, 1.0f, -1.0f, -1.0f, 1.0f, 1.0f,
//         -1.0f, 1.0f, 1.0f, 1.0f, 1.0f, 1.0f, -1.0f, -1.0f, 1.0f, 1.0f, -1.0f, 1.0f, -1.0f, -1.0f, 1.0f, 1.0f, 1.0f, 1.0f, -1.0f, 1.0f, 1.0f, 1.0f, 1.0f, 1.0f,
//         1.0f, -1.0f, -1.0f, 1.0f, -1.0f, 1.0f, 1.0f, 1.0f, -1.0f, 1.0f, -1.0f, -1.0f, 1.0f, 1.0f, 1.0f, 1.0f, 1.0f, -1.0f, 1.0f, 1.0f, 1.0f, -1.0f, 1.0f };
//
//   // Two UV coordinatesfor each vertex. They were created with Blender.
//   static const GLfloat g_uv_buffer_data[] = { 0.000059f, 0.000004f, 0.000103f, 0.336048f, 0.335973f, 0.335903f, 1.000023f, 0.000013f, 0.667979f, 0.335851f,
//         0.999958f, 0.336064f, 0.667979f, 0.335851f, 0.336024f, 0.671877f, 0.667969f, 0.671889f, 1.000023f, 0.000013f, 0.668104f, 0.000013f, 0.667979f,
//         0.335851f, 0.000059f, 0.000004f, 0.335973f, 0.335903f, 0.336098f, 0.000071f, 0.667979f, 0.335851f, 0.335973f, 0.335903f, 0.336024f, 0.671877f,
//         1.000004f, 0.671847f, 0.999958f, 0.336064f, 0.667979f, 0.335851f, 0.668104f, 0.000013f, 0.335973f, 0.335903f, 0.667979f, 0.335851f, 0.335973f,
//         0.335903f, 0.668104f, 0.000013f, 0.336098f, 0.000071f, 0.000103f, 0.336048f, 0.000004f, 0.671870f, 0.336024f, 0.671877f, 0.000103f, 0.336048f,
//         0.336024f, 0.671877f, 0.335973f, 0.335903f, 0.667969f, 0.671889f, 1.000004f, 0.671847f, 0.667979f, 0.335851f };
//
//   GLuint vertexbuffer;
//   glGenBuffers(1, &vertexbuffer);
//   glBindBuffer(GL_ARRAY_BUFFER, vertexbuffer);
//   glBufferData(GL_ARRAY_BUFFER, sizeof(g_vertex_buffer_data), g_vertex_buffer_data, GL_STATIC_DRAW);
//
//   GLuint uvbuffer;
//   glGenBuffers(1, &uvbuffer);
//   glBindBuffer(GL_ARRAY_BUFFER, uvbuffer);
//   glBufferData(GL_ARRAY_BUFFER, sizeof(g_uv_buffer_data), g_uv_buffer_data, GL_STATIC_DRAW);

//      glMatrixMode(GL_MODELVIEW);
//      glLoadIdentity();
//
//      const GLfloat _specular = 0.4;
//      const GLfloat _mat_shininess = 50.0;
//      const GLfloat _mat_ambient = 0.8;
//      const GLfloat _mat_diffuse = 0.8;
//
//      const GLfloat _light_diffuse = 0.8;
//      const GLfloat _light_ambient = 0.8;
//
//      const GLfloat mat_specular[4] = { _specular, _specular, _specular, 1.0 };
//      const GLfloat mat_ambient[4] = { _mat_ambient, _mat_ambient, _mat_ambient, 1.0 };
//      const GLfloat mat_diffuse[4] = { _mat_diffuse, _mat_diffuse, _mat_diffuse, 1.0 };
//
//      const GLfloat light_position[4] = { 0, 0, 0, 1 };  //{ 1, -1, 1, 1 };
//      const GLfloat light_direction[4] = { -1, 1, -1, 1 };
//
//      const GLfloat light_ambient[4] = { _light_ambient, _light_ambient, _light_ambient, 1.0 };
//      const GLfloat light_diffuse[4] = { _light_diffuse, _light_diffuse, _light_diffuse, 1.0 };
//
////      glMaterialfv(GL_FRONT, GL_SPECULAR, &mat_specular[0]);
////      glMaterialfv(GL_FRONT, GL_SHININESS, &_mat_shininess);
////      glMaterialfv(GL_FRONT, GL_AMBIENT, &mat_ambient[0]);
////      glMaterialfv(GL_FRONT, GL_DIFFUSE, &mat_diffuse[0]);
//
////      glLightfv(GL_LIGHT0, GL_AMBIENT, &light_ambient[0]);
////      glLightfv(GL_LIGHT0, GL_DIFFUSE, &light_diffuse[0]);
////      glLightfv(GL_LIGHT0, GL_POSITION, &light_position[0]);
//
////      glLightfv(GL_LIGHT0, GL_SPOT_DIRECTION, &light_direction[0]);
//
////      glEnable(GL_LIGHT0);
////      glEnable(GL_LIGHTING);
////      glEnable(GL_COLOR_MATERIAL);
//
//      const float speed = 3.0f;  // 3 units / second
//      const float mouseSpeed = 0.005f;
//
//      // glfwGetTime is called only once, the first time this function is called
//      static double lastTime = glfwGetTime();
//
//      // Compute time difference between current and last frame
//      double currentTime = glfwGetTime();
//      float deltaTime = float(currentTime - lastTime);
//
//      // Get mouse position
////      double xpos = 0, ypos = 0;
////      glfwGetCursorPos(window, &xpos, &ypos);
//
//      // Reset mouse position for next frame
////      glfwSetCursorPos(window, double(width) / 2.0, double(height) / 2.0);
//
//      if (options.view3d)
//      {
//         static glm::vec3 position = glm::vec3(0, 0, 5);
//
//         static float horizontalAngle = 3.14f;
//         static float verticalAngle = 0.0f;
//
//         double dx = 0;
//         double dy = 0;
//
//         // Compute new orientation
//         horizontalAngle += mouseSpeed * dx;
//         verticalAngle += mouseSpeed * dy;
//
//         glm::vec3 direction(cos(verticalAngle) * sin(horizontalAngle), sin(verticalAngle), cos(verticalAngle) * cos(horizontalAngle));
//         direction[0] = 0;
//         direction[1] = 0;
//         direction[2] = -1;
//
//         glm::vec3 right = glm::vec3(sin(horizontalAngle - 3.14f / 2.0f), 0, cos(horizontalAngle - 3.14f / 2.0f));
//         glm::vec3 up = glm::cross(right, direction);
//
//         if (glfwGetKey(window, GLFW_KEY_UP) == GLFW_PRESS) position += direction * deltaTime * speed;
//         if (glfwGetKey(window, GLFW_KEY_DOWN) == GLFW_PRESS) position -= direction * deltaTime * speed;
//         if (glfwGetKey(window, GLFW_KEY_RIGHT) == GLFW_PRESS) position += right * deltaTime * speed;
//         if (glfwGetKey(window, GLFW_KEY_LEFT) == GLFW_PRESS) position -= right * deltaTime * speed;
//         if (glfwGetKey(window, GLFW_KEY_KP_ADD) == GLFW_PRESS) position += direction * deltaTime * speed;
//         if (glfwGetKey(window, GLFW_KEY_KP_SUBTRACT) == GLFW_PRESS) position -= direction * deltaTime * speed;
//
//         // Initial Field of View
//         float initialFoV = 45.0f;
//         float FoV = initialFoV;  // - 5 * glfwGetMouseWheel(); // Now GLFW 3 requires setting up a callback for this. It's a bit too complicated for this beginner's tutorial, so it's disabled instead.
//
//         ViewMatrix = glm::lookAt(position, position + direction, up);
//         ProjectionMatrix = glm::perspective(glm::radians(FoV), 4.0f / 3.0f, 0.1f, 100.0f);
//      }
//
//      // For the next frame, the "last time" will be "now"
//      lastTime = currentTime;

//      glm::mat4 MVP = ProjectionMatrix * ViewMatrix;
//      glLoadMatrixf( &MVP[0][0]);
#endif
}

inline void GL_Window::render()
{
#ifdef VISUALIZATION
   while ( !glfwWindowShouldClose(window))
   {
      glfwPollEvents();

      clear_scene();

      handle_mouse();

      std::lock_guard<std::mutex> guard(mutex);
      {
         if (enabled) draw();
      }

      glfwSwapBuffers(window);
   }
#endif
}

inline void PlotWindowBase::draw()
{
   for (auto & f : plot_functions)
   {
      if (f.second.plot)
      {
         set_subframe(f.second.x, f.second.y);
         f.second.plot(this);
      }
   }
}

inline void GL_Window::init_window()
{
#ifdef VISUALIZATION
//   glfwWindowHint(GLFW_SAMPLES, 4);
//   glfwWindowHint(GLFW_CONTEXT_VERSION_MAJOR, 3);
//   glfwWindowHint(GLFW_CONTEXT_VERSION_MINOR, 3);
//   glfwWindowHint(GLFW_OPENGL_FORWARD_COMPAT, GL_TRUE);  // To make MacOS happy; should not be needed
//   glfwWindowHint(GLFW_OPENGL_PROFILE, GLFW_OPENGL_CORE_PROFILE);

   window = glfwCreateWindow(options.width, options.height, "", nullptr, nullptr);
   if ( !window)
   {
      glfwTerminate();
      throw dealii::ExcInternalError();
   }

   glfwSetWindowUserPointer(window, this);

   glfwSetKeyCallback(window, key_callback);
   glfwSetScrollCallback(window, scroll_callback);
   glfwSetFramebufferSizeCallback(window, framebuffer_size_callback);

   glfwMakeContextCurrent(window);
   glfwGetFramebufferSize(window, &width, &height);

   glfwSetInputMode(window, GLFW_STICKY_KEYS, GL_TRUE);
   glfwSetInputMode(window, GLFW_STICKY_MOUSE_BUTTONS, GL_TRUE);

//   glfwSetInputMode(window, GLFW_CURSOR, GLFW_CURSOR_DISABLED);

// Set the mouse at the center of the screen
//   glfwPollEvents();
//   glfwSetCursorPos(window, 1024 / 2, 768 / 2);
#endif
}

inline void GL_Window::framebuffer_size_callback(GLFWwindow* window, int width, int height)
{
#ifdef VISUALIZATION
   PlotWindowBase* win = (PlotWindowBase*) glfwGetWindowUserPointer(window);
   if (win->width == 0) return;
   win->zoom(double(width) / double(win->width));
   glfwGetFramebufferSize(window, &win->width, &win->height);
#endif
}

inline void GL_Window::scroll_callback(GLFWwindow* window, double xoffset, double yoffset)
{
#ifdef VISUALIZATION
   // dy mostly in {0, +-1}
   PlotWindowBase* win = (PlotWindowBase*) glfwGetWindowUserPointer(window);

//   auto v = win->cam_position - win->cam_target;
//   auto old_len = v.length();
//   auto new_len = old_len + SCROLL_FACTOR * yoffset;
//   v *= (new_len / old_len);
//   win->cam_position = win->cam_target + v;

   if (yoffset > 0)
      win->zoom(1.1);
   else
      win->zoom(0.9);
#endif
}

inline void GL_Window::key_callback(GLFWwindow* window, int key, int, int action, int)
{
#ifdef VISUALIZATION
   if (key == GLFW_KEY_ESCAPE && action == GLFW_PRESS) glfwSetWindowShouldClose(window, 1);
#endif
}

inline void GL_Window::handle_mouse()
{
#ifdef VISUALIZATION
   if (glfwGetMouseButton(window, GLFW_MOUSE_BUTTON_LEFT) == GLFW_RELEASE)
   {
      mouse_left_pressed = false;
   }
   if (glfwGetMouseButton(window, GLFW_MOUSE_BUTTON_LEFT) == GLFW_PRESS)
   {
      // Just pressed this button
      if ( !mouse_left_pressed)
      {
         glfwGetCursorPos(window, &mouse_position[0], &mouse_position[1]);
         mouse_left_pressed = true;
      }
      else
      {
         Point<2> p;
         glfwGetCursorPos(window, &p[0], &p[1]);

         const auto size = right_top - left_bottom;

         auto dp = p - mouse_position;
         dp[0] *= -1.0 / double(width) * size[0];
         dp[1] *= 1.0 / double(height) * size[1];

         left_bottom += dp;
         right_top += dp;

         mouse_position = p;
      }
   }
#endif
}

inline PointMatrix PlotWindowBase::subdivide_cell(const dealii::Triangulation<2>::active_cell_iterator & cell, const unsigned int N)
{
   assert(N >= 2);

   const auto & map = dealii::StaticMappingQ1<2>::mapping;

// Evaluation points in each direction
// TODO use adaptive refinement where needed
   PointMatrix point_matrix(N, std::vector<Point<2>>(N));
   for (unsigned int i = 0; i < N; i++)
   {
      for (unsigned int j = 0; j < N; j++)
      {
         const double x = double(i) / double(N - 1);
         const double y = double(j) / double(N - 1);

         Assert(0.0 <= x && x <= 1.0, dealii::ExcInternalError());
         Assert(0.0 <= y && y <= 1.0, dealii::ExcInternalError());

         point_matrix[i][j] = map.transform_unit_to_real_cell(cell, Point<2>(x, y));
      }
   }

   return point_matrix;
}

// TODO cache values, only update if changed (or repeatedly)
inline void PlotWindowBase::_plot_matrix(const PointMatrix& points, const ValueMatrix& values, const PlotOptions& style)
{
#ifdef VISUALIZATION
   static const std::vector<Point<2, int> > off = { Point<2, int>(0, 0), Point<2, int>(0, 1), Point<2, int>(1, 1), Point<2, int>(1, 0) };
   for (auto s : style.FillStyles())
   {
      if (s == FillStyle::Wireframe) glPolygonMode(GL_FRONT_AND_BACK, GL_LINE);
      if (s == FillStyle::Fill) glPolygonMode(GL_FRONT_AND_BACK, GL_FILL);

//      glEnable(GL_POLYGON_OFFSET_FILL);
//      glPolygonOffset(1, 1);

      for (unsigned int row = 0; row < style.n_points - 1; row++)
         for (unsigned int col = 0; col < style.n_points - 1; col++)
         {
            glBegin(GL_QUADS);

            for (const auto d : off)
            {
               const auto value = values[row + d(0)][col + d(1)];
               Color color = style.coloring(value);
               if (style.fill == FillStyle::Both && s == FillStyle::Wireframe) color.clear();
               glColor4f(color[0], color[1], color[2], color[3]);

               if (options.view3d)
                  glVertex3d(points[row + d(0)][col + d(1)](0), points[row + d(0)][col + d(1)](1), value);
               else
                  glVertex3d(points[row + d(0)][col + d(1)](0), points[row + d(0)][col + d(1)](1), 0);
            }

            glEnd();
         }
   }
#endif
}


==> Compdata/Nonlinear-Coercive/src/plot/plot_types.h <==
#pragma once

#include <vector>
#include <functional>

#include <deal.II/base/point.h>
#include <deal.II/lac/full_matrix.h>
#include <deal.II/lac/vector.h>
#include <deal.II/fe/component_mask.h>
#include <deal.II/numerics/fe_field_function.h>

#include <plot/color.h>

// TODO use matrices or whatever
typedef dealii::FullMatrix<double> ValueMatrix;
typedef std::vector<std::vector<dealii::Point<2>>>PointMatrix;
typedef std::vector<std::vector<std::vector<double>>>VectorMatrix;

enum FillStyle
{
   Wireframe, Fill, Both
};

class GL_Window;

struct WindowOptions
{
      int width = 640;
      int height = 480;

      // Split window into nx,ny rows and columns
      int nx = 1;
      int ny = 1;

      bool view3d = false;
};

struct PlotOptions
{
      // Mapping from value to color.
      ColorFunction coloring = defaultColorFunction;

      // Number of points per dimension for each cell.
      unsigned int n_points = 2;

      //
      FillStyle fill = Both;

      std::vector<FillStyle> FillStyles() const
      {
         std::vector<FillStyle> styles;
         if (fill == FillStyle::Both)
         {
            styles.push_back(FillStyle::Fill);
            styles.push_back(FillStyle::Wireframe);
         }
         else styles.push_back(fill);
         return styles;
      }
};

struct PlotFunction
{
   public:
      std::function<void(GL_Window *)> plot;

      int x = 0;
      int y = 0;

      PlotFunction()
      {
      }

      PlotFunction(std::function<void(GL_Window *)> p) :
            plot(p)
      {
      }

      PlotFunction(std::function<void()> p) :
            plot([p](GL_Window *)
            {  p();})
      {
      }

      PlotFunction(const PlotFunction & p) :
            plot(p.plot), x(p.x), y(p.y)
      {
      }
};

ValueMatrix reduce(const VectorMatrix & vector_matrix, const std::function<double(const dealii::Vector<double> &)> red, const dealii::ComponentMask mask);

template<int dim>
ValueMatrix eval(const PointMatrix & point_matrix, const std::function<double(const dealii::Point<dim> &)> f)
{
   const unsigned int N = point_matrix.size();
   ValueMatrix value_matrix(N, N);

   for (unsigned int i = 0; i < N; i++)
      for (unsigned int j = 0; j < N; j++)
      {
         if (dim == 3) value_matrix[i][j] = f(dealii::Point<3>(point_matrix[i][j][0], point_matrix[i][j][1], 0));  // TODO 3d
         if (dim == 2) value_matrix[i][j] = f(point_matrix[i][j]);
      }

   return value_matrix;
}

template<typename VECTOR>
VectorMatrix eval(const PointMatrix & point_matrix, const dealii::Functions::FEFieldFunction<2, dealii::DoFHandler<2>, VECTOR> & f,
                  const dealii::ComponentMask mask)
{
   const unsigned int N = point_matrix.size();
   const unsigned int n_comps = std::max(1u, mask.size());

   VectorMatrix vector_matrix(n_comps, std::vector<std::vector<double>>(N, std::vector<double>(N, 0.0)));

   for (unsigned int c = 0; c < n_comps; c++)
      for (unsigned int i = 0; i < N; i++)
         if (mask[c]) f.value_list(point_matrix[i], vector_matrix[c][i], c);

   return vector_matrix;
}

template<typename VECTOR>
VectorMatrix eval(const PointMatrix & point_matrix, const dealii::Functions::FEFieldFunction<3, dealii::DoFHandler<3>, VECTOR> & f,
                  const dealii::ComponentMask mask)
{
// TODO implement
   return VectorMatrix();
}

#include <plot/plot_types.impl.h>


==> Compdata/Nonlinear-Coercive/src/plot/plot_types.impl.h <==
#include <plot/plot_types.h>

inline ValueMatrix reduce(const VectorMatrix & vector_matrix, const std::function<double(const dealii::Vector<double> &)> red, const dealii::ComponentMask mask)
{
   const unsigned int N = vector_matrix[0].size();
   const unsigned int n_comps = vector_matrix.size();
   assert(n_comps == mask.size());
   dealii::Vector<double> values;
   values.reinit(n_comps);

   ValueMatrix value_matrix(N, N);

   for (unsigned int i = 0; i < N; i++)
      for (unsigned int j = 0; j < N; j++)
      {
         for (unsigned int c = 0; c < n_comps; c++)
            if (mask[c])
               values[c] = vector_matrix[c][i][j];
            else
               values[c] = 0;

         value_matrix[i][j] = red(values);
      }

   return value_matrix;
}



==> Compdata/Nonlinear-Coercive/src/poly.h <==
#pragma once

namespace internalpoly
{
   inline unsigned int quadraticSolver(double * ce, double * roots)
//quadratic solver for
// x^2 + ce[0] x + ce[2] =0
   {
      double discriminant = 0.25 * ce[0] * ce[0] - ce[1];
      if (discriminant < 0.) return 0;
      roots[0] = -0.5 * ce[0] + sqrt(discriminant);
      roots[1] = -ce[0] - roots[0];
      return 2;
   }

   inline unsigned int cubicSolver(double * ce, double *roots)
//cubic equation solver
// x^3 + ce[0] x^2 + ce[1] x + ce[2] = 0
   {
      // depressed cubic, Tschirnhaus transformation, x= t - b/(3a)
      // t^3 + p t +q =0
      unsigned int ret = 0;
      double shift = (1. / 3) * ce[0];
      double p = ce[1] - shift * ce[0];
      double q = ce[0] * ((2. / 27) * ce[0] * ce[0] - (1. / 3) * ce[1]) + ce[2];
      //Cardano's method,
      //  t=u+v
      //  u^3 + v^3 + ( 3 uv + p ) (u+v) + q =0
      //  select 3uv + p =0, then,
      //  u^3 + v^3 = -q
      //  u^3 v^3 = - p^3/27
      //  so, u^3 and v^3 are roots of equation,
      //  z^2 + q z - p^3/27 = 0
      //  and u^3,v^3 are,
      //          -q/2 \pm sqrt(q^2/4 + p^3/27)
      //  discriminant= q^2/4 + p^3/27
      std::cout << "cubicSolver:: p=" << p << "\tq=" << q << std::endl;
      double discriminant = (1. / 27) * p * p * p + (1. / 4) * q * q;
      if (fabs(p) < 1.0e-75)
      {
         ret = 1;
         *roots = (q > 0) ? -pow(q, (1. / 3)) : pow( -q, (1. / 3));
         *roots -= shift;
         return ret;
      }
      std::cout << "cubicSolver:: discriminant=" << discriminant << std::endl;
      if (discriminant > 0)
      {
         double ce2[2] = { q, -1. / 27 * p * p * p }, u3[2];
         ret = quadraticSolver(ce2, u3);
         if ( !ret)
         {  //should not happen
            std::cerr << "cubicSolver::Error cubicSolver(" << ce[0] << ' ' << ce[1] << ' ' << ce[2] << ")\n";
         }
         ret = 1;
         double u, v;
         u = (q <= 0) ? pow(u3[0], 1. / 3) : -pow( -u3[1], 1. / 3);
         //u=(q<=0)?pow(-0.5*q+sqrt(discriminant),1./3):-pow(0.5*q+sqrt(discriminant),1./3);
         v = ( -1. / 3) * p / u;
         std::cout << "cubicSolver:: u=" << u << "\tv=" << v << std::endl;
         std::cout << "cubicSolver:: u^3=" << u * u * u << "\tv^3=" << v * v * v << std::endl;
         *roots = u + v - shift;
         return ret;
      }
      ret = 3;
      std::complex<double> u(q, 0), rt[3];
      u = pow( -0.5 * u - sqrt(0.25 * u * u + p * p * p / 27), 1. / 3);
      rt[0] = u - p / (3. * u) - shift;
      std::complex<double> w( -0.5, sqrt(3.) / 2);
      rt[1] = u * w - p / (3. * u * w) - shift;
      rt[2] = u / w - p * w / (3. * u) - shift;
//      std::cout<<"Roots:\n";
//      std::cout<<rt[0]<<std::endl;
//      std::cout<<rt[1]<<std::endl;
//      std::cout<<rt[2]<<std::endl;

      roots[0] = rt[0].real();
      roots[1] = rt[1].real();
      roots[2] = rt[2].real();
      return ret;
   }
}

// Roots of polynomial c[0] + c[1] x + c[2] x^2 + c[3] x^3 ...
template<int order_p1>
Tensor<1, order_p1 - 1> roots(const Tensor<1, order_p1> & coeff)
{
   const int order = order_p1 - 1;
   Tensor < 1, order > result;

   // a x + b
   if (order == 1)
   {
      result[0] = -coeff[0] / coeff[1];
      return result;
   }

   // a x^2 + bx + c
   if (order == 2)
   {
      const double p = coeff[1] / coeff[2];
      const double q = coeff[0] / coeff[2];

      const double d = std::sqrt(p * p / 4.0 - q);
      result[0] = -p / 2.0 - d;
      result[1] = -p / 2.0 + d;

      return result;
   }

   if (order == 3)
   {
      const double b = coeff[2] / coeff[3];
      const double c = coeff[1] / coeff[3];
      const double d = coeff[0] / coeff[3];

      double ce[3];
      ce[0] = b;
      ce[1] = c;
      ce[2] = d;

      double roots[3];
      unsigned int cnt = internalpoly::cubicSolver(ce, roots);

      assert(cnt == 3);

      for (int i = 0; i < 3; i++)
         result[i] = roots[i];

      return result;
   }

   assert(false);
}


==> Compdata/Nonlinear-Coercive/src/print_sparsity.h <==
/*
 * print_sparsity.h
 *
 *  Created on: Jul 25, 2017
 *      Author: bendtmayer
 */

#ifndef PRINT_SPARSITY_H_
#define PRINT_SPARSITY_H_

template<typename MATRIX>
void print_real_pattern(const MATRIX & M, std::ostream & out,
		const double threshold = 0.0)
{
	for (const auto & it : M)
	{
		const double v = it.value();
		const int row = it.row();
		const int col = it.column();
		// x -> columns, y -> rows
		if (std::abs(v) > threshold)
			out << col << " " << -row << " " << v << std::endl;
	}
}
template<typename MATRIX>
bool is_symmetric(const MATRIX & M, const double threshold = 0.0)
{
	for (const auto & it : M)
	{
		if (std::abs(it.value() - M(it.column(), it.row())) >= threshold)
			return false;
	}
	return true;
}

template<typename MATRIX>
void print_real_pattern(const MATRIX & M, const std::string out,
		const double treshold = 0.0)
{
	std::ofstream mp(out);
	print_real_pattern(M, mp, treshold);
}

#endif /* PRINT_SPARSITY_H_ */


==> Compdata/Nonlinear-Coercive/src/problem.h <==
///*
// * problem.h
// *
// *  Created on: Jul 24, 2017
// *      Author: bendtmayer
// */
//
//#ifndef PROBLEM_H_
//#define PROBLEM_H_
//
//
//#include <deal.II/base/quadrature_lib.h>
//#include <deal.II/base/logstream.h>
//#include <deal.II/base/function.h>
//#include <deal.II/base/utilities.h>
//#include <deal.II/base/timer.h>
//
//#include <deal.II/lac/block_vector.h>
//#include <deal.II/lac/full_matrix.h>
//#include <deal.II/lac/block_sparse_matrix.h>
//#include <deal.II/lac/sparse_direct.h>
//#include <deal.II/lac/solver.h>
//#include <deal.II/lac/linear_operator.h>
//#include <deal.II/lac/linear_operator_tools.h>
//#include <deal.II/lac/solver_bicgstab.h>
//
//#include <deal.II/grid/tria.h>
//#include <deal.II/grid/grid_generator.h>
//#include <deal.II/grid/tria_accessor.h>
//#include <deal.II/grid/tria_iterator.h>
//#include <deal.II/grid/tria_boundary_lib.h>
//#include <deal.II/grid/grid_tools.h>
//#include <deal.II/grid/grid_in.h>
//
//#include <deal.II/dofs/dof_handler.h>
//#include <deal.II/dofs/dof_renumbering.h>
//#include <deal.II/dofs/dof_accessor.h>
//#include <deal.II/dofs/dof_tools.h>
//#include <boost/serialization/serialization.hpp>
//#include <boost/archive/binary_iarchive.hpp>
//#include <boost/archive/binary_oarchive.hpp>
//
//#include <deal.II/lac/constraint_matrix.h>
//#include <deal.II/lac/solver_cg.h>
//#include <deal.II/lac/precondition.h>
//
//#include <deal.II/fe/fe_q.h>
//#include <deal.II/fe/fe_dgq.h>
//#include <deal.II/fe/fe_dgp.h>
//#include <deal.II/fe/fe_system.h>
//#include <deal.II/fe/fe_values.h>
//#include <deal.II/fe/mapping_q1.h>
//#include <deal.II/fe/fe_tools.h>
//#include <deal.II/base/work_stream.h>
//#include <deal.II/numerics/vector_tools.h>
//#include <deal.II/numerics/matrix_tools.h>
//
//#include <deal.II/numerics/data_out.h>
//#include <deal.II/numerics/solution_transfer.h>
//
//#include <deal.II/base/quadrature_lib.h>
//#include <deal.II/base/function.h>
//#include <deal.II/base/logstream.h>
//#include <deal.II/base/thread_management.h>
//#include <deal.II/base/parameter_handler.h>
//
//#include <deal.II/lac/vector.h>
//#include <deal.II/lac/full_matrix.h>
//#include <deal.II/lac/sparse_matrix.h>
//#include <deal.II/lac/solver_cg.h>
//#include <deal.II/lac/solver_control.h>
//#include <deal.II/lac/solver_gmres.h>
//#include <deal.II/lac/trilinos_precondition.h>
//#include <deal.II/lac/sparse_direct.h>
//#include <deal.II/lac/precondition.h>
//#include <deal.II/lac/constraint_matrix.h>
//#include <deal.II/grid/tria.h>
//#include <deal.II/grid/grid_generator.h>
//#include <deal.II/grid/grid_out.h>
//#include <deal.II/grid/tria_accessor.h>
//#include <deal.II/grid/tria_iterator.h>
//#include <deal.II/grid/grid_refinement.h>
//#include <deal.II/grid/grid_in.h>
//#include <deal.II/grid/tria_boundary_lib.h>
//#include <deal.II/dofs/dof_handler.h>
//#include <deal.II/dofs/dof_accessor.h>
//#include <deal.II/dofs/dof_tools.h>
//#include <deal.II/fe/fe_q.h>
//#include <deal.II/fe/fe_values.h>
//#include <deal.II/fe/fe_tools.h>
//#include <deal.II/numerics/vector_tools.h>
//#include <deal.II/numerics/matrix_tools.h>
//#include <deal.II/numerics/data_out.h>
//#include <deal.II/numerics/error_estimator.h>
//#include <deal.II/base/utilities.h>
//#include <deal.II/base/mpi.h>
//#include <deal.II/lac/block_matrix_array.h>
//#include "get_variables.h"
//#include "Component_Index.h"
//#include "Local_var_container.h"
//#include "mdefs.h"
//
//using namespace dealii;
//
//
//enum Index
//{
//	U_u, U_pf
//};
//
//template<int dim>
//struct LocalProblemContainer
//{
//	Tensor<2, dim> phi_i_grads_u;
//	double old_timestep_pf = 0;
//	Tensor<1, dim> u;
//	Tensor<1, dim> phi_i_u;
//	Tensor<2, dim> E;
//	double pf = 0;
//	Tensor<1, dim> grad_pf;
//	unsigned int comp_i = 0;
//	double fe_values_JxW_q = 0;
//	double cell_diameter = 0;
//	double pf_minus_old_timestep_pf_plus = 0;
//	double gamma_penal = 0;
//	double G_c = 0;
//	double alpha_eps = 0;
//	double timestep = 0;
//	double constant_k = 0;
//	Tensor<2, dim> stress_term;
//	double phi_i_pf = 0;
//	Tensor<1, dim> phi_i_grads_pf;
//
//	void set(Tensor<2, dim>& phi_i_grads_u, const double old_timestep_pf,
//			Tensor<1, dim>& u, Tensor<1, dim>& phi_i_u,
//			const Tensor<2, dim> & E, const double pf, Tensor<1, dim>& grad_pf,
//			const double fe_values_JxW_q, const double cell_diameter,
//			const double pf_minus_old_timestep_pf_plus,
//			const double gamma_penal, const double G_c, const double alpha_eps,
//			const double timestep, const double constant_k,
//			const Tensor<2, dim> & stress_term, const double phi_i_pf,
//			Tensor<1, dim>& phi_i_grads_pf)
//	{
//		this->phi_i_grads_u = phi_i_grads_u;
//		this->old_timestep_pf = old_timestep_pf;
//		this->u = u;
//		this->phi_i_u = phi_i_u;
//		this->E = E;
//		this->pf = pf;
//		this->grad_pf = grad_pf;
//		this->comp_i = comp_i;
//		this->fe_values_JxW_q = fe_values_JxW_q;
//		this->cell_diameter = cell_diameter;
//		this->pf_minus_old_timestep_pf_plus = pf_minus_old_timestep_pf_plus;
//		this->gamma_penal = gamma_penal;
//		this->G_c = G_c;
//		this->alpha_eps = alpha_eps;
//		this->timestep = timestep;
//		this->constant_k = constant_k;
//		this->stress_term = stress_term;
//		this->phi_i_pf = phi_i_pf;
//		this->phi_i_grads_pf = phi_i_grads_pf;
//
//	}
//};
////__________________________________________________
////____________________________________________________
//template<int dim, typename LOCALPROBLEMCONTAINER = LocalProblemContainer<dim>,
//		typename VECTOR = TrilinosWrappers::MPI::BlockVector>
//class Bonnet_Guy_LocalProblem
//{
//	LOCALPROBLEMCONTAINER problemcontainer;
//public:
//	Bonnet_Guy_LocalProblem()
//	{
//	}
//	;
//	unsigned idx(unsigned int comp_i)
//	{
//		std::vector<unsigned int> v(2);
//		v[0] = dim;
//		v[1] = 1;
//		return ComponentToIndex(comp_i, v);
//	}
//	;
//	void set_variables();
//	void local_residual(double &local_rhs_i, Point<dim> &quadrature_point,
//			const Tensor<2, dim> &phi_i_grads_u, double old_timestep_pf,
//			Tensor<1, dim> &u, Tensor<1, dim> &phi_i_u, Tensor<2, dim> &E,
//			double pf, Tensor<1, dim> &grad_pf, const unsigned int comp_i,
//			double fe_values_JxW_q, double cell_diameter,
//			double pf_minus_old_timestep_pf_plus, double gamma_penal,
//			double G_c, double alpha_eps, double timestep, double constant_k,
//			Tensor<2, dim> &stress_term, double phi_i_pf,
//			Tensor<1, dim> &phi_i_grads_pf);
//private:
//	void local_residual(double &local_rhs_i, Point<dim> &quadrature_point,
//			LOCALPROBLEMCONTAINER problemcontainer, const unsigned int comp_i)
//	{
//		local_residual(local_rhs_i, quadrature_point,
//				problemcontainer.phi_i_grads_u,
//				problemcontainer.old_timestep_pf, problemcontainer.u,
//				problemcontainer.phi_i_u, problemcontainer.E,
//				problemcontainer.pf, problemcontainer.grad_pf, comp_i,
//				problemcontainer.fe_values_JxW_q,
//				problemcontainer.cell_diameter,
//				problemcontainer.pf_minus_old_timestep_pf_plus,
//				problemcontainer.gamma_penal, problemcontainer.G_c,
//				problemcontainer.alpha_eps, problemcontainer.timestep,
//				problemcontainer.constant_k, problemcontainer.stress_term,
//				problemcontainer.phi_i_pf, problemcontainer.phi_i_grads_pf);
//	}
//public:
//	void local_residual(double &local_rhs_i, Point<dim> &quadrature_point,
//			const unsigned int comp_i)
//	{
//		local_residual(local_rhs_i, quadrature_point, problemcontainer, comp_i);
//	}
//	void local_residual(double &local_rhs_i, Point<dim> &quadrature_point,
//			Local_Container_pf<dim> &localcontainer_U,
//			Local_Container_pf<dim> &localcontainer_U_old, Tensor<2, dim> &E,
//			const Tensor<2, dim> &phi_i_grads_u, Tensor<1, dim> &phi_i_u,
//			const unsigned int comp_i, double fe_values_JxW_q,
//			double cell_diameter, double pf_minus_old_timestep_pf_plus,
//			double gamma_penal, double G_c, double alpha_eps, double timestep,
//			double constant_k, Tensor<2, dim> &stress_term, double phi_i_pf,
//			Tensor<1, dim> &phi_i_grads_pf)
//	{
//		local_residual(local_rhs_i, quadrature_point, phi_i_grads_u,
//				localcontainer_U_old.pf.Val, localcontainer_U.u.Val, phi_i_u, E,
//				localcontainer_U.pf.Val, localcontainer_U.pf.Grad, comp_i,
//				fe_values_JxW_q, cell_diameter, pf_minus_old_timestep_pf_plus,
//				gamma_penal, G_c, alpha_eps, timestep, constant_k, stress_term,
//				phi_i_pf, phi_i_grads_pf);
//	}
//	void local_residual(double &local_rhs_i, Point<dim> &quadrature_point,
//			Local_Container_pf<dim> &localcontainer_U,
//			Local_Container_pf<dim> &localcontainer_U_old,
//			Local_Container_pf<dim> &localcontainer_Z, Tensor<2, dim> &E,
//			const unsigned int comp_i, double fe_values_JxW_q,
//			double cell_diameter, double pf_minus_old_timestep_pf_plus,
//			double gamma_penal, double G_c, double alpha_eps, double timestep,
//			double constant_k, Tensor<2, dim> &stress_term)
//	{
//		local_residual(local_rhs_i, quadrature_point, localcontainer_Z.u.Grad,
//				localcontainer_U_old.pf.Val, localcontainer_U.u.Val,
//				localcontainer_Z.u.Val, E, localcontainer_U.pf.Val,
//				localcontainer_U.pf.Grad, comp_i, fe_values_JxW_q,
//				cell_diameter, pf_minus_old_timestep_pf_plus, gamma_penal, G_c,
//				alpha_eps, timestep, constant_k, stress_term,
//				localcontainer_Z.pf.Val, localcontainer_Z.pf.Grad);
//	}
//
//	void local_matrix_entry(double &local_matrix_i_j, int i, int j,
//			double old_timestep_pf, Tensor<1, dim> &u, Tensor<2, dim> &E,
//			double pf, Tensor<1, dim> &grad_pf, Tensor<2, dim> &stress_term,
//			const unsigned int comp_i, const unsigned int comp_j,
//			double fe_values_JxW_q, double cell_diameter,
//			double pf_minus_old_timestep_pf_plus, double gamma_penal,
//			double G_c, double alpha_eps, double timestep, double constant_k,
//			Tensor<2, dim> &stress_term_LinU,
//			std::vector<Tensor<2, dim> >& phi_i_grads_u,
//			std::vector<Tensor<1, dim>> &phi_i_u, Tensor<2, dim> &E_LinU,
//			std::vector<double> &phi_i_pf,
//			std::vector<Tensor<1, dim> > &phi_i_grads_pf);
//
//	void compute_adjoint_error_estimate_part(double &local_matrix_i_j,
//			double old_timestep_pf, Tensor<1, dim> &u, Tensor<2, dim> &E,
//			double pf, Tensor<1, dim> &grad_pf, Tensor<2, dim> &stress_term,
//			double fe_values_JxW_q, double cell_diameter,
//			double pf_minus_old_timestep_pf_plus, double gamma_penal,
//			double G_c, double alpha_eps, double timestep, double constant_k,
//			Tensor<2, dim> &stress_term_LinU, Tensor<2, dim> & phi_i_grads_u_i,
//			Tensor<2, dim> & phi_i_grads_u_j, Tensor<1, dim> &phi_i_u_i,
//			Tensor<1, dim> &phi_i_u_j, Tensor<2, dim>& E_LinU,
//			double &phi_i_pf_i, double &phi_i_pf_j,
//			Tensor<1, dim> &phi_i_grads_pf_i, Tensor<1, dim> &phi_i_grads_pf_j)
//	{
//		std::vector<Tensor<2, dim> > phi_i_grads_u =
//		{ phi_i_grads_u_i, phi_i_grads_u_j };
//		std::vector<Tensor<1, dim> > phi_i_u =
//		{ phi_i_u_i, phi_i_u_j };
//		std::vector<double> phi_i_pf =
//		{ phi_i_pf_i, phi_i_pf_j };
//		std::vector<Tensor<1, dim> > phi_i_grads_pf =
//		{ phi_i_grads_pf_i, phi_i_grads_pf_j };
//		std::vector<unsigned int> comps =
//		{ 0, dim };
//		local_matrix_i_j *= -1.0;
//		for (unsigned int comp_i : comps)
//			for (unsigned int comp_j : comps)
//				local_matrix_entry(local_matrix_i_j, 1, 0, old_timestep_pf, u,
//						E, pf, grad_pf, stress_term, comp_j, comp_i,
//						fe_values_JxW_q, cell_diameter,
//						pf_minus_old_timestep_pf_plus, gamma_penal, G_c,
//						alpha_eps, timestep, constant_k, stress_term_LinU,
//						phi_i_grads_u, phi_i_u, E_LinU, phi_i_pf,
//						phi_i_grads_pf);
//		local_matrix_i_j *= -1.0;
//
//	}
//
//	void compute_adjoint_error_estimate_part(double &local_matrix_i_j,
//			Local_Container_pf<dim>& Uh, Local_Container_pf<dim> & Zh,
//			Local_Container_pf<dim> &Uh_old, Tensor<2, dim> &E,
//			Tensor<2, dim> &stress_term, double fe_values_JxW_q,
//			double cell_diameter, double pf_minus_old_timestep_pf_plus,
//			double gamma_penal, double G_c, double alpha_eps, double timestep,
//			double constant_k, Tensor<2, dim> &stress_term_LinU,
//			Tensor<2, dim> & phi_i_grads_u_i, Tensor<1, dim> &phi_i_u_i,
//			Tensor<2, dim>& E_LinU, double &phi_i_pf_i,
//			Tensor<1, dim> &phi_i_grads_pf_i)
//	{
//		compute_adjoint_error_estimate_part(local_matrix_i_j, Uh_old.pf.Val,
//				Uh.u.Val, E, Uh.pf.Val, Uh.pf.Grad, stress_term,
//				fe_values_JxW_q, cell_diameter, pf_minus_old_timestep_pf_plus,
//				gamma_penal, G_c, alpha_eps, timestep, constant_k,
//				stress_term_LinU, phi_i_grads_u_i, Zh.u.Grad, phi_i_u_i,
//				Zh.u.Val, E_LinU, phi_i_pf_i, Zh.pf.Val, phi_i_grads_pf_i,
//				Zh.pf.Grad);
//	}
//
//};
//
//template<int dim, typename LOCALPROBLEMCONTAINER, typename VECTOR>
//void Bonnet_Guy_LocalProblem<dim, LOCALPROBLEMCONTAINER, VECTOR>::local_residual(
//		double &local_rhs_i, Point<dim> &quadrature_point,
//		const Tensor<2, dim> &phi_i_grads_u, double old_timestep_pf,
//		Tensor<1, dim> &u, Tensor<1, dim> &phi_i_u, Tensor<2, dim> &E,
//		double pf, Tensor<1, dim> &grad_pf, const unsigned int comp_i,
//		double fe_values_JxW_q, double cell_diameter,
//		double pf_minus_old_timestep_pf_plus, double gamma_penal, double G_c,
//		double alpha_eps, double timestep, double constant_k,
//		Tensor<2, dim> &stress_term, double phi_i_pf,
//		Tensor<1, dim> &phi_i_grads_pf)
//{
//	// Fluid, NSE in ALE
//
//	if (idx(comp_i) == U_u)
//	{
////                    const Tensor<1,dim> phi_i_u = fe_values[displacements].value (i, q);
////                    double divergence_u_LinU = phi_i_grads_u[0][0] + phi_i_grads_u[1][1];
//
//		local_rhs_i -= timestep
//				* (scalar_product(
//						((1 - constant_k) * old_timestep_pf * old_timestep_pf
//								+ constant_k) * stress_term, phi_i_grads_u)
////                       scalar_product(((1-constant_k) * pf * pf + constant_k) *
////                                      stress_term, phi_i_grads_u)
//				// Pressure terms for Sneddon's pressurized test
////                       + current_pressure * pf * pf * divergence_u_LinU
//				) * fe_values_JxW_q;
//
//	}
//	else if (idx(comp_i) == U_pf)
//	{
//
//		//  Simple penalization
//		local_rhs_i -= gamma_penal * 1.0 / cell_diameter
//				* pf_minus_old_timestep_pf_plus * phi_i_pf * fe_values_JxW_q;
//
//		local_rhs_i -= timestep
//				* ((1.0 - constant_k) * scalar_product(stress_term, E) * pf
//						* phi_i_pf - G_c / alpha_eps * (1.0 - pf) * phi_i_pf
//						+ G_c * alpha_eps * grad_pf * phi_i_grads_pf
//				// Pressure terms for Sneddon's pressurized test
////                       + 2.0 * current_pressure * pf * divergence_u * phi_i_pf
//				) * fe_values_JxW_q;
//
//	}
//	// end i dofs
//
//}
//;
//
//template<int dim, typename LOCALPROBLEMCONTAINER, typename VECTOR>
//void Bonnet_Guy_LocalProblem<dim, LOCALPROBLEMCONTAINER, VECTOR>::local_matrix_entry(
//		double &local_matrix_i_j, int i, int j, double old_timestep_pf,
//		Tensor<1, dim> &u, Tensor<2, dim> &E, double pf,
//		Tensor<1, dim> &grad_pf, Tensor<2, dim> &stress_term,
//		const unsigned int comp_i, const unsigned int comp_j,
//		double fe_values_JxW_q, double cell_diameter,
//		double pf_minus_old_timestep_pf_plus, double gamma_penal, double G_c,
//		double alpha_eps, double timestep, double constant_k,
//		Tensor<2, dim> &stress_term_LinU,
//		std::vector<Tensor<2, dim> >& phi_i_grads_u,
//		std::vector<Tensor<1, dim> >& phi_i_u, Tensor<2, dim> &E_LinU,
//		std::vector<double> &phi_i_pf,
//		std::vector<Tensor<1, dim> > &phi_i_grads_pf)
//{
//	// Fluid, NSE in ALE
//
//	if (U_u == idx(comp_j))
//	{
//		local_matrix_i_j += timestep *
//		// TODO: Commented since time-lagged pff is used
//				( //scalar_product((1-constant_k) * 2.0 * pf * phi_i_pf[i] * stress_term,phi_i_grads_u[j])
//				  //+scalar_product(((1 - constant_k) * old_timestep_pf * old_timestep_pf + constant_k) * stress_term_LinU, phi_i_grads_u[j])
//				+scalar_product(
//						((1 - constant_k) * pf * pf + constant_k)
//								* stress_term_LinU, phi_i_grads_u[j])
//				// Pressure for Sneddon's pressurized test
//				//                           + 2.0 * current_pressure * pf * phi_i_pf[j] * divergence_u_LinU
//				) * fe_values_JxW_q;
//	}
//	else if (U_pf == idx(comp_j))
//	{
//		// Simple penalization
//		local_matrix_i_j += gamma_penal * 1.0 / cell_diameter * phi_i_pf[j]
//				* pf_minus_old_timestep_pf_plus * fe_values_JxW_q;
//
//		local_matrix_i_j += timestep
//				* ((1 - constant_k)
//						* (scalar_product(stress_term_LinU, E)
//								+ scalar_product(stress_term, E_LinU)) * pf
//						* phi_i_pf[j]
//						+ (1 - constant_k) * scalar_product(stress_term, E)
//								* phi_i_pf[i] * phi_i_pf[j]
//						+ G_c / alpha_eps * phi_i_pf[i] * phi_i_pf[j]
//						+ G_c * alpha_eps
//								* (phi_i_grads_pf[i] * phi_i_grads_pf[j])
//
//				// Pressure terms for Sneddon's test
//				//                            + 2.0 * current_pressure *
//				//                            (pf * divergence_u_LinU + phi_i_pf[i] * divergence_u) * phi_i_pf[j]
//				) * fe_values_JxW_q;
//	};
//}
//;
//
//template<int dim, typename LOCALPROBLEMCONTAINER = LocalProblemContainer<dim>,
//		typename VECTOR = TrilinosWrappers::MPI::BlockVector>
//class Viharev_Ranacher_2009_Ex_3_1
//{
//	LOCALPROBLEMCONTAINER problemcontainer;
//public:
//	Viharev_Ranacher_2009_Ex_3_1()
//	{
//	}
//	;
//	unsigned idx(unsigned int comp_i)
//	{
//		std::vector<unsigned int> v(2);
//		v[0] = dim;
//		v[1] = 1;
//		return ComponentToIndex(comp_i, v);
//	}
//	void local_residual(double &local_rhs_i, Point<dim> &quadrature_point,
//			const Tensor<2, dim> &phi_i_grads_u, double old_timestep_pf,
//			Tensor<1, dim> &u, Tensor<1, dim> &phi_i_u, Tensor<2, dim> &E,
//			double pf, Tensor<1, dim> &grad_pf, const unsigned int comp_i,
//			double fe_values_JxW_q, double cell_diameter,
//			double pf_minus_old_timestep_pf_plus, double gamma_penal,
//			double G_c, double alpha_eps, double timestep, double constant_k,
//			Tensor<2, dim> &stress_term, double phi_i_pf,
//			Tensor<1, dim> &phi_i_grads_pf);
//private:
//	void local_residual(double &local_rhs_i, Point<dim> &quadrature_point,
//			LOCALPROBLEMCONTAINER problemcontainer, const unsigned int comp_i)
//	{
//		local_residual(local_rhs_i, quadrature_point,
//				problemcontainer.phi_i_grads_u,
//				problemcontainer.old_timestep_pf, problemcontainer.u,
//				problemcontainer.phi_i_u, problemcontainer.E,
//				problemcontainer.pf, problemcontainer.grad_pf, comp_i,
//				problemcontainer.fe_values_JxW_q,
//				problemcontainer.cell_diameter,
//				problemcontainer.pf_minus_old_timestep_pf_plus,
//				problemcontainer.gamma_penal, problemcontainer.G_c,
//				problemcontainer.alpha_eps, problemcontainer.timestep,
//				problemcontainer.constant_k, problemcontainer.stress_term,
//				problemcontainer.phi_i_pf, problemcontainer.phi_i_grads_pf);
//	}
//public:
//	void local_residual(double &local_rhs_i, Point<dim> &quadrature_point,
//			const unsigned int comp_i)
//	{
//		local_residual(local_rhs_i, quadrature_point, problemcontainer, comp_i);
//	}
//
//	void local_residual(double &local_rhs_i, Point<dim> &quadrature_point,
//			Local_Container_pf<dim> &localcontainer_U,
//			Local_Container_pf<dim> &localcontainer_U_old, Tensor<2, dim> &E,
//			const Tensor<2, dim> &phi_i_grads_u, Tensor<1, dim> &phi_i_u,
//			const unsigned int comp_i, double fe_values_JxW_q,
//			double cell_diameter, double pf_minus_old_timestep_pf_plus,
//			double gamma_penal, double G_c, double alpha_eps, double timestep,
//			double constant_k, Tensor<2, dim> &stress_term, double phi_i_pf,
//			Tensor<1, dim> &phi_i_grads_pf)
//	{
//		local_residual(local_rhs_i, quadrature_point, phi_i_grads_u,
//				localcontainer_U_old.pf.Val, localcontainer_U.u.Val, phi_i_u, E,
//				localcontainer_U.pf.Val, localcontainer_U.pf.Grad, comp_i,
//				fe_values_JxW_q, cell_diameter, pf_minus_old_timestep_pf_plus,
//				gamma_penal, G_c, alpha_eps, timestep, constant_k, stress_term,
//				phi_i_pf, phi_i_grads_pf);
//	}
//	void local_residual(double &local_rhs_i, Point<dim> &quadrature_point,
//			Local_Container_pf<dim> &localcontainer_U,
//			Local_Container_pf<dim> &localcontainer_U_old,
//			Local_Container_pf<dim> &localcontainer_Z, Tensor<2, dim> &E,
//			const unsigned int comp_i, double fe_values_JxW_q,
//			double cell_diameter, double pf_minus_old_timestep_pf_plus,
//			double gamma_penal, double G_c, double alpha_eps, double timestep,
//			double constant_k, Tensor<2, dim> &stress_term)
//	{
//		local_residual(local_rhs_i, quadrature_point, localcontainer_Z.u.Grad,
//				localcontainer_U_old.pf.Val, localcontainer_U.u.Val,
//				localcontainer_Z.u.Val, E, localcontainer_U.pf.Val,
//				localcontainer_U.pf.Grad, comp_i, fe_values_JxW_q,
//				cell_diameter, pf_minus_old_timestep_pf_plus, gamma_penal, G_c,
//				alpha_eps, timestep, constant_k, stress_term,
//				localcontainer_Z.pf.Val, localcontainer_Z.pf.Grad);
//	}
//
//	void local_matrix_entry(double &local_matrix_i_j, int i, int j,
//			double old_timestep_pf, Tensor<1, dim> &u, Tensor<2, dim> &E,
//			double pf, Tensor<1, dim> &grad_pf, Tensor<2, dim> &stress_term,
//			const unsigned int comp_i, const unsigned int comp_j,
//			double fe_values_JxW_q, double cell_diameter,
//			double pf_minus_old_timestep_pf_plus, double gamma_penal,
//			double G_c, double alpha_eps, double timestep, double constant_k,
//			Tensor<2, dim> &stress_term_LinU,
//			std::vector<Tensor<2, dim> >& phi_i_grads_u,
//			std::vector<Tensor<1, dim> >& phi_i_u, const Tensor<2, dim>& E_LinU,
//			std::vector<double> &phi_i_pf,
//			std::vector<Tensor<1, dim> >& phi_i_grads_pf);
//
//	void compute_adjoint_error_estimate_part(double &local_matrix_i_j,
//			double old_timestep_pf, Tensor<1, dim> &u, Tensor<2, dim> &E,
//			double pf, Tensor<1, dim> &grad_pf, Tensor<2, dim> &stress_term,
//			double fe_values_JxW_q, double cell_diameter,
//			double pf_minus_old_timestep_pf_plus, double gamma_penal,
//			double G_c, double alpha_eps, double timestep, double constant_k,
//			Tensor<2, dim> &stress_term_LinU, Tensor<2, dim> & phi_i_grads_u_i,
//			Tensor<2, dim> & phi_i_grads_u_j, Tensor<1, dim> &phi_i_u_i,
//			Tensor<1, dim> &phi_i_u_j, Tensor<2, dim>& E_LinU,
//			double &phi_i_pf_i, double &phi_i_pf_j,
//			Tensor<1, dim> &phi_i_grads_pf_i, Tensor<1, dim> &phi_i_grads_pf_j)
//	{
//		std::vector<Tensor<2, dim> > phi_i_grads_u =
//		{ phi_i_grads_u_i, phi_i_grads_u_j };
//		std::vector<Tensor<1, dim> > phi_i_u =
//		{ phi_i_u_i, phi_i_u_j };
//		std::vector<double> phi_i_pf =
//		{ phi_i_pf_i, phi_i_pf_j };
//		std::vector<Tensor<1, dim> > phi_i_grads_pf =
//		{ phi_i_grads_pf_i, phi_i_grads_pf_j };
//		std::vector<unsigned int> comps =
//		{ 0, dim };
//		local_matrix_i_j *= -1.0;
//		for (unsigned int comp_i : comps)
//			for (unsigned int comp_j : comps)
//				local_matrix_entry(local_matrix_i_j, 1, 0, old_timestep_pf, u,
//						E, pf, grad_pf, stress_term, comp_j, comp_i,
//						fe_values_JxW_q, cell_diameter,
//						pf_minus_old_timestep_pf_plus, gamma_penal, G_c,
//						alpha_eps, timestep, constant_k, stress_term_LinU,
//						phi_i_grads_u, phi_i_u, E_LinU, phi_i_pf,
//						phi_i_grads_pf);
//		local_matrix_i_j *= -1.0;
//
//	}
//
//	void compute_adjoint_error_estimate_part(double &local_matrix_i_j,
//			Local_Container_pf<dim>& Uh, Local_Container_pf<dim> & Zh,
//			Local_Container_pf<dim> &Uh_old, Tensor<2, dim> &E,
//			Tensor<2, dim> &stress_term, double fe_values_JxW_q,
//			double cell_diameter, double pf_minus_old_timestep_pf_plus,
//			double gamma_penal, double G_c, double alpha_eps, double timestep,
//			double constant_k, Tensor<2, dim> &stress_term_LinU,
//			Tensor<2, dim> & phi_i_grads_u_i, Tensor<1, dim> &phi_i_u_i,
//			Tensor<2, dim>& E_LinU, double &phi_i_pf_i,
//			Tensor<1, dim> &phi_i_grads_pf_i)
//	{
//		compute_adjoint_error_estimate_part(local_matrix_i_j, Uh_old.pf.Val,
//				Uh.u.Val, E, Uh.pf.Val, Uh.pf.Grad, stress_term,
//				fe_values_JxW_q, cell_diameter, pf_minus_old_timestep_pf_plus,
//				gamma_penal, G_c, alpha_eps, timestep, constant_k,
//				stress_term_LinU, phi_i_grads_u_i, Zh.u.Grad, phi_i_u_i,
//				Zh.u.Val, E_LinU, phi_i_pf_i, Zh.pf.Val, phi_i_grads_pf_i,
//				Zh.pf.Grad);
//	}
//
//};
//
//template<int dim, typename LOCALPROBLEMCONTAINER, typename VECTOR>
//void Viharev_Ranacher_2009_Ex_3_1<dim, LOCALPROBLEMCONTAINER, VECTOR>::local_residual(
//		double &local_rhs_i, Point<dim> &quadrature_point,
//		const Tensor<2, dim> &phi_i_grads_u, double old_timestep_pf,
//		Tensor<1, dim> &u, Tensor<1, dim> &phi_i_u, Tensor<2, dim> &E,
//		double pf, Tensor<1, dim> &grad_pf, const unsigned int comp_i,
//		double fe_values_JxW_q, double cell_diameter,
//		double pf_minus_old_timestep_pf_plus, double gamma_penal, double G_c,
//		double alpha_eps, double timestep, double constant_k,
//		Tensor<2, dim> &stress_term, double phi_i_pf,
//		Tensor<1, dim> &phi_i_grads_pf)
//{
//
//	if (U_u == idx(comp_i))
//	{
//
//		local_rhs_i -= (scalar_product(E, phi_i_grads_u)
//				+ 2 * (u[1] * u[1] * phi_i_u[0]) + (u[0] * u[1] * phi_i_u[1])
//				- (phi_i_u[0])
//
//		) * fe_values_JxW_q;
//
//	}
//	else if (U_pf == idx(comp_i))
//	{
//
//	}
//
//}
//;
//
//template<int dim, typename LOCALPROBLEMCONTAINER, typename VECTOR>
//void Viharev_Ranacher_2009_Ex_3_1<dim, LOCALPROBLEMCONTAINER, VECTOR>::local_matrix_entry(
//		double &local_matrix_i_j, int i, int j, double old_timestep_pf,
//		Tensor<1, dim> &u, Tensor<2, dim> &E, double pf,
//		Tensor<1, dim> &grad_pf, Tensor<2, dim> &stress_term,
//		const unsigned int comp_i, const unsigned int comp_j,
//		double fe_values_JxW_q, double cell_diameter,
//		double pf_minus_old_timestep_pf_plus, double gamma_penal, double G_c,
//		double alpha_eps, double timestep, double constant_k,
//		Tensor<2, dim> &stress_term_LinU,
//		std::vector<Tensor<2, dim> >& phi_i_grads_u,
//		std::vector<Tensor<1, dim> >& phi_i_u, const Tensor<2, dim>& E_LinU,
//		std::vector<double>& phi_i_pf,
//		std::vector<Tensor<1, dim> >& phi_i_grads_pf)
//{
//
//	if (U_u == idx(comp_j))
//	{
//		local_matrix_i_j +=
//				((scalar_product(phi_i_grads_u[j], phi_i_grads_u[i]))
//						+ 4 * u[1] * phi_i_u[j][1] * phi_i_u[i][0]
//						+ u[0] * phi_i_u[j][1] * phi_i_u[i][1]
//						+ u[1] * phi_i_u[j][0] * phi_i_u[i][1])
//						* fe_values_JxW_q;
//	}
//	else if (U_pf == idx(comp_j))
//	{
//		local_matrix_i_j = (i == j);
//	};
//}
//;
////--------------------------------------------------------------------
//
//template<int dim, typename LOCALPROBLEMCONTAINER = LocalProblemContainer<dim>,
//		typename VECTOR = TrilinosWrappers::MPI::BlockVector>
//class Viharev_Ranacher_2009_Ex_3_3
//{
//	LOCALPROBLEMCONTAINER problemcontainer;
//
//public:
//	Viharev_Ranacher_2009_Ex_3_3()
//	{
//	}
//	;
//	double p = 1.5;
//	double eps = 0.5;
//	double rhs_f(Point<dim> q_point)
//	{
//		double x = q_point(0);
//		double y = q_point(1);
//		return (Power(8 + Power(eps,2) + 8*Cos(8*Sqrt(Power(x,2) + Power(y,2))),
//				(-4 + p) / 2.)
//				* (-4 * (12 + Power(eps, 2)) * Sqrt(Power(x,2) + Power(y,2))
//						* Cos(4*Sqrt(Power(x,2) + Power(y,2)))
//						+ 16
//								* (-(Sqrt(Power(x,2) + Power(y,2))
//										* Cos(12*Sqrt(Power(x,2) + Power(y,2))))
//										+ (Power(x,2) + Power(y, 2))
//												* ((-4 + Power(eps, 2) + 4 * p)
//														* Sin(
//																4*Sqrt(Power(x,2) + Power(y,2)))
//														+ 4 * (-1 + p)
//																* Sin(
//																		12*Sqrt(Power(x,2) + Power(y,2)))))))
//				/ (Power(x,2) + Power(y, 2));
//		return 1;
//		const double PI = 3.1415926535897932384626433832795;
//
//		//t=||x||^2
//		double t = x * x + y * y;
//		if (t == 0)
//			return 1e+300;
//		return -pow(1 + eps * eps, -1.0 + p / 2.0) / sqrt(t);
//		//eulerian number
//		double e = exp(1);
//		//u=funtion(||x||^2)
//		double helpDfunction = cos(PI / e * exp(t)) * exp(t) * PI / e;
//		double helpDDfunction = cos(PI / e * exp(t)) * exp(t) * PI / e
//				- sin(PI / e * exp(t)) * exp(2 * t) * PI / e * PI / e;
//		double helpepsterm = eps * eps + 4 * t * helpDfunction * helpDDfunction;
//		if (false)
//			return -(p - 2) / 2.0 * pow(helpepsterm, (p - 4) / 2.0)
//					* (8 * helpDfunction * helpDfunction * helpDDfunction * t
//							+ 4 * helpDfunction * helpDfunction * helpDfunction)
//					* 4 * t
//					- pow(helpDfunction * helpDfunction * helpDDfunction,
//							(p - 2) / 2.0) * 4
//							* (helpDDfunction * t + helpDfunction);
//		//return 0;
//		//double t=q_point(0)*q_point(0)+q_point(1)*q_point(1);
////         return-4*t-2*eps*eps;
//
////         double t=q_point(0);
////         return -(eps*eps*exp(t)+3*exp(3*t));
//
//		double hxy = eps * eps + 4 * t;
//		//return -2*(y*y+x*x-2);
//		return 4 * 4 * t * (p - 2) / 2.0 * pow(hxy, (p - 4) / 2.0)
//				+ 4 * pow(hxy, (p - 2) / 2.0);
//		//return sin(x);
//		//return -(50*eps*eps*exp(5*t)+7500*exp(15*t));
//		//return -(2 * 4 * eps * eps * exp(2 * t) + 12 * 16 * exp(3 * 2 * t));
//		//return -1.0/sqrt(t);
//
//		//return 1.0;
//
//		//exact solution y^4*sin(1/y)+x
////         if(p(1)!=0)
////            return (6*y*cos(1/y) - (-1 + 12*pow(y,2))*sin(1/y))*
////                  pow(1 + pow(eps,2) + pow(y,4)*pow(cos(1/y) - 4*y*sin(1/y),2),
////                   (-4 + p)/2.)*(1 + pow(eps,2) +
////                    (-1 + p)*pow(y,4)*pow(cos(1/y) - 4*y*sin(1/y),2));
////         return  pow(1 + pow(eps,2),-1 + p/2.);
//		//return -( -pow(eps * eps + cos(x) * cos(x), ( -2 + p / 2)) * (eps * eps + ( -1 + p) * cos(x) * cos(x)) * sin(x));
//	}
//	unsigned idx(unsigned int comp_i)
//	{
//		std::vector<unsigned int> v(2);
//		v[0] = dim;
//		v[1] = 1;
//		return ComponentToIndex(comp_i, v);
//	}
//	void local_residual(double &local_rhs_i, Point<dim> &quadrature_point,
//			const Tensor<2, dim> &phi_i_grads_u, double old_timestep_pf,
//			Tensor<1, dim> &u, Tensor<1, dim> &phi_i_u, Tensor<2, dim> &E,
//			double pf, Tensor<1, dim> &grad_pf, const unsigned int comp_i,
//			double fe_values_JxW_q, double cell_diameter,
//			double pf_minus_old_timestep_pf_plus, double gamma_penal,
//			double G_c, double alpha_eps, double timestep, double constant_k,
//			Tensor<2, dim> &stress_term, double phi_i_pf,
//			Tensor<1, dim> &phi_i_grads_pf);
//private:
//	void local_residual(double &local_rhs_i, Point<dim> &quadrature_point,
//			LOCALPROBLEMCONTAINER problemcontainer, const unsigned int comp_i)
//	{
//		local_residual(local_rhs_i, quadrature_point,
//				problemcontainer.phi_i_grads_u,
//				problemcontainer.old_timestep_pf, problemcontainer.u,
//				problemcontainer.phi_i_u, problemcontainer.E,
//				problemcontainer.pf, problemcontainer.grad_pf, comp_i,
//				problemcontainer.fe_values_JxW_q,
//				problemcontainer.cell_diameter,
//				problemcontainer.pf_minus_old_timestep_pf_plus,
//				problemcontainer.gamma_penal, problemcontainer.G_c,
//				problemcontainer.alpha_eps, problemcontainer.timestep,
//				problemcontainer.constant_k, problemcontainer.stress_term,
//				problemcontainer.phi_i_pf, problemcontainer.phi_i_grads_pf);
//	}
//public:
//	void local_residual(double &local_rhs_i, Point<dim> &quadrature_point,
//			const unsigned int comp_i)
//	{
//		local_residual(local_rhs_i, quadrature_point, problemcontainer, comp_i);
//	}
//	void local_residual(double &local_rhs_i, Point<dim> &quadrature_point,
//			Local_Container_pf<dim> &localcontainer_U,
//			Local_Container_pf<dim> &localcontainer_U_old, Tensor<2, dim> &E,
//			const Tensor<2, dim> &phi_i_grads_u, Tensor<1, dim> &phi_i_u,
//			const unsigned int comp_i, double fe_values_JxW_q,
//			double cell_diameter, double pf_minus_old_timestep_pf_plus,
//			double gamma_penal, double G_c, double alpha_eps, double timestep,
//			double constant_k, Tensor<2, dim> &stress_term, double phi_i_pf,
//			Tensor<1, dim> &phi_i_grads_pf)
//	{
//		local_residual(local_rhs_i, quadrature_point, phi_i_grads_u,
//				localcontainer_U_old.pf.Val, localcontainer_U.u.Val, phi_i_u, E,
//				localcontainer_U.pf.Val, localcontainer_U.pf.Grad, comp_i,
//				fe_values_JxW_q, cell_diameter, pf_minus_old_timestep_pf_plus,
//				gamma_penal, G_c, alpha_eps, timestep, constant_k, stress_term,
//				phi_i_pf, phi_i_grads_pf);
//	}
//	void local_residual(double &local_rhs_i, Point<dim> &quadrature_point,
//			Local_Container_pf<dim> &localcontainer_U,
//			Local_Container_pf<dim> &localcontainer_U_old,
//			Local_Container_pf<dim> &localcontainer_Z, Tensor<2, dim> &E,
//			const unsigned int comp_i, double fe_values_JxW_q,
//			double cell_diameter, double pf_minus_old_timestep_pf_plus,
//			double gamma_penal, double G_c, double alpha_eps, double timestep,
//			double constant_k, Tensor<2, dim> &stress_term)
//	{
//		local_residual(local_rhs_i, quadrature_point, localcontainer_Z.u.Grad,
//				localcontainer_U_old.pf.Val, localcontainer_U.u.Val,
//				localcontainer_Z.u.Val, E, localcontainer_U.pf.Val,
//				localcontainer_U.pf.Grad, comp_i, fe_values_JxW_q,
//				cell_diameter, pf_minus_old_timestep_pf_plus, gamma_penal, G_c,
//				alpha_eps, timestep, constant_k, stress_term,
//				localcontainer_Z.pf.Val, localcontainer_Z.pf.Grad);
//	}
//
//	void local_matrix_entry(double &local_matrix_i_j, int i, int j,
//			double old_timestep_pf, Tensor<1, dim> &u, Tensor<2, dim> &E,
//			double pf, Tensor<1, dim> &grad_pf, Tensor<2, dim> &stress_term,
//			const unsigned int comp_i, const unsigned int comp_j,
//			double fe_values_JxW_q, double cell_diameter,
//			double pf_minus_old_timestep_pf_plus, double gamma_penal,
//			double G_c, double alpha_eps, double timestep, double constant_k,
//			Tensor<2, dim> &stress_term_LinU,
//			std::vector<Tensor<2, dim> >& phi_i_grads_u,
//			std::vector<Tensor<1, dim> > &phi_i_u, Tensor<2, dim>& E_LinU,
//			std::vector<double> &phi_i_pf,
//			std::vector<Tensor<1, dim> > &phi_i_grads_pf);
//
//	void compute_adjoint_error_estimate_part(double &local_matrix_i_j,
//			double old_timestep_pf, Tensor<1, dim> &u, Tensor<2, dim> &E,
//			double pf, Tensor<1, dim> &grad_pf, Tensor<2, dim> &stress_term,
//			double fe_values_JxW_q, double cell_diameter,
//			double pf_minus_old_timestep_pf_plus, double gamma_penal,
//			double G_c, double alpha_eps, double timestep, double constant_k,
//			Tensor<2, dim> &stress_term_LinU, Tensor<2, dim> & phi_i_grads_u_i,
//			Tensor<2, dim> & phi_i_grads_u_j, Tensor<1, dim> &phi_i_u_i,
//			Tensor<1, dim> &phi_i_u_j, Tensor<2, dim>& E_LinU,
//			double &phi_i_pf_i, double &phi_i_pf_j,
//			Tensor<1, dim> &phi_i_grads_pf_i, Tensor<1, dim> &phi_i_grads_pf_j)
//	{
//		std::vector<Tensor<2, dim> > phi_i_grads_u =
//		{ phi_i_grads_u_i, phi_i_grads_u_j };
//		std::vector<Tensor<1, dim> > phi_i_u =
//		{ phi_i_u_i, phi_i_u_j };
//		std::vector<double> phi_i_pf =
//		{ phi_i_pf_i, phi_i_pf_j };
//		std::vector<Tensor<1, dim> > phi_i_grads_pf =
//		{ phi_i_grads_pf_i, phi_i_grads_pf_j };
//		std::vector<unsigned int> comps =
//		{ 0, dim };
//		local_matrix_i_j *= -1.0;
//		for (unsigned int comp_i : comps)
//			for (unsigned int comp_j : comps)
//				local_matrix_entry(local_matrix_i_j, 1, 0, old_timestep_pf, u,
//						E, pf, grad_pf, stress_term, comp_j, comp_i,
//						fe_values_JxW_q, cell_diameter,
//						pf_minus_old_timestep_pf_plus, gamma_penal, G_c,
//						alpha_eps, timestep, constant_k, stress_term_LinU,
//						phi_i_grads_u, phi_i_u, E_LinU, phi_i_pf,
//						phi_i_grads_pf);
//		local_matrix_i_j *= -1.0;
//
//	}
//
//	void compute_adjoint_error_estimate_part(double &local_matrix_i_j,
//			Local_Container_pf<dim>& Uh, Local_Container_pf<dim> & Zh,
//			Local_Container_pf<dim> &Uh_old, Tensor<2, dim> &E,
//			Tensor<2, dim> &stress_term, double fe_values_JxW_q,
//			double cell_diameter, double pf_minus_old_timestep_pf_plus,
//			double gamma_penal, double G_c, double alpha_eps, double timestep,
//			double constant_k, Tensor<2, dim> &stress_term_LinU,
//			Tensor<2, dim> & phi_i_grads_u_i, Tensor<1, dim> &phi_i_u_i,
//			Tensor<2, dim>& E_LinU, double &phi_i_pf_i,
//			Tensor<1, dim> &phi_i_grads_pf_i)
//	{
//		compute_adjoint_error_estimate_part(local_matrix_i_j, Uh_old.pf.Val,
//				Uh.u.Val, E, Uh.pf.Val, Uh.pf.Grad, stress_term,
//				fe_values_JxW_q, cell_diameter, pf_minus_old_timestep_pf_plus,
//				gamma_penal, G_c, alpha_eps, timestep, constant_k,
//				stress_term_LinU, phi_i_grads_u_i, Zh.u.Grad, phi_i_u_i,
//				Zh.u.Val, E_LinU, phi_i_pf_i, Zh.pf.Val, phi_i_grads_pf_i,
//				Zh.pf.Grad);
//	}
//}
//;
//template<int dim, typename LOCALPROBLEMCONTAINER, typename VECTOR>
//void Viharev_Ranacher_2009_Ex_3_3<dim, LOCALPROBLEMCONTAINER, VECTOR>::local_residual(
//		double &local_rhs_i, Point<dim> &quadrature_point,
//		const Tensor<2, dim> &phi_i_grads_u, double old_timestep_pf,
//		Tensor<1, dim> &u, Tensor<1, dim> &phi_i_u, Tensor<2, dim> &E,
//		double pf, Tensor<1, dim> &grad_pf, const unsigned int comp_i,
//		double fe_values_JxW_q, double cell_diameter,
//		double pf_minus_old_timestep_pf_plus, double gamma_penal, double G_c,
//		double alpha_eps, double timestep, double constant_k,
//		Tensor<2, dim> &stress_term, double phi_i_pf,
//		Tensor<1, dim> &phi_i_grads_pf)
//{
//
//	if (comp_i != dim)
//	{
//
//		local_rhs_i -= 0;
//	}
//	if (comp_i == dim)
//	{
//		local_rhs_i -= (std::pow(eps * eps + grad_pf * grad_pf, p / 2.0 - 1.0)
//				* grad_pf * phi_i_grads_pf - rhs_f(quadrature_point) * phi_i_pf)
//				* fe_values_JxW_q;
//	}
//
//}
//;
//
//template<int dim, typename LOCALPROBLEMCONTAINER, typename VECTOR>
//void Viharev_Ranacher_2009_Ex_3_3<dim, LOCALPROBLEMCONTAINER, VECTOR>::local_matrix_entry(
//		double &local_matrix_i_j, int i, int j, double old_timestep_pf,
//		Tensor<1, dim> &u, Tensor<2, dim> &E, double pf,
//		Tensor<1, dim> &grad_pf, Tensor<2, dim> &stress_term,
//		const unsigned int comp_j, const unsigned int comp_i,
//		double fe_values_JxW_q, double cell_diameter,
//		double pf_minus_old_timestep_pf_plus, double gamma_penal, double G_c,
//		double alpha_eps, double timestep, double constant_k,
//		Tensor<2, dim> &stress_term_LinU,
//		std::vector<Tensor<2, dim> >& phi_i_grads_u,
//		std::vector<Tensor<1, dim> > &phi_i_u, Tensor<2, dim> &E_LinU,
//		std::vector<double>& phi_i_pf,
//		std::vector<Tensor<1, dim> >& phi_i_grads_pf)
//{
//
//	if (comp_j != dim && comp_i != dim)
//	{
//		local_matrix_i_j += phi_i_u[i] * phi_i_u[j];
//	}
//	if (comp_j == dim && comp_i == dim)
//	{
////      if(p==2.0)
////         local_matrix_i_j +=
////                        (phi_i_grads_pf[i] * phi_i_grads_pf[j]) * fe_values_JxW_q;
////      else if (p == 4.0)
////         local_matrix_i_j +=(grad_pf * phi_i_grads_pf[i] * grad_pf * phi_i_grads_pf[j]
////               + (std::pow(eps * eps +grad_pf.norm_square(), p / 2.0 - 1.0) )* phi_i_grads_pf[i] * phi_i_grads_pf[j]) * fe_values_JxW_q;
////
////      else
//		local_matrix_i_j += (((p - 2.0) / 1.0)
//				* std::pow(eps * eps + grad_pf * grad_pf, p / 2.0 - 2.0)
//				* grad_pf * phi_i_grads_pf[i] * grad_pf * phi_i_grads_pf[j]
//				+ (std::pow(eps * eps + grad_pf.norm_square(), p / 2.0 - 1.0))
//						* phi_i_grads_pf[i] * phi_i_grads_pf[j])
//				* fe_values_JxW_q;
//
//	};
//
//}
//;
//template<int dim, typename LOCALPROBLEMCONTAINER = LocalProblemContainer<dim>,
//		typename VECTOR = TrilinosWrappers::MPI::BlockVector>
//class Vectorlaplace
//{
//	LOCALPROBLEMCONTAINER problemcontainer;
//	double p = 5.0;
//	double eps = 0.1;
//public:
//	Vectorlaplace()
//	{
//	}
//	;
//	double rhs_f(Point<dim> q_point)
//	{
//		double x = q_point(0);
//		double y = q_point(1);
//		return Power(Pi, 2) * Sin(Pi*x)
//				* Power(
//						Power(eps,2) + 4*Power(Pi,2)*(Power(Cos(Pi*x),2)*Power(Sin(Pi*y),4) + Power(Sin(Pi*x),2)*Power(Sin(2*Pi*y),2)),
//						(-4 + p) / 2.)
//				* (Power(eps, 2)
//						+ Cos(2*Pi*y)
//								* (-5 * Power(eps, 2)
//										+ 4 * (13 - 9 * p) * Power(Pi, 2)
//												* Power(Cos(Pi*x), 2)
//												* Power(Sin(Pi*y), 4))
//						+ 4 * Power(Pi, 2)
//								* ((15 - 7 * p) * Power(Cos(Pi*x), 2)
//										* Power(Sin(Pi*y), 4)
//										+ (1 + (3 - 4 * p) * Cos(2*Pi*y))
//												* Power(Sin(Pi*x), 2)
//												* Power(Sin(2*Pi*y), 2)));
//		return 1;
//		const double PI = 3.1415926535897932384626433832795;
//
//		//t=||x||^2
//		double t = x * x + y * y;
//		if (t == 0)
//			return 1e+300;
//		return -pow(1 + eps * eps, -1.0 + p / 2.0) / sqrt(t);
//		//eulerian number
//		double e = exp(1);
//		//u=funtion(||x||^2)
//		double helpDfunction = cos(PI / e * exp(t)) * exp(t) * PI / e;
//		double helpDDfunction = cos(PI / e * exp(t)) * exp(t) * PI / e
//				- sin(PI / e * exp(t)) * exp(2 * t) * PI / e * PI / e;
//		double helpepsterm = eps * eps + 4 * t * helpDfunction * helpDDfunction;
//		if (false)
//			return -(p - 2) / 2.0 * pow(helpepsterm, (p - 4) / 2.0)
//					* (8 * helpDfunction * helpDfunction * helpDDfunction * t
//							+ 4 * helpDfunction * helpDfunction * helpDfunction)
//					* 4 * t
//					- pow(helpDfunction * helpDfunction * helpDDfunction,
//							(p - 2) / 2.0) * 4
//							* (helpDDfunction * t + helpDfunction);
//		//return 0;
//		//double t=q_point(0)*q_point(0)+q_point(1)*q_point(1);
//		//         return-4*t-2*eps*eps;
//
//		//         double t=q_point(0);
//		//         return -(eps*eps*exp(t)+3*exp(3*t));
//
//		double hxy = eps * eps + 4 * t;
//		//return -2*(y*y+x*x-2);
//		return 4 * 4 * t * (p - 2) / 2.0 * pow(hxy, (p - 4) / 2.0)
//				+ 4 * pow(hxy, (p - 2) / 2.0);
//		//return sin(x);
//		//return -(50*eps*eps*exp(5*t)+7500*exp(15*t));
//		//return -(2 * 4 * eps * eps * exp(2 * t) + 12 * 16 * exp(3 * 2 * t));
//		//return -1.0/sqrt(t);
//
//		//return 1.0;
//
//		//exact solution y^4*sin(1/y)+x
//		//         if(p(1)!=0)
//		//            return (6*y*cos(1/y) - (-1 + 12*pow(y,2))*sin(1/y))*
//		//                  pow(1 + pow(eps,2) + pow(y,4)*pow(cos(1/y) - 4*y*sin(1/y),2),
//		//                   (-4 + p)/2.)*(1 + pow(eps,2) +
//		//                    (-1 + p)*pow(y,4)*pow(cos(1/y) - 4*y*sin(1/y),2));
//		//         return  pow(1 + pow(eps,2),-1 + p/2.);
//		//return -( -pow(eps * eps + cos(x) * cos(x), ( -2 + p / 2)) * (eps * eps + ( -1 + p) * cos(x) * cos(x)) * sin(x));
//	}
//	unsigned idx(unsigned int comp_i)
//	{
//		std::vector<unsigned int> v(2);
//		v[0] = dim;
//		v[1] = 1;
//		return ComponentToIndex(comp_i, v);
//	}
//	void local_residual(double &local_rhs_i, Point<dim> &quadrature_point,
//			const Tensor<2, dim> &phi_i_grads_u, double old_timestep_pf,
//			Tensor<1, dim> &u, Tensor<1, dim> &phi_i_u, Tensor<2, dim> &E,
//			double pf, Tensor<1, dim> &grad_pf, const unsigned int comp_i,
//			double fe_values_JxW_q, double cell_diameter,
//			double pf_minus_old_timestep_pf_plus, double gamma_penal,
//			double G_c, double alpha_eps, double timestep, double constant_k,
//			Tensor<2, dim> &stress_term, double phi_i_pf,
//			Tensor<1, dim> &phi_i_grads_pf);
//private:
//	void local_residual(double &local_rhs_i, Point<dim> &quadrature_point,
//			LOCALPROBLEMCONTAINER problemcontainer, const unsigned int comp_i)
//	{
//		local_residual(local_rhs_i, quadrature_point,
//				problemcontainer.phi_i_grads_u,
//				problemcontainer.old_timestep_pf, problemcontainer.u,
//				problemcontainer.phi_i_u, problemcontainer.E,
//				problemcontainer.pf, problemcontainer.grad_pf, comp_i,
//				problemcontainer.fe_values_JxW_q,
//				problemcontainer.cell_diameter,
//				problemcontainer.pf_minus_old_timestep_pf_plus,
//				problemcontainer.gamma_penal, problemcontainer.G_c,
//				problemcontainer.alpha_eps, problemcontainer.timestep,
//				problemcontainer.constant_k, problemcontainer.stress_term,
//				problemcontainer.phi_i_pf, problemcontainer.phi_i_grads_pf);
//	}
//public:
//	void local_residual(double &local_rhs_i, Point<dim> &quadrature_point,
//			const unsigned int comp_i)
//	{
//		local_residual(local_rhs_i, quadrature_point, problemcontainer, comp_i);
//	}
//	void local_residual(double &local_rhs_i, Point<dim> &quadrature_point,
//			Local_Container_pf<dim> &localcontainer_U,
//			Local_Container_pf<dim> &localcontainer_U_old, Tensor<2, dim> &E,
//			const Tensor<2, dim> &phi_i_grads_u, Tensor<1, dim> &phi_i_u,
//			const unsigned int comp_i, double fe_values_JxW_q,
//			double cell_diameter, double pf_minus_old_timestep_pf_plus,
//			double gamma_penal, double G_c, double alpha_eps, double timestep,
//			double constant_k, Tensor<2, dim> &stress_term, double phi_i_pf,
//			Tensor<1, dim> &phi_i_grads_pf)
//	{
//		local_residual(local_rhs_i, quadrature_point, phi_i_grads_u,
//				localcontainer_U_old.pf.Val, localcontainer_U.u.Val, phi_i_u, E,
//				localcontainer_U.pf.Val, localcontainer_U.pf.Grad, comp_i,
//				fe_values_JxW_q, cell_diameter, pf_minus_old_timestep_pf_plus,
//				gamma_penal, G_c, alpha_eps, timestep, constant_k, stress_term,
//				phi_i_pf, phi_i_grads_pf);
//	}
//	void local_residual(double &local_rhs_i, Point<dim> &quadrature_point,
//			Local_Container_pf<dim> &localcontainer_U,
//			Local_Container_pf<dim> &localcontainer_U_old,
//			Local_Container_pf<dim> &localcontainer_Z, Tensor<2, dim> &E,
//			const unsigned int comp_i, double fe_values_JxW_q,
//			double cell_diameter, double pf_minus_old_timestep_pf_plus,
//			double gamma_penal, double G_c, double alpha_eps, double timestep,
//			double constant_k, Tensor<2, dim> &stress_term)
//	{
//		local_residual(local_rhs_i, quadrature_point, localcontainer_Z.u.Grad,
//				localcontainer_U_old.pf.Val, localcontainer_U.u.Val,
//				localcontainer_Z.u.Val, E, localcontainer_U.pf.Val,
//				localcontainer_U.pf.Grad, comp_i, fe_values_JxW_q,
//				cell_diameter, pf_minus_old_timestep_pf_plus, gamma_penal, G_c,
//				alpha_eps, timestep, constant_k, stress_term,
//				localcontainer_Z.pf.Val, localcontainer_Z.pf.Grad);
//	}
//
//	void local_matrix_entry(double &local_matrix_i_j, int i, int j,
//			double old_timestep_pf, Tensor<1, dim> &u, Tensor<2, dim> &E,
//			double pf, Tensor<1, dim> &grad_pf, Tensor<2, dim> &stress_term,
//			const unsigned int comp_i, const unsigned int comp_j,
//			double fe_values_JxW_q, double cell_diameter,
//			double pf_minus_old_timestep_pf_plus, double gamma_penal,
//			double G_c, double alpha_eps, double timestep, double constant_k,
//			Tensor<2, dim> &stress_term_LinU,
//			std::vector<Tensor<2, dim> >& phi_i_grads_u,
//			std::vector<Tensor<1, dim> > &phi_i_u, const Tensor<2, dim>& E_LinU,
//			std::vector<double> &phi_i_pf,
//			std::vector<Tensor<1, dim> > &phi_i_grads_pf);
//
//	void compute_adjoint_error_estimate_part(double &local_matrix_i_j,
//			double old_timestep_pf, Tensor<1, dim> &u, Tensor<2, dim> &E,
//			double pf, Tensor<1, dim> &grad_pf, Tensor<2, dim> &stress_term,
//			double fe_values_JxW_q, double cell_diameter,
//			double pf_minus_old_timestep_pf_plus, double gamma_penal,
//			double G_c, double alpha_eps, double timestep, double constant_k,
//			Tensor<2, dim> &stress_term_LinU, Tensor<2, dim> & phi_i_grads_u_i,
//			Tensor<2, dim> & phi_i_grads_u_j, Tensor<1, dim> &phi_i_u_i,
//			Tensor<1, dim> &phi_i_u_j, Tensor<2, dim>& E_LinU,
//			double &phi_i_pf_i, double &phi_i_pf_j,
//			Tensor<1, dim> &phi_i_grads_pf_i, Tensor<1, dim> &phi_i_grads_pf_j)
//	{
//		std::vector<Tensor<2, dim> > phi_i_grads_u =
//		{ phi_i_grads_u_i, phi_i_grads_u_j };
//		std::vector<Tensor<1, dim> > phi_i_u =
//		{ phi_i_u_i, phi_i_u_j };
//		std::vector<double> phi_i_pf =
//		{ phi_i_pf_i, phi_i_pf_j };
//		std::vector<Tensor<1, dim> > phi_i_grads_pf =
//		{ phi_i_grads_pf_i, phi_i_grads_pf_j };
//		std::vector<unsigned int> comps =
//		{ 0, dim };
//		local_matrix_i_j *= -1.0;
//		for (unsigned int comp_i : comps)
//			for (unsigned int comp_j : comps)
//				local_matrix_entry(local_matrix_i_j, 1, 0, old_timestep_pf, u,
//						E, pf, grad_pf, stress_term, comp_j, comp_i,
//						fe_values_JxW_q, cell_diameter,
//						pf_minus_old_timestep_pf_plus, gamma_penal, G_c,
//						alpha_eps, timestep, constant_k, stress_term_LinU,
//						phi_i_grads_u, phi_i_u, E_LinU, phi_i_pf,
//						phi_i_grads_pf);
//		local_matrix_i_j *= -1.0;
//
//	}
//
//	void compute_adjoint_error_estimate_part(double &local_matrix_i_j,
//			Local_Container_pf<dim>& Uh, Local_Container_pf<dim> & Zh,
//			Local_Container_pf<dim> &Uh_old, Tensor<2, dim> &E,
//			Tensor<2, dim> &stress_term, double fe_values_JxW_q,
//			double cell_diameter, double pf_minus_old_timestep_pf_plus,
//			double gamma_penal, double G_c, double alpha_eps, double timestep,
//			double constant_k, Tensor<2, dim> &stress_term_LinU,
//			Tensor<2, dim> & phi_i_grads_u_i, Tensor<1, dim> &phi_i_u_i,
//			Tensor<2, dim>& E_LinU, double &phi_i_pf_i,
//			Tensor<1, dim> &phi_i_grads_pf_i)
//	{
//		compute_adjoint_error_estimate_part(local_matrix_i_j, Uh_old.pf.Val,
//				Uh.u.Val, E, Uh.pf.Val, Uh.pf.Grad, stress_term,
//				fe_values_JxW_q, cell_diameter, pf_minus_old_timestep_pf_plus,
//				gamma_penal, G_c, alpha_eps, timestep, constant_k,
//				stress_term_LinU, phi_i_grads_u_i, Zh.u.Grad, phi_i_u_i,
//				Zh.u.Val, E_LinU, phi_i_pf_i, Zh.pf.Val, phi_i_grads_pf_i,
//				Zh.pf.Grad);
//	}
//
//};
//
//template<int dim, typename LOCALPROBLEMCONTAINER, typename VECTOR>
//void Vectorlaplace<dim, LOCALPROBLEMCONTAINER, VECTOR>::local_residual(
//		double &local_rhs_i, Point<dim> &quadrature_point,
//		const Tensor<2, dim> &phi_i_grads_u, double old_timestep_pf,
//		Tensor<1, dim> &u, Tensor<1, dim> &phi_i_u, Tensor<2, dim> &E,
//		double pf, Tensor<1, dim> &grad_pf, const unsigned int comp_i,
//		double fe_values_JxW_q, double cell_diameter,
//		double pf_minus_old_timestep_pf_plus, double gamma_penal, double G_c,
//		double alpha_eps, double timestep, double constant_k,
//		Tensor<2, dim> &stress_term, double phi_i_pf,
//		Tensor<1, dim> &phi_i_grads_pf)
//{
//
//	if (comp_i != dim)
//	{
//
//		local_rhs_i -= 0;
//	}
//	if (comp_i == dim)
//	{
//		local_rhs_i -= (-rhs_f(quadrature_point)
//				+ p * pow(pf, p - 1) * grad_pf * phi_i_grads_pf
//
//		) * fe_values_JxW_q;
//	}
//
//}
//;
//
//template<int dim, typename LOCALPROBLEMCONTAINER, typename VECTOR>
//void Vectorlaplace<dim, LOCALPROBLEMCONTAINER, VECTOR>::local_matrix_entry(
//		double &local_matrix_i_j, int i, int j, double old_timestep_pf,
//		Tensor<1, dim> &u, Tensor<2, dim> &E, double pf,
//		Tensor<1, dim> &grad_pf, Tensor<2, dim> &stress_term,
//		const unsigned int comp_j, const unsigned int comp_i,
//		double fe_values_JxW_q, double cell_diameter,
//		double pf_minus_old_timestep_pf_plus, double gamma_penal, double G_c,
//		double alpha_eps, double timestep, double constant_k,
//		Tensor<2, dim> &stress_term_LinU,
//		std::vector<Tensor<2, dim> >& phi_i_grads_u,
//		std::vector<Tensor<1, dim> >& phi_i_u, const Tensor<2, dim>& E_LinU,
//		std::vector<double>& phi_i_pf,
//		std::vector<Tensor<1, dim> > &phi_i_grads_pf)
//{
////TODO Repair this
//	if (comp_j != dim && comp_i != dim)
//	{
//		local_matrix_i_j += scalar_product(phi_i_grads_u[i], phi_i_grads_u[j])
//				* fe_values_JxW_q;
//	}
//	if (comp_j == dim && comp_i == dim)
//	{
//
//		local_matrix_i_j += (phi_i_grads_pf[i] * phi_i_grads_pf[j])
//				* fe_values_JxW_q;
//
//	};
//
//}
//;
////--------------------------------------------------------------------
////--------------------------------------------------------------------
//
//#endif /* PROBLEM_H_ */


==> Compdata/Nonlinear-Coercive/src/randvector.h <==
#pragma once
 
template <typename VECTOR>
void randomize(VECTOR &vector, double max_size=1)
{
   for(unsigned int i = 0; i< vector.size();i++)
      vector[i]=std::sin(i)*max_size;
}




==> Compdata/Nonlinear-Coercive/src/read_memory.h <==
/*
 * read_memory.h
 *
 *  Created on: Jul 25, 2017
 *      Author: bendtmayer
 */

#ifndef READ_MEMORY_H_
#define READ_MEMORY_H_

#include "stdlib.h"
#include "stdio.h"
#include <string.h>

#include "format.h"
#include "problem.h"

using std::cout;
using std::endl;
using std::string;
//#define DEBUG
using namespace dealii;

int parseLine(char* line)
{
	// This assumes that a digit will be found and the line ends in " Kb".
	int i = strlen(line);
	const char* p = line;
	while (*p < '0' || *p > '9')
		p++;
	line[i - 3] = '\0';
	i = atoi(p);
	return i;
}

int getVMemoryValue()
{  //Note: this value is in KB!

	// TODO use dealii::Utilities::System::get_memory_stats();

	FILE* file = fopen("/proc/self/status", "r");
	int result = -1;
	char line[128];

	while (fgets(line, 128, file) != NULL)
	{
		if (strncmp(line, "VmSize:", 7) == 0)
		{
			result = parseLine(line);
			break;
		}
	}
	fclose(file);
	return result;
}

int getPMemoryValue()
{  //Note: this value is in KB!
	FILE* file = fopen("/proc/self/status", "r");
	int result = -1;
	char line[128];

	while (fgets(line, 128, file) != NULL)
	{
		if (strncmp(line, "VmRSS:", 6) == 0)
		{
			result = parseLine(line);
			break;
		}
	}
	fclose(file);
	return result;
}

string myLongToString(long number)
{
	string strNumber;
	std::stringstream out;
	out << number;
	strNumber = out.str();

	string result = "";

	int diff = strNumber.length() % 3;
	for (unsigned int i = 0; i < strNumber.length(); i++)
	{
		result.append(strNumber.substr(i, 1));
		if (int(i + 1) % 3 == diff && i != strNumber.length() - 1)
			result.append(string(" "));
	}

	return result;
}

#endif /* READ_MEMORY_H_ */


==> Compdata/Nonlinear-Coercive/src/semilinear_exp.h <==
/*
 * semilinear_exp.h
 *
 *  Created on: 01.09.2022
 *      Author: endtmayer
 */

/*
 * semilinear_problem_start.h
 *
 *  Created on: 31.08.2022
 *      Author: endtmayer
 */
/*
 * Chemical_Reaction_same_type.h
 *
 *  Created on: 09.08.2022
 *      Author: endtmayer
 */

#include "fe_problem.h"
#include "variational_formulation_Nav_Stokes.h"
#pragma once


//Here we -laplace u + u^2 - (5*SinX-4-SinX*SinX)/(SinX-2)*u =f

//Solution: u(x,y)=2+

template<int dim, typename VECTOR = BlockVector<double>>
class Laplace_Semilinear_power_exp: public Local_Problem<dim>
{
   public:
	Laplace_Semilinear_power_exp(std::vector<VECTOR> &primal_solutions, std::vector<VECTOR> &adjoint_solutions, const FESystem<dim>&fe_primal,
                            const FESystem<dim>&fe_adjoint, QGauss<dim>& quadrature_formula, QGauss<dim - 1>& face_quadrature_formula,
                            const FESystem<dim> &fe_pou, std::vector<PointHistory<dim> >& quadrature_point_history) :
            Local_Problem<dim>(primal_solutions, adjoint_solutions, fe_primal, fe_adjoint, quadrature_formula, face_quadrature_formula,
                               fe_pou, update_values | update_quadrature_points | update_gradients | update_JxW_values), quadrature_point_history(
                  quadrature_point_history)
      {
//         AssertDimension(dim, fe_adjoint.n_components());
//         AssertDimension(dim, fe_primal.n_components());
         this->used_faces = use_faces::no_faces;
         flip=-1;
      }


      std::vector<PointHistory<dim> >& quadrature_point_history;
      virtual ~Laplace_Semilinear_power_exp() = default;
      typedef Local_Problem<dim> Parent;
      using Parent::comp_i;  //Trialfuntion
      using Parent::comp_j;  //Testfunction
      using Parent::U;
      using Parent::homotopy_s;
      using Parent::fe_values_adjoint;
      double flip;


      template<typename VAR>
      double get_u(VAR & u, bool face = false)
      {
         double var_u;

         {
            if (face)
               var_u = u.face_U.Val[0];
            else
               var_u = u.U.Val[0];
         }
         return var_u;
      }


      template<typename VAR>
      Tensor<1, dim> get_grad_u(VAR & u, bool face = false)
      {
         Tensor < 1, dim > grad_u;
         for (unsigned int j = 0; j < dim; j++)
         {
            if (face)
               grad_u[j] = u.face_U.Grad[0][j];
            else
               grad_u[j] = u.U.Grad[0][j];
         }
         return grad_u;
      }
      double rhs()
      {
    	  Point<dim> quadrature_point=this->fe_values_adjoint.quadrature_point(this->q);
          double   x=quadrature_point(0);
    	  double y=quadrature_point(1);
    	  return 0;
      }
      double F_u(double u)
      {
    	  Point<dim> quadrature_point=this->fe_values_adjoint.quadrature_point(this->q);
    	  double x=quadrature_point(0);
    	  double y=quadrature_point(1);
    	  double SinX=std::sin(x);
    	  double fac=(5*SinX-4-SinX*SinX)/(SinX-2);
    	  return u*u-fac*u;
//    	  return u*u-x*y*u;
      }
      double F_u_prime(double u)
      {
    	  Point<dim> quadrature_point=this->fe_values_adjoint.quadrature_point(this->q);
    	  double x=quadrature_point(0);
    	  double y=quadrature_point(1);
    	  double SinX=std::sin(x);
    	  double fac=(5*SinX-4-SinX*SinX)/(SinX-2);
    	  return 2*u-fac;
//    	  return 2*u-x*y;
      }
      virtual double eval_local_remainder(Local_Container<dim>& U_diff, Local_Container<dim>& Z_diff, bool face = false)
      {
    	  return 0; //TODO this is wrong
      }

      virtual double eval_local_billinearform(Local_Container<dim>& Trialfunction, Local_Container<dim>& Testfunction, bool face = false)
      {

         if (face)
         {

            return 0;

         }

//         Trialfunction :i
//         Testfunction:j

         Tensor < 1, dim > grad_trial_u = get_grad_u(Trialfunction);
         Tensor < 1, dim > grad_test_u = get_grad_u(Testfunction);
         double u_trial = get_u(Trialfunction);
         double u_test = get_u(Testfunction);

         //Linearizationpoints
         Tensor < 1, dim > grad_u = get_grad_u(U[0]);
         double u = get_u(U[0]);

         if (this->Newton)
         {
             return (grad_trial_u*grad_test_u)-2*u_test*grad_trial_u*grad_u+
            		 u_test*u_trial*(F_u_prime(std::exp(u))-std::exp(-u)*F_u(std::exp(u)))
					 +rhs()*u_test*u_trial*std::exp(-u);

         }
         else
         {
        	 return (grad_trial_u*grad_test_u)-2*u_test*grad_trial_u*grad_u+
            		 u_test*u_trial*(F_u_prime(std::exp(u))-std::exp(-u)*F_u(std::exp(u)))
					 +rhs()*u_test*u_trial*std::exp(-u);
         }

         return 0;

      }

      virtual double eval_local_residual(Local_Container<dim>& Testfunction, bool face = false)
      {
         if (face)
         {


            return 0;

         }

         Tensor < 1, dim > grad_test_u = get_grad_u(Testfunction);
         double test_u = get_u(Testfunction);

         //Linearizationpoints

         Tensor < 1, dim > grad_u = get_grad_u(U[0]);
         double u = get_u(U[0]);

         if (this->Newton)
         {
        	 return (grad_u*grad_test_u)-test_u*grad_u*grad_u+test_u*std::exp(-u)*F_u(std::exp(u))-test_u*std::exp(-u)*rhs();
         }
         else
         {

        	 return (grad_u*grad_test_u)-test_u*grad_u*grad_u+test_u*std::exp(-u)*F_u(std::exp(u))-test_u*std::exp(-u)*rhs();
         }
      }
      virtual double eval_local_Homotopy_corrector_rhs(double s, double old_s, Local_Container<dim>& Testfunction, bool face = false)
      {
         return 0;

      }
};




template<int dim>
using PDE_Laplace_Semilinear_power_exp= Laplace_Semilinear_power_exp<dim> ;

template<int dim>
class Problem_Laplace_Semilinear_power_exp: public FE_Problem<PDE_Laplace_Semilinear_power_exp<dim>,dim>
{


public:
		struct VectorElementDestroyer
		{
		  const std::vector<const FiniteElement<dim>*> data;

		  VectorElementDestroyer(
		    const std::vector<const FiniteElement<dim>*> &pointers)
		    		  :
		    		  data(pointers)
		    		{}

		   // destructor to delete the pointers
		  ~VectorElementDestroyer (){
			  for (unsigned int i=0; i<data.size(); ++i)
			    delete data[i];
			}

		  const std::vector<const FiniteElement<dim>*> & get_data () const
				{
				  return data;
				}



			};

public:
		Problem_Laplace_Semilinear_power_exp(int degree):
			FE_Problem<PDE_Laplace_Semilinear_power_exp<dim>,dim>(
					VectorElementDestroyer(create_fe_list(degree)).get_data(),
					VectorElementDestroyer(create_adjoint_fe_list(degree)).get_data(),
					create_fe_multiplicities(),
			6, 6,degree)
			{
			 this->DWR=true;
		     this->solution_names={"y"};
		     this->solution_names_adjoint=this->solution_names;
		     for (auto & name : this->solution_names_adjoint)
		    	 name+="_adjoint";
		     this->dirichletdata = new BoundaryFunction(this->number_of_components);
		     this->refinementtype=Refinementtype::Refine_Primal_Adjoint;
			}

	Functional<dim>** Functionals;
	virtual std::string get_Problem_name()const {return "LogLaplace_normal_test_expo_";}

	virtual void set_triangulation(){
		GridGenerator::subdivided_hyper_cube(this->triangulation,
				3, //repitions
				-Pi*1.5, //left side of the cube
				Pi*1.5//right side of the cube
			);
		      this->triangulation.refine_global (1);
	}



	//Finite Elements
	  static std::vector<const FiniteElement<dim>*>
		  create_fe_list (const unsigned int polynomial_degree){
		  	  std::vector<const FiniteElement<dim>*> fe_list;
		  	  fe_list.push_back (new FE_Q<dim>(polynomial_degree));
		  	  return fe_list;
		}
		  static std::vector<const FiniteElement<dim>*>
		  create_adjoint_fe_list (const unsigned int polynomial_degree){
		  	  std::vector<const FiniteElement<dim>*> fe_list;
		  	  fe_list.push_back (new FE_Q<dim>(2*polynomial_degree));
		  	  return fe_list;
		}

		 static std::vector<unsigned int>create_fe_multiplicities ()
		  {
		    std::vector<unsigned int> multiplicities;
		    multiplicities.push_back (1);
		    return multiplicities;
		  }





	virtual void set_functionals()
	{
		int size=7;
		Functionals= new Functional<dim>*[size];
		//reference values
		//Generation of Functionals
		double mean_T2=-4.5*Pi*Pi*std::log(28-16*sqrt(3));
		double mean_T=18*Pi*Pi;
		std::cout<< "Functional_value:   "<< mean_T<<std::endl;
		int quadratdegree_face=6;
		int quadratdegree_volume=6;
		std::vector<double> Gamma(this->number_of_components,1.0);
		std::cout<<"this->number_of_components: "<<this->number_of_components<<std::endl;
		Function<dim>* Onefunction=new ConstantFunction<dim>(Gamma);
		Functional<dim>* Int_Temp = new IntegralEvaluation<dim>(Onefunction,quadratdegree_volume,   mean_T);
		Functional<dim>* Int_Exp = new IntegralFunctionEvaluation<dim>(std::exp, std::exp, Onefunction, quadratdegree_volume, mean_T);

//		this->Functional_J = MeanTemp;
		Functionals[0]=Int_Temp;
		this->Functional_J = Int_Exp;
//		this->Functional_J = Int_Temp;
//		this->Functional_J = new CombinedFunctional<dim>(Functionals, 2, this->results, this->in_Newton);

	}
	void set_boundary_conditions()
	{
		this->dirichletdata =new BoundaryFunction(this->number_of_components);
		this->boundary_ids={1};
		std::vector<bool> component_mask(this->number_of_components,false);
		std::vector<std::vector<bool>> componentmasks_for_boundaryids(this->boundary_ids.size(),component_mask);
		this->componentmask_on_boundary=componentmasks_for_boundaryids;
	}
	void set_runtimeparameters() {};


	class BoundaryFunction : public Abstract_Function<dim>
	{
	   public:
		BoundaryFunction(const unsigned int number_of_components=0) :
			Abstract_Function<dim>(number_of_components)
	      {
	      }

	      double value(const Point<dim> &p, const unsigned int component=0) const
	  	{
	  	   Assert(component < this->n_components, ExcIndexRange(component, 0, this->n_components));
	  	   const auto & x = p(0);
	  	   const auto & y = p(1);


	  	 	  return 0;

	  	}
	};




	template <typename VECTOR>
	void set_defaultvalues (VECTOR & solution)
	{
		solution[0]= 0;

	}



};





==> Compdata/Nonlinear-Coercive/src/semilinear_problem_start.h <==
/*
 * semilinear_problem_start.h
 *
 *  Created on: 31.08.2022
 *      Author: endtmayer
 */
/*
 * Chemical_Reaction_same_type.h
 *
 *  Created on: 09.08.2022
 *      Author: endtmayer
 */

#include "fe_problem.h"
#include "variational_formulation_Nav_Stokes.h"
#pragma once


//Here we -laplace u + u^p =f


template<int dim,int number_of_chemicals=3, typename VECTOR = BlockVector<double>>
class Laplace_Semilinear_power : public Local_Problem<dim>
{
   public:
	Laplace_Semilinear_power(std::vector<VECTOR> &primal_solutions, std::vector<VECTOR> &adjoint_solutions, const FESystem<dim>&fe_primal,
                            const FESystem<dim>&fe_adjoint, QGauss<dim>& quadrature_formula, QGauss<dim - 1>& face_quadrature_formula,
                            const FESystem<dim> &fe_pou, std::vector<PointHistory<dim> >& quadrature_point_history) :
            Local_Problem<dim>(primal_solutions, adjoint_solutions, fe_primal, fe_adjoint, quadrature_formula, face_quadrature_formula,
                               fe_pou, update_values | update_quadrature_points | update_gradients | update_JxW_values), quadrature_point_history(
                  quadrature_point_history)
      {
//         AssertDimension(dim, fe_adjoint.n_components());
//         AssertDimension(dim, fe_primal.n_components());
         this->used_faces = use_faces::no_faces;
         this->use_sorcepoint=true;
//         std::cout<<"viskosity 20°" << viskosity(293.15)<<std::endl;



      }


      std::vector<PointHistory<dim> >& quadrature_point_history;
      virtual ~Laplace_Semilinear_power() = default;
      typedef Local_Problem<dim> Parent;
      using Parent::comp_i;  //Trialfuntion
      using Parent::comp_j;  //Testfunction
      using Parent::U;
      using Parent::homotopy_s;
      using Parent::fe_values_adjoint;
      double power=7;


      template<typename VAR>
      double get_u(VAR & u, bool face = false)
      {
         double var_u;

         {
            if (face)
               var_u = u.face_U.Val[0];
            else
               var_u = u.U.Val[0];
         }
         return var_u;
      }


      template<typename VAR>
      Tensor<1, dim> get_grad_u(VAR & u, bool face = false)
      {
         Tensor < 1, dim > grad_u;
         for (unsigned int j = 0; j < dim; j++)
         {
            if (face)
               grad_u[j] = u.face_U.Grad[0][j];
            else
               grad_u[j] = u.U.Grad[0][j];
         }
         return grad_u;
      }
      double rhs()
      {
    	  Point<dim> quadrature_point=this->fe_values_adjoint.quadrature_point(this->q);
          double   x=quadrature_point(0);
    	  double y=quadrature_point(1);
    	  return std::max(x+y,1.0);
      }

      virtual double eval_local_remainder(Local_Container<dim>& U_diff, Local_Container<dim>& Z_diff, bool face = false)
      {
    	  return 0; //TODO this is wrong
      }

      virtual double eval_local_billinearform(Local_Container<dim>& Trialfunction, Local_Container<dim>& Testfunction, bool face = false)
      {

         if (face)
         {

            return 0;

         }

//         Trialfunction :i
//         Testfunction:j

         Tensor < 1, dim > grad_trial_u = get_grad_u(Trialfunction);
         Tensor < 1, dim > grad_test_u = get_grad_u(Testfunction);
         double u_trial = get_u(Trialfunction);
         double u_test = get_u(Testfunction);

         //Linearizationpoints
         Tensor < 1, dim > grad_u = get_grad_u(U[0]);
         double u = get_u(U[0]);

         if (this->Newton)
         {
             return (grad_trial_u*grad_test_u)+power*u_trial*u_test*std::pow(u,power-1)+(power-3)*u_trial*u_test*std::pow(u,power-4);
         }
         else
         {
        	 return (grad_trial_u*grad_test_u)+power*u_trial*u_test*std::pow(u,power-1)+(power-3)*u_trial*u_test*std::pow(u,power-4);
         }

         return 0;

      }

      virtual double eval_local_residual(Local_Container<dim>& Testfunction, bool face = false)
      {
         if (face)
         {


            return 0;

         }

         Tensor < 1, dim > grad_test_u = get_grad_u(Testfunction);
         double test_u = get_u(Testfunction);

         //Linearizationpoints

         Tensor < 1, dim > grad_u = get_grad_u(U[0]);
         double u = get_u(U[0]);

         if (this->Newton)
         {
        	 return (grad_u*grad_test_u)+test_u*std::pow(u,power)+test_u*std::pow(u,power-3)-rhs()*test_u;
         }
         else
         {

            return (grad_u*grad_test_u)+test_u*std::pow(u,power)+test_u*std::pow(u,power-3)-rhs()*test_u;
         }
      }
      virtual double eval_local_Homotopy_corrector_rhs(double s, double old_s, Local_Container<dim>& Testfunction, bool face = false)
      {
         return 0;

      }
};




template<int dim>
using PDE_Laplace_Semilinear_power= Laplace_Semilinear_power<dim> ;

template<int dim>
class Problem_Laplace_Semilinear_power: public FE_Problem<PDE_Laplace_Semilinear_power<dim>,dim>
{


public:
		struct VectorElementDestroyer
		{
		  const std::vector<const FiniteElement<dim>*> data;

		  VectorElementDestroyer(
		    const std::vector<const FiniteElement<dim>*> &pointers)
		    		  :
		    		  data(pointers)
		    		{}

		   // destructor to delete the pointers
		  ~VectorElementDestroyer (){
			  for (unsigned int i=0; i<data.size(); ++i)
			    delete data[i];
			}

		  const std::vector<const FiniteElement<dim>*> & get_data () const
				{
				  return data;
				}



			};

public:
		Problem_Laplace_Semilinear_power(int degree):
			FE_Problem<PDE_Laplace_Semilinear_power<dim>,dim>(
					VectorElementDestroyer(create_fe_list(degree)).get_data(),
					VectorElementDestroyer(create_adjoint_fe_list(degree)).get_data(),
					create_fe_multiplicities(),
			6, 6,degree)
			{
		     this->solution_names={"u"};
		     this->solution_names_adjoint=this->solution_names;
		     for (auto & name : this->solution_names_adjoint)
		    	 name+="_adjoint";
		     this->dirichletdata = new BoundaryFunction(this->number_of_components);
		     this->refinementtype=Refinementtype::Refine_Primal_Adjoint;
			}

	Functional<dim>** Functionals;
	virtual std::string get_Problem_name()const {return "Laplace_normal_test_expo";}

	virtual void set_triangulation(){
		GridGenerator::subdivided_hyper_cube(this->triangulation,
				3, //repitions
				-1.0, //left side of the cube
				1.0//right side of the cube
			);
		      this->triangulation.refine_global (1);
	}



	//Finite Elements
	  static std::vector<const FiniteElement<dim>*>
		  create_fe_list (const unsigned int polynomial_degree){
		  	  std::vector<const FiniteElement<dim>*> fe_list;
		  	  fe_list.push_back (new FE_Q<dim>(polynomial_degree));
		  	  return fe_list;
		}
		  static std::vector<const FiniteElement<dim>*>
		  create_adjoint_fe_list (const unsigned int polynomial_degree){
		  	  std::vector<const FiniteElement<dim>*> fe_list;
		  	  fe_list.push_back (new FE_Q<dim>(2*polynomial_degree));
		  	  return fe_list;
		}

		 static std::vector<unsigned int>create_fe_multiplicities ()
		  {
		    std::vector<unsigned int> multiplicities;
		    multiplicities.push_back (1);
		    return multiplicities;
		  }





	virtual void set_functionals()
	{
		int size=7;
		Functionals= new Functional<dim>*[size];
		//reference values
		//Generation of Functionals
		double mean_T=2.9671423086924773e+02;
		int quadratdegree_face=8;
		int quadratdegree_volume=8;
		std::vector<double> Gamma(this->number_of_components,1.0);
		Function<dim>* Onefunction=new ConstantFunction<dim>(Gamma);
		Functional<dim>* Int_Temp = new IntegralEvaluation<dim>(Onefunction,quadratdegree_volume,   mean_T);

//		this->Functional_J = MeanTemp;
		Functionals[0]=Int_Temp;
		this->Functional_J = Int_Temp;
//		this->Functional_J = Int_Temp;
//		this->Functional_J = new CombinedFunctional<dim>(Functionals, 2, this->results, this->in_Newton);

	}
	void set_boundary_conditions()
	{
		this->dirichletdata =new BoundaryFunction(this->number_of_components);
		this->boundary_ids={1};
		std::vector<bool> component_mask(this->number_of_components,false);
		std::vector<std::vector<bool>> componentmasks_for_boundaryids(this->boundary_ids.size(),component_mask);
		this->componentmask_on_boundary=componentmasks_for_boundaryids;
	}
	void set_runtimeparameters() {};


	class BoundaryFunction : public Abstract_Function<dim>
	{
	   public:
		BoundaryFunction(const unsigned int number_of_components=0) :
			Abstract_Function<dim>(number_of_components)
	      {
	      }

	      double value(const Point<dim> &p, const unsigned int component=0) const
	  	{
	  	   Assert(component < this->n_components, ExcIndexRange(component, 0, this->n_components));
	  	   const auto & x = p(0);
	  	   const auto & y = p(1);


	  	 	  return 0;

	  	}
	};




	template <typename VECTOR>
	void set_defaultvalues (VECTOR & solution)
	{
		solution[0]= -1.0001;

	}



};





==> Compdata/Nonlinear-Coercive/src/setup_system.h <==
#pragma once
 
#include <deal.II/dofs/dof_renumbering.h>
#include <deal.II/dofs/dof_tools.h>
#include <deal.II/lac/block_sparsity_pattern.h>
#include <deal.II/base/quadrature_lib.h>
#include "mpi.h"

//#define PARALLEL_MATRIX

template<int dim,typename FINITE_ELEMENT, typename VECTOR,typename CELLVECTOR,typename MATRIX, typename DOFHANDLER, typename CONSTRAINTS,typename SPARSETYPATTERN >
void setup_system(FINITE_ELEMENT & fe, VECTOR & solution_size, CELLVECTOR & quadrature_point_history, MATRIX & system_matrix,DOFHANDLER & dof_handler, CONSTRAINTS & constraints,SPARSETYPATTERN & sparse_pattern,const unsigned int quadrature_degree,const Dirichlet_Boundary & boundary_data= Dirichlet_Boundary::strong, std::string name = "primal")
{


   system_matrix.clear();
   dof_handler.clear();
   dof_handler.distribute_dofs(fe);
   DoFRenumbering::Cuthill_McKee(dof_handler);

   std::vector<unsigned int> block_component(fe.n_components(), 0);
   for (unsigned int i = 0; i < fe.n_components(); i++)
      block_component[i] = i;
   DoFRenumbering::component_wise(dof_handler, block_component);
   {
      constraints.clear();
      set_newton_bc(dof_handler,constraints,boundary_data);
      DoFTools::make_hanging_node_constraints(dof_handler, constraints);

   }

   constraints.close();


   std::vector<unsigned int> dofs_per_block(fe.n_components());
   DoFTools::count_dofs_per_block(dof_handler, dofs_per_block, block_component);

   std::cout << "Cells:\t\t" << dof_handler.get_triangulation().n_active_cells() << std::endl << "DoFs ("<<name<<"):\t" << dof_handler.n_dofs();
   std::cout << "(";
   for (unsigned int i = 0; i < fe.n_components() - 1; i++)
      std::cout << dofs_per_block[i] << " + ";
   std::cout << dofs_per_block[fe.n_components() - 1] << ")" << std::endl;


      BlockDynamicSparsityPattern csp(dofs_per_block, dofs_per_block);

      DoFTools::make_sparsity_pattern(dof_handler, csp, constraints, false);

#ifndef PARALLEL_MATRIX
      sparse_pattern.copy_from(csp);
   system_matrix.reinit(sparse_pattern);
#endif
#ifdef PARALLEL_MATRIX
   system_matrix.reinit(dofs_per_block,csp,MPI::COMM_WORLD);

#endif
   // Actual solution
   solution_size.reinit(dofs_per_block);


   QGauss<dim> quadrature_formula(quadrature_degree);
   quadrature_point_history.resize(quadrature_formula.size() * dof_handler.get_triangulation().n_active_cells());


   {
      std::vector<PointHistory<dim> > tmp;
      tmp.swap(quadrature_point_history);
   }
   quadrature_point_history.resize(quadrature_formula.size() * dof_handler.get_triangulation().n_active_cells());

   unsigned int history_index = 0;
   for (typename Triangulation<dim>::active_cell_iterator cell = dof_handler.get_triangulation().begin_active();
         cell != dof_handler.get_triangulation().end(); ++cell)
   {
      cell->set_user_pointer( &quadrature_point_history[history_index]);
      history_index += quadrature_formula.size();
   }

}


==> Compdata/Nonlinear-Coercive/src/stokes_BC.h <==
/*
 * stokes_BC.h
 *
 *  Created on: 10.10.2022
 *      Author: endtmayer
 */

#include "fe_problem.h"
#include "variational_formulation_Nav_Stokes.h"
#pragma once


//Here we -laplace u + u^p =f


template<int dim, typename VECTOR = BlockVector<double>>
class Stokesx3: public Local_Problem<dim>
{
   public:
	Stokesx3(std::vector<VECTOR> &primal_solutions, std::vector<VECTOR> &adjoint_solutions, const FESystem<dim>&fe_primal,
                            const FESystem<dim>&fe_adjoint, QGauss<dim>& quadrature_formula, QGauss<dim - 1>& face_quadrature_formula,
                            const FESystem<dim> &fe_pou, std::vector<PointHistory<dim> >& quadrature_point_history) :
            Local_Problem<dim>(primal_solutions, adjoint_solutions, fe_primal, fe_adjoint, quadrature_formula, face_quadrature_formula,
                               fe_pou, update_values | update_quadrature_points | update_gradients | update_JxW_values), quadrature_point_history(
                  quadrature_point_history)
      {
//         AssertDimension(dim, fe_adjoint.n_components());
//         AssertDimension(dim, fe_primal.n_components());
         this->used_faces = use_faces::boundary_faces;
         flip=-1;
      }
	  enum Boundarycondition{SymDoNothing,NonSymDoNothing,Diff};
      std::vector<PointHistory<dim> >& quadrature_point_history;
      virtual ~Stokesx3() = default;
      typedef Local_Problem<dim> Parent;
      using Parent::comp_i;  //Trialfuntion
      using Parent::comp_j;  //Testfunction
      using Parent::U;
      using Parent::homotopy_s;
      using Parent::fe_values_adjoint;
      double nu=1e-3;
      double flip;


      template<typename VAR>
          Tensor<1, dim> get_u(VAR & u, int number, bool face = false)
          {
             Tensor < 1, dim > var_u;
             int add=number*(dim+1);
             for (unsigned int j = 0; j < dim; j++)
             {
                if (face)
                   var_u[j] = u.face_U.Val[j+add];
                else
                   var_u[j] = u.U.Val[j+add];
             }
             return var_u;
          }
          template<typename VAR>
          double get_p(VAR & u, int number, bool face = false)
          {
             double var_p;
             int add=number*(dim+1);

             {
                if (face)
                   var_p = u.face_U.Val[dim+add];
                else
                   var_p = u.U.Val[dim+add];
             }
             return var_p;
          }

          template<typename VAR>
              Tensor<2, dim> get_grad_u(VAR & u, int number, bool face = false)
              {
                 Tensor < 2, dim > grad_u;
                 int add=number*(dim+1);
                 for (unsigned int j = 0; j < dim; j++)
                    for (unsigned int i = 0; i < dim; i++)
                    {
                       if (face)
                          grad_u[i][j] = u.face_U.Grad[i+add][j];
                       else
                          grad_u[i][j] = u.U.Grad[i+add][j];
                    }
                 return grad_u;
              }
              template<typename VAR>
              Tensor<1, dim> get_grad_p(VAR & u, int number, bool face = false)
              {
                 Tensor < 1, dim > grad_u;
                 int add=number*(dim+1);
                 for (unsigned int j = 0; j < dim; j++)
                 {
                    if (face)
                       grad_u[j] = u.face_U.Grad[dim+add][j];
                    else
                       grad_u[j] = u.U.Grad[dim+add][j];
                 }
                 return grad_u;
              }
      virtual double eval_local_remainder(Local_Container<dim>& U_diff, Local_Container<dim>& Z_diff, bool face = false)
      {
    	  return 0; //TODO this is wrong
      }

      virtual double eval_local_billinearform(Local_Container<dim>& Trialfunction, Local_Container<dim>& Testfunction, bool face = false)
      {

//         if (face)
//         {
//
//            return 0;
//
//         }

//         Trialfunction :i
//         Testfunction:j



         if (face)
                  {
                 	 double endface=2.2;
                 	            if(dim==3)
                 	               endface=2.5;

                 	            {

                 	               Point < dim > quadrature_point = this->fe_face_values_adjoint.quadrature_point(this->face_q);
                 	               if (std::abs(quadrature_point(0) - endface) < 1e-10)
                 	               {
                 	            	  if(comp_j<dim+1 && comp_i<dim+1)
                 	            	  {
                 	                  Tensor < 2, dim > grad_u = get_grad_u(Trialfunction,Boundarycondition::SymDoNothing, face);
                 	                                   Tensor < 1, dim > test_u = get_u(Testfunction,Boundarycondition::SymDoNothing, face);
                 	                                   double trial_p=get_p(Trialfunction,Boundarycondition::SymDoNothing,face);
                 	                                   return nu * ((transpose(grad_u)+grad_u) * this->normal_vector) * test_u-(trial_p * this->normal_vector) * test_u;

                 	            	  }
                 	            	  if(comp_j<2*dim+2 && comp_i<2*dim+2 &&  comp_j>=dim+1&&  comp_i>=dim+1)
                 	            	  {
                 	            		  Tensor < 2, dim > grad_u = get_grad_u(Trialfunction,Boundarycondition::SymDoNothing, face);
                 	            		         	                                   Tensor < 1, dim > test_u = get_u(Testfunction,Boundarycondition::NonSymDoNothing, face);
                 	            		         	                                   double trial_p=get_p(Trialfunction,Boundarycondition::NonSymDoNothing,face);
                 	            		         	                                   return nu * (grad_u * this->normal_vector) * test_u-(trial_p * this->normal_vector) * test_u;
                 	            	  }
                 	            	  return 0;
                 	               }
                 	            }
                 	 return 0;
                  }

          Tensor < 2, dim > grad_test_u_sym = get_grad_u(Testfunction,Boundarycondition::SymDoNothing);
          Tensor < 1, dim > test_u_sym = get_u(Testfunction,Boundarycondition::SymDoNothing);
          double div_test_u_sym = trace(grad_test_u_sym);
          double p_test_sym = get_p(Testfunction,Boundarycondition::SymDoNothing);

          Tensor < 2, dim > grad_trial_u_sym = get_grad_u(Trialfunction,Boundarycondition::SymDoNothing);
          Tensor < 1, dim > trial_u_sym = get_u(Trialfunction,Boundarycondition::SymDoNothing);
          double div_trial_u_sym = trace(grad_trial_u_sym);
          double p_trial_sym = get_p(Trialfunction,Boundarycondition::SymDoNothing);


          Tensor < 2, dim > grad_test_u_nonsym = get_grad_u(Testfunction,Boundarycondition::NonSymDoNothing);
          Tensor < 1, dim > test_u_nonsym = get_u(Testfunction,Boundarycondition::NonSymDoNothing);
          double div_test_u_nonsym = trace(grad_test_u_nonsym);
          double p_test_nonsym = get_p(Testfunction,Boundarycondition::NonSymDoNothing);

          Tensor < 2, dim > grad_trial_u_nonsym = get_grad_u(Trialfunction,Boundarycondition::NonSymDoNothing);
          Tensor < 1, dim > trial_u_nonsym = get_u(Trialfunction,Boundarycondition::NonSymDoNothing);
          double div_trial_u_nonsym = trace(grad_trial_u_nonsym);
          double p_trial_nonsym = get_p(Trialfunction,Boundarycondition::NonSymDoNothing);


          Tensor < 1, dim > test_u_diff = get_u(Testfunction,Boundarycondition::Diff);
          double p_test_diff = get_p(Testfunction,Boundarycondition::Diff);
          Tensor < 1, dim > trial_u_diff = get_u(Trialfunction,Boundarycondition::Diff);
          double p_trial_diff = get_p(Trialfunction,Boundarycondition::Diff);

          //Linearizationpoints Sym
 				 Tensor < 2, dim > grad_usym = get_grad_u(U[0],Boundarycondition::SymDoNothing);
 				 Tensor < 1, dim > usym = get_u(U[0],Boundarycondition::SymDoNothing);
 				 double psym = get_p(U[0],Boundarycondition::SymDoNothing);
 				 double div_usym = trace(grad_usym);

          //Linearizationpoints NonSym
                   Tensor < 2, dim > grad_u_nonsym = get_grad_u(U[0],Boundarycondition::NonSymDoNothing);
                   Tensor < 1, dim > u_nonsym = get_u(U[0],Boundarycondition::NonSymDoNothing);
                   double p_nonsym = get_p(U[0],Boundarycondition::NonSymDoNothing);
                   double div_u_nonsym = trace(grad_u_nonsym);
           //Linearizationpoints Diff
                   Tensor < 1, dim > u_diff = get_u(U[0],Boundarycondition::Diff);
                   double p_diff = get_p(U[0],Boundarycondition::Diff);
                   int add =dim+1;

         if (this->Newton)
         {
        	 if(comp_i<add && comp_j<add)
        	 {
        	 if (comp_i < dim && comp_j < dim)
        	             {
        	                return nu * scalar_product(grad_trial_u_sym + transpose(grad_trial_u_sym), grad_test_u_sym);
        	             }
        	             if (comp_i == dim && comp_j == dim) return 0;
        	             if (comp_i < dim && comp_j == dim) return -div_trial_u_sym * p_test_sym;
        	             if (comp_i == dim && comp_j < dim) return -div_test_u_sym * p_trial_sym;
        	 }
        	 if(comp_i>=add && comp_j>=add && comp_i<2*add && comp_j<2*add )
        	 {
        	 if (comp_i < dim+add && comp_j < dim+add)
        	             {
        	                return nu * scalar_product(grad_trial_u_nonsym + transpose(grad_trial_u_nonsym), grad_test_u_nonsym);
        	             }
        	             if (comp_i == dim+add && comp_j == dim+add) return 0;
        	             if (comp_i < dim+add && comp_j == dim+add) return -div_trial_u_nonsym * p_test_nonsym;
        	             if (comp_i == dim+add && comp_j < dim+add) return -div_test_u_nonsym * p_trial_nonsym;
        	 }
        	 if(comp_i>=2*add && comp_j>=2*add && comp_i<3*add && comp_j<3*add )
        	         	 {
        	         	 if (comp_i < dim+add+add && comp_j < dim+add+add)
        	         	             {
        	         	                return test_u_diff*trial_u_diff;
        	         	             }
        	         	             if (comp_i == dim+add+add && comp_j == dim+add+add) return p_trial_diff*p_test_diff;
        	         	             if (comp_i < dim+add+add && comp_j == dim+add+add) return -0;
        	         	             if (comp_i == dim+add+add && comp_j < dim+add+add) return 0;
        	         	 }
        	 if (comp_i < dim+add && comp_i>=add && comp_j < dim+add+add && comp_j>=2*add)
        	         	         	             {
        	         	         	                return -test_u_diff*trial_u_nonsym;
        	         	         	             }
        	 if (comp_i < dim && comp_i>=0 && comp_j < dim+add+add && comp_j>=2*add)
        	         	         	             {
        	         	         	                return test_u_diff*trial_u_sym;
        	         	         	             }
        	 if (comp_i == dim+add && comp_i>=add && comp_j == dim+add+add && comp_j>=2*add)
        	        	         	         	             {
        	        	         	         	                return -p_test_diff*p_trial_nonsym;
        	        	         	         	             }
        	        	 if (comp_i == dim && comp_i>=0 && comp_j == dim+add+add && comp_j>=2*add)
        	        	         	         	             {
        	        	         	         	                return p_test_diff*p_trial_sym;
        	        	         	         	             }
        	 return 0;

         }
         else
         {
        	 return 0;
         }

         return 0;

      }

      virtual double eval_local_residual(Local_Container<dim>& Testfunction, bool face = false)
      {
         if (face)
         {
        	 double endface=2.2;
        	            if(dim==3)
        	               endface=2.5;

        	            {
        	               Point < dim > quadrature_point = this->fe_face_values_adjoint.quadrature_point(this->face_q);
        	               if (std::abs(quadrature_point(0) - endface) < 1e-10)
        	               {
        	            	  if(comp_j<dim+1)
        	            	  {
        	                  Tensor < 2, dim > grad_u = get_grad_u(U[0],Boundarycondition::SymDoNothing, face);
        	                                   Tensor < 1, dim > test_u = get_u(Testfunction,Boundarycondition::SymDoNothing, face);
        	                                   double trial_p=get_p(U[0],Boundarycondition::SymDoNothing,face);
        	                                   return nu * ((transpose(grad_u)+grad_u) * this->normal_vector) * test_u-(trial_p * this->normal_vector) * test_u;

        	            	  }
        	            	  if(comp_j<2*dim+2)
        	            	  {
        	            		  Tensor < 2, dim > grad_u = get_grad_u(U[0],Boundarycondition::SymDoNothing, face);
        	            		         	                                   Tensor < 1, dim > test_u = get_u(Testfunction,Boundarycondition::NonSymDoNothing, face);
        	            		         	                                   double trial_p=get_p(U[0],Boundarycondition::NonSymDoNothing,face);
        	            		         	                                   return nu * (grad_u * this->normal_vector) * test_u-(trial_p * this->normal_vector) * test_u;
        	            	  }
        	            	  return 0;
        	               }
        	            }
        	 return 0;
         }

         if (this->Newton)
                {

         Tensor < 2, dim > grad_test_u_sym = get_grad_u(Testfunction,Boundarycondition::SymDoNothing);
         Tensor < 1, dim > test_u_sym = get_u(Testfunction,Boundarycondition::SymDoNothing);
         double div_test_u_sym = trace(grad_test_u_sym);
         double p_test_sym = get_p(Testfunction,Boundarycondition::SymDoNothing);

         Tensor < 2, dim > grad_test_u_nonsym = get_grad_u(Testfunction,Boundarycondition::NonSymDoNothing);
         Tensor < 1, dim > test_u_nonsym = get_u(Testfunction,Boundarycondition::NonSymDoNothing);
         double div_test_u_nonsym = trace(grad_test_u_nonsym);
         double p_test_nonsym = get_p(Testfunction,Boundarycondition::NonSymDoNothing);


         Tensor < 1, dim > test_u_diff = get_u(Testfunction,Boundarycondition::Diff);
         double p_test_diff = get_p(Testfunction,Boundarycondition::Diff);

         //Linearizationpoints Sym
				 Tensor < 2, dim > grad_usym = get_grad_u(U[0],Boundarycondition::SymDoNothing);
				 Tensor < 1, dim > usym = get_u(U[0],Boundarycondition::SymDoNothing);
				 double psym = get_p(U[0],Boundarycondition::SymDoNothing);
				 double div_usym = trace(grad_usym);

         //Linearizationpoints NonSym
                  Tensor < 2, dim > grad_u_nonsym = get_grad_u(U[0],Boundarycondition::NonSymDoNothing);
                  Tensor < 1, dim > u_nonsym = get_u(U[0],Boundarycondition::NonSymDoNothing);
                  double p_nonsym = get_p(U[0],Boundarycondition::NonSymDoNothing);
                  double div_u_nonsym = trace(grad_u_nonsym);
          //Linearizationpoints Diff
                  Tensor < 1, dim > u_diff = get_u(U[0],Boundarycondition::Diff);
                  double p_diff = get_p(U[0],Boundarycondition::Diff);
                  int add =dim+1;


         	 	 	if (comp_j < dim)
                    {

                       return nu * scalar_product(grad_usym + transpose(grad_usym), grad_test_u_sym)
                             -div_test_u_sym * psym;
                    }
                    if (comp_j == dim) return -div_usym * p_test_sym;
         	 	 	if (comp_j < dim+add)
                    {

                       return nu * scalar_product(grad_u_nonsym + transpose(grad_u_nonsym), grad_test_u_nonsym)
                             -div_test_u_nonsym * p_nonsym;
                    }
                    if (comp_j == dim+add) return -div_u_nonsym * p_test_nonsym;
                    if (comp_j < dim+add+add)
                    {

                     return test_u_diff * (usym+u_diff-u_nonsym);
                     }
                     if (comp_j == dim+add+add) return p_test_diff * (psym+p_diff-p_nonsym);
                }

      }
      virtual double eval_local_Homotopy_corrector_rhs(double s, double old_s, Local_Container<dim>& Testfunction, bool face = false)
      {
         return 0;

      }
};




template<int dim>
using PDE_Stokesx3= Stokesx3<dim> ;

template<int dim>
class Problem_PDE_Stokesx3: public FE_Problem<PDE_Stokesx3<dim>,dim>
{


public:
		struct VectorElementDestroyer
		{
		  const std::vector<const FiniteElement<dim>*> data;

		  VectorElementDestroyer(
		    const std::vector<const FiniteElement<dim>*> &pointers)
		    		  :
		    		  data(pointers)
		    		{}

		   // destructor to delete the pointers
		  ~VectorElementDestroyer (){
			  for (unsigned int i=0; i<data.size(); ++i)
			    delete data[i];
			}

		  const std::vector<const FiniteElement<dim>*> & get_data () const
				{
				  return data;
				}



			};

public:
		Problem_PDE_Stokesx3(int degree):
			FE_Problem<PDE_Stokesx3<dim>,dim>(
					VectorElementDestroyer(create_fe_list(degree)).get_data(),
					VectorElementDestroyer(create_adjoint_fe_list(degree)).get_data(),
					create_fe_multiplicities(),
			6, 6,degree)
			{
			this->DWR=false;
		     this->solution_names={"u_x_sym","u_y_sym","p_sym","u_x_nsym","u_y_nsym","p_nsym","u_x_diff","u_y_diff","p_diff"};
		     this->solution_names_adjoint=this->solution_names;
		     for (auto & name : this->solution_names_adjoint)
		    	 name+="_adjoint";
		     this->dirichletdata = new BoundaryFunction(this->number_of_components);
		     this->refinementtype=Refinementtype::Refine_Primal_Adjoint;
			}

	Functional<dim>** Functionals;
	virtual std::string get_Problem_name()const {return "Stokes_x3_";}

	virtual void set_triangulation(){
		get_grid<dim>(this->triangulation);
			this->triangulation.refine_global(1);
	}



	//Finite Elements
		  static std::vector<const FiniteElement<dim>*>
			  create_fe_list (const unsigned int polynomial_degree){
			  	  std::vector<const FiniteElement<dim>*> fe_list;
			  	  for(int u=0;u<2;u++)
			  	  {
			  	  fe_list.push_back (new FE_Q<dim>(polynomial_degree+1));
			  	  fe_list.push_back (new FE_Q<dim>(polynomial_degree));
			  	  }
			  	  return fe_list;
			}
			  static std::vector<const FiniteElement<dim>*>
			  create_adjoint_fe_list (const unsigned int polynomial_degree){
			  	  std::vector<const FiniteElement<dim>*> fe_list;
			  	 for(int u=0;u<2;u++)
			  				  	  {
			  	  fe_list.push_back (new FE_Q<dim>(2*polynomial_degree+2));
			  	  fe_list.push_back (new FE_Q<dim>(2*polynomial_degree));
			  				  	  }
			  	  return fe_list;
			}

			 static std::vector<unsigned int>create_fe_multiplicities ()
			  {
			    std::vector<unsigned int> multiplicities;
			    for(int u=0;u<2;u++)
			   			  	  {
			    multiplicities.push_back (dim);
			    multiplicities.push_back (1);
			   			  	  }
			    return multiplicities;
			  }





	virtual void set_functionals()
	{
		int size=7;
		Functionals= new Functional<dim>*[size];
		//reference values
		//Generation of Functionals
		double mean_T=-4.5*Pi*Pi*std::log(28-16*sqrt(3));
		std::cout<< "Functional_value:   "<< mean_T<<std::endl;
		int quadratdegree_face=8;
		int quadratdegree_volume=8;
		std::vector<double> Gamma(this->number_of_components,1.0);
		Function<dim>* Onefunction=new ConstantFunction<dim>(Gamma);
		Functional<dim>* Int_Temp = new IntegralEvaluation<dim>(Onefunction,quadratdegree_volume,   mean_T);

//		this->Functional_J = MeanTemp;
		Functionals[0]=Int_Temp;
		this->Functional_J = Int_Temp;
//		this->Functional_J = Int_Temp;
//		this->Functional_J = new CombinedFunctional<dim>(Functionals, 2, this->results, this->in_Newton);

	}
	void set_boundary_conditions()
	{
		this->dirichletdata =new BoundaryFunction(this->number_of_components);
		this->boundary_ids={0,80,2};
		int add =dim+1;
		std::vector<bool> component_mask(this->number_of_components,true);
		component_mask[dim]=false;
		component_mask[dim+add]=false;
		for(int i=0; i<dim+1;i++)
		{
			component_mask[add+add+i]=false;
		}
		std::vector<std::vector<bool>> componentmasks_for_boundaryids(this->boundary_ids.size(),component_mask);
		this->componentmask_on_boundary=componentmasks_for_boundaryids;
	}
	void set_runtimeparameters() {};


	class BoundaryFunction : public Abstract_Function<dim>
	{
	   public:
		BoundaryFunction(const unsigned int number_of_components=0) :
			Abstract_Function<dim>(number_of_components)
	      {
	      }

	      double value(const Point<dim> &p, const unsigned int component=0) const
	  	{
	  	   Assert(component < this->n_components, ExcIndexRange(component, 0, this->n_components));
	  	   int add=dim+1;
	  	   const auto & x = p(0);
	  	   const auto & y = p(1);
	  	   if(dim==2)
	  	   {
	  	      double H = 0.41;

	  	               if (component == 0||component == add)
	  	               {

	  	                  if (std::abs(x) < 1e-10)
	  	                  {
	  	                     double H = 0.41;
	  	                     double Um = 0.3;
	  	//                     return 4.0 * Um * y * (H - y) / (H * H);
	  	                     return 4.0 * Um * y * (H - y) / (H * H);
	  	                  }

	  	                  return 0;
	  	               }
	  	               return 0;
	  	               if (component == 1)
	  	                             {

	  	                                if (std::abs(x) < 1e-10|| y> 0.4 || y <0.01)
	  	                                {
	  	                                   double H = 0.41;
	  	                                                        double Um = 0.3;
	  	                                  return 0;
	  	                                }

	  	                                return 0;
	  	                             }

	  	   }
	  	   else
	  	   {
	  	   double z=p(2);

	  	                  if (component == 0)
	  	                  {

	  	                     if (std::abs(x) < 1e-14)
	  	                     {
	  	                        double H = 0.41;
	  	                        return 0.45*w(z,H)*w(y,H);

	  	                     }


	  	                  }
	  	                  return 0;
	  	   }
	  	   return 0;
	  	}
	      double w(double y, double H) const
	      {
	            return 4.0*y*(H-y)/(H*H);
	      }

	};





	template <typename VECTOR>
	void set_defaultvalues (VECTOR & solution)
	{
		solution[0]= 0;

	}



};





==> Compdata/Nonlinear-Coercive/src/stuff.h <==
#pragma once

#include <vector>
#include <string>
#include <iostream>
#include <regex>

#include <deal.II/dofs/dof_tools.h>

#include <deal.II/fe/fe.h>
#include <deal.II/fe/fe_values.h>

#include <deal.II/base/table.h>
#include <deal.II/base/quadrature_lib.h>
#include <deal.II/base/mpi.h>

#include <deal.II/lac/dynamic_sparsity_pattern.h>
#include <deal.II/lac/constraint_matrix.h>
#include <deal.II/lac/sparse_matrix.h>
#include <deal.II/lac/communication_pattern_base.h>

#include <deal.II/numerics/fe_field_function.h>

#include "misc_math.h"

using std::cout;
using std::endl;
using std::vector;
using std::string;

using namespace dealii;


unsigned int IndexToFirstComp(const unsigned int index, const vector<unsigned int> & dimensions);
unsigned int ComponentToIndex(const unsigned int comp, const vector<unsigned int> & dimensions);

template<typename T>
bool contains(const vector<T> & elements, const T & value)
{
   return std::find(elements.begin(), elements.end(), value) != elements.end();
}

template<int dim>
unsigned int ComponentToIndex(const unsigned int comp, const FiniteElement<dim> & FE)
{
   unsigned int c = 0;
   for (unsigned int i = 0; i < FE.n_base_elements(); i++)
   {
      c += FE.element_multiplicity(i);
      if (c > comp)
      {
         return i;
      }
   }
   assert(false);
   return -1;
}

template<int dim>
vector<unsigned int> ComponentToIndex(const FiniteElement<dim> & FE)
{
   vector<unsigned int> v;
   unsigned int c = 0;
   for (unsigned int i = 0; i < FE.n_base_elements(); i++)
   {
      for (unsigned int k = 0; k < FE.element_multiplicity(i); k++)
         v.push_back(c);

      c++;
   }
   return v;
}

template<int dim>
unsigned int IndexToFirstComp(const unsigned int index, const FiniteElement<dim> & FE)
{
   unsigned int tmp = 0;
   for (unsigned int i = 0; i < index; i++)
      tmp += FE.element_multiplicity(i);

   return tmp;
}

template<typename T>
inline void distribute(vector<T>& A, MPI_Datatype MPITYPE, std::function<T(const vector<T> &)> reduction, const MPI_Comm & mpi_com)
{
   const unsigned int rank = dealii::Utilities::MPI::this_mpi_process(mpi_com);
   const unsigned int n_ranks = dealii::Utilities::MPI::n_mpi_processes(mpi_com);

   const unsigned int n = A.size();

   vector<vector<T> > tmp(n_ranks, vector<T>(n));
   for (unsigned int d = 0; d < n; d++)
      tmp[rank][d] = A[d];

   for (unsigned int r = 0; r < n_ranks; r++)
      MPI_Bcast(tmp[r].data(), n, MPITYPE, r, mpi_com);

   for (unsigned int d = 0; d < n; d++)
   {
      vector<T> values_per_rank(n_ranks);
      for (unsigned int i = 0; i < n_ranks; i++)
         values_per_rank[i] = tmp[i][d];

      A[d] = reduction(values_per_rank);
   }
}

void MoveBlockRow(SparseMatrix<double> & M, const unsigned int block_source, const unsigned int block_target, const vector<unsigned int> & start_dof,
                  const vector<unsigned int> & end_dof);

void MoveBlockRow(Vector<double> & V, const unsigned int block_source, const unsigned int block_target, const vector<unsigned int> & start_dof,
                  const vector<unsigned int> & end_dof);

void print_coupling(std::ostream & stream, const Table<2, DoFTools::Coupling> & table);

void make_coupling(const vector<std::pair<unsigned int, unsigned int>> & couples, Table<2, DoFTools::Coupling> & table,
                   const vector<unsigned int> & dimensions);

bool FileExists(const string& file);

string ToText(const vector<string> & A, const string separator);

/// Returns:
/// 1) the local interpolation matrix between given cells at given faces for given components
/// 2) global dof indices of corresponding row / col values
/// 3) n_rows >= n_cols
/// 4) bool denotes whether _1 and _2 have been changed internally
template<int dim>
bool _internal_couple(const typename hp::DoFHandler<dim>::active_cell_iterator & _cell_1, const typename hp::DoFHandler<dim>::active_cell_iterator & _cell_2,  //
                      const unsigned int _face_1, const unsigned int _face_2,  //
                      const unsigned int _comp_1, const unsigned int _comp_2,  //
                      FullMatrix<double> & local_interpolation, vector<unsigned int> & dofs_col, vector<unsigned int> & dofs_row)
{
   const unsigned int tmp_1 = _cell_1->get_fe().dofs_per_face;
   const unsigned int tmp_2 = _cell_2->get_fe().dofs_per_face;

// Make sure that _1 has <= dofs than _2
   bool result = !(tmp_1 <= tmp_2);

   const unsigned int comp_1 = (tmp_1 <= tmp_2) ? _comp_1 : _comp_2;
   const unsigned int face_1 = (tmp_1 <= tmp_2) ? _face_1 : _face_2;
   const auto & cell_1 = (tmp_1 <= tmp_2) ? _cell_1 : _cell_2;

   const unsigned int comp_2 = (tmp_1 <= tmp_2) ? _comp_2 : _comp_1;
   const unsigned int face_2 = (tmp_1 <= tmp_2) ? _face_2 : _face_1;
   const auto & cell_2 = (tmp_1 <= tmp_2) ? _cell_2 : _cell_1;

   const FiniteElement<dim> & fe_1 = cell_1->get_fe();
   const FiniteElement<dim> & fe_2 = cell_2->get_fe();

   const unsigned int mat_1 = cell_1->active_fe_index();
   const unsigned int mat_2 = cell_2->active_fe_index();

   unsigned int idx_1 = -1;
   unsigned int idx_2 = -1;

   idx_1 = ComponentToIndex(comp_1, fe_1);
   idx_2 = ComponentToIndex(comp_2, fe_2);

   const FiniteElement<dim> & e_1 = fe_1.base_element(idx_1);
   const FiniteElement<dim> & e_2 = fe_2.base_element(idx_2);

// This matrix only interpolates between the given elements, NOT between ALL dofs!
// We need this, because eg DGP interpolation does not make sense.
   local_interpolation.reinit(e_2.dofs_per_face, e_1.dofs_per_face);
   e_1.get_face_interpolation_matrix(e_2, local_interpolation);

// These contain ALL face dofs from the given cells
   vector<unsigned int> global_face_dofs_1(fe_1.dofs_per_face);
   vector<unsigned int> global_face_dofs_2(fe_2.dofs_per_face);

   cell_1->face(face_1)->get_dof_indices(global_face_dofs_1, mat_1);
   cell_2->face(face_2)->get_dof_indices(global_face_dofs_2, mat_2);

// Get all indices of face dofs related to the components which we want to couple
   vector<unsigned int> comp_indices_1;
   vector<unsigned int> comp_indices_2;

   for (unsigned int i = 0; i < global_face_dofs_1.size(); i++)
   {
      const unsigned int comp = fe_1.face_system_to_component_index(i).first;
      if (comp == comp_1) comp_indices_1.push_back(i);
   }

   for (unsigned int i = 0; i < global_face_dofs_2.size(); i++)
   {
      const unsigned int comp = fe_2.face_system_to_component_index(i).first;
      if (comp == comp_2) comp_indices_2.push_back(i);
   }

// phi_1_i = sum A(i,j)*phi_2_j
   assert(local_interpolation.n_rows() == comp_indices_2.size());
   assert(local_interpolation.n_cols() == comp_indices_1.size());

   dofs_col.resize(comp_indices_1.size());
   dofs_row.resize(comp_indices_2.size());

   for (unsigned int i = 0; i < comp_indices_1.size(); i++)
      dofs_col[i] = global_face_dofs_1[comp_indices_1[i]];

   for (unsigned int i = 0; i < comp_indices_2.size(); i++)
      dofs_row[i] = global_face_dofs_2[comp_indices_2[i]];

   return result;
}

//template<int dim>
//std::map<unsigned int, Point<dim>> get_support_points(const hp::DoFHandler<dim> & dof_handler, const unsigned int component)
//{
//   std::map<unsigned int, Point<dim>> result;
//
//   for (auto cell = dof_handler.begin_active(); cell != dof_handler.end(); ++cell)
//   {
//      const FiniteElement<dim> & fe = cell->get_fe().base_element(0);
//
//      TILL_HERE;
//
//      vector<unsigned int> dofs(cell->get_fe().dofs_per_cell);
//
//      TILL_HERE;
//
//      cell->get_dof_indices(dofs);
//
//      TILL_HERE;
//
//      const vector<Point<dim>> unit_sup = fe.get_unit_support_points();
//
//      TILL_HERE;
//
//      Quadrature<dim> q(unit_sup);
//
//      TILL_HERE;
//
//      FEValues<dim> values(fe, q, update_q_points | update_values);
//
//      TILL_HERE;
//
//      values.reinit(cell);
//
//      TILL_HERE;
//
//      vector<Point<dim>> supp = values.get_quadrature_points();
//
//      TILL_HERE;
//
//      for (unsigned int i = 0; i < dofs.size(); i++)
//      {
//         const unsigned int dof = dofs[i];
//         result[dof] = supp[i];
//      }
//   }
//
//   return result;
//}

template<int dim>
void get_dof_pairs(const hp::DoFHandler<dim> & dof_handler,  //
      const unsigned int componentA, const unsigned int componentB,  //
      const unsigned int material_A, const unsigned int material_B,  //
      std::vector<std::pair<unsigned int, unsigned int>> & pairs)
{
   for (auto cell_1 = dof_handler.begin_active(); cell_1 != dof_handler.end(); ++cell_1)
   {
      for (unsigned int face_1 = 0; face_1 < GeometryInfo<dim>::faces_per_cell; face_1++)
      {
         if (cell_1->neighbor_index(face_1) != -1)
         {
            const auto cell_2 = cell_1->neighbor(face_1);
            const unsigned int face_2 = cell_1->neighbor_of_neighbor(face_1);

            // Interface
            if (cell_1->material_id() == material_A && cell_2->material_id() == material_B)
            {
               const FiniteElement<dim> & fe_1 = cell_1->get_fe();
               const FiniteElement<dim> & fe_2 = cell_2->get_fe();

               vector<unsigned int> dofs_1(fe_1.dofs_per_face);
               vector<unsigned int> dofs_2(fe_2.dofs_per_face);

               // if a FE_Nothing is used, there are no pairs
               if (dofs_1.size() == 0 || dofs_2.size() == 0) return;

               cell_1->face(face_1)->get_dof_indices(dofs_1, material_A);
               cell_2->face(face_2)->get_dof_indices(dofs_2, material_B);

               const vector<Point<dim - 1>> unit_sup_1 = fe_1.get_unit_face_support_points();
               const vector<Point<dim - 1>> unit_sup_2 = fe_2.get_unit_face_support_points();

               Quadrature<dim - 1> q_1(unit_sup_1);
               Quadrature<dim - 1> q_2(unit_sup_2);

               FEFaceValues<dim> values_1(fe_1, q_1, update_q_points | update_values);
               FEFaceValues<dim> values_2(fe_2, q_2, update_q_points | update_values);

               values_1.reinit(cell_1, face_1);
               values_2.reinit(cell_2, face_2);

               vector<Point<dim>> supp_1 = values_1.get_quadrature_points();
               vector<Point<dim>> supp_2 = values_2.get_quadrature_points();

               for (unsigned int i1 = 0; i1 < dofs_1.size(); i1++)
               {
                  for (unsigned int i2 = 0; i2 < dofs_2.size(); i2++)
                  {
                     const unsigned int comp_1 = fe_1.face_system_to_component_index(i1).first;
                     const unsigned int comp_2 = fe_2.face_system_to_component_index(i2).first;

                     const unsigned int dof_1 = dofs_1[i1], dof_2 = dofs_2[i2];

                     const Point<dim> P1 = supp_1[i1];
                     const Point<dim> P2 = supp_2[i2];

                     if (comp_1 == componentA && comp_2 == componentB)
                     {
                        if (P1 == P2)
                        {
                           // why do we get double entries without this check ??
                           auto p = std::make_pair(dof_1, dof_2);
                           if ( !contains(pairs, p))
                           {
                              pairs.push_back(p);
//                              cout << fmt::format("P: {:f} {:f}", P1(0), P1(1)) << endl;
                           }
                        }
                     }
                  }
               }
            }
         }
      }
   }
}

template<int dim>
void get_dof_pairs(const hp::DoFHandler<dim> & dof_handler,  //
      const unsigned int componentA, const unsigned int componentB,  //
      const unsigned int material_A, const unsigned int material_B,  //
      std::map<unsigned int, unsigned int> & pairs, const bool symmetric = false)
{
   vector<std::pair<unsigned int, unsigned int>> tmp;
   get_dof_pairs(dof_handler, componentA, componentB, material_A, material_B, tmp);

   for (const auto & p : tmp)
   {
      pairs[p.first] = p.second;
      if (symmetric) pairs[p.second] = p.first;
   }
}

template<int dim>
void GlobalInterpolationPattern(const hp::DoFHandler<dim> & dof_handler,  //
      const unsigned int componentA, const unsigned int componentB, const unsigned int material_A, const unsigned int material_B,  //
      DynamicSparsityPattern & pattern)
{
   std::map<unsigned int, unsigned int> pairs;
   get_dof_pairs(dof_handler, componentA, componentB, material_A, material_B, pairs);

   for (auto const & it : pairs)
   {
      pattern.add(it.first, it.first);
      pattern.add(it.first, it.second);
   }
}

template<int dim>
void GlobalInterpolationMatrix(const hp::DoFHandler<dim> & dof_handler,  //
      const unsigned int componentA, const unsigned int componentB, const unsigned int material_A, const unsigned int material_B,  //
      SparseMatrix<double> & global_interpolation_matrix)
{
   std::map<unsigned int, unsigned int> pairs;
   get_dof_pairs(dof_handler, componentA, componentB, material_A, material_B, pairs);

   for (auto const & it : pairs)
   {
      global_interpolation_matrix.set(it.first, it.first, 1.0);
      global_interpolation_matrix.set(it.first, it.second, -1.0);
   }
}

template<int dim>
void couple_new(ConstraintMatrix & constraints,  //
      const typename hp::DoFHandler<dim>::active_cell_iterator & _cell_1, const typename hp::DoFHandler<dim>::active_cell_iterator & _cell_2,  //
      const unsigned int _face_1, const unsigned int _face_2,  //
      const unsigned int _comp_1, const unsigned int _comp_2)
{
   FullMatrix<double> A;
   vector<unsigned int> dofs_row, dofs_col;

   _internal_couple<dim>(_cell_1, _cell_2, _face_1, _face_2, _comp_1, _comp_2, A, dofs_col, dofs_row);

   for (unsigned int r = 0; r < A.n_rows(); r++)
   {
      unsigned int global_row = dofs_row[r];

      constraints.add_line(global_row);

      for (unsigned int c = 0; c < A.n_cols(); c++)
      {
         unsigned int global_col = dofs_col[c];
         constraints.add_entry(global_row, global_col, A(r, c));
      }
   }
}

template<typename DOFHANDLER, typename VECTOR>
vector<double> compute_point_value(const DOFHANDLER & dof_handler, const VECTOR & solution, const Point<DOFHANDLER::dimension> & p,
                                   const MPI_Comm & communicator)
{
   dealii::Functions::FEFieldFunction<DOFHANDLER::dimension, DOFHANDLER, VECTOR> solution_function(dof_handler, solution);

   Vector<double> v(dof_handler.get_fe().n_components());
   v = -1234567.0;

   try
   {
      // Only ranks sharing the respective cell can evaluate this, others throw an exception.
      // All ranks that share this cell evaluate to the same solution.
      solution_function.vector_value(p, v);
   }
   catch (const VectorTools::ExcPointNotAvailableHere &)
   {
   }

   vector<double> tmp(v.size());
   for (unsigned int i = 0; i < tmp.size(); i++)
      tmp[i] = v[i];

   dealii::Utilities::MPI::max(tmp, communicator, tmp);

   return tmp;
}

template<typename DOFHANDLER, typename VECTOR>
double compute_point_value(const DOFHANDLER & dof_handler, const VECTOR & solution, const Point<DOFHANDLER::dimension> & p, const unsigned int component,
                           const MPI_Comm & communicator)
{
   dealii::Functions::FEFieldFunction<DOFHANDLER::dimension, DOFHANDLER, VECTOR> solution_function(dof_handler, solution);

   double value = -1234567.0;
   try
   {
      // Only ranks sharing the respective cell can evaluate this, others throw an exception.
      // All ranks that share this cell evaluate to the same solution.
      value = solution_function.value(p, component);
   }
   catch (const VectorTools::ExcPointNotAvailableHere &)
   {
   }

   value = dealii::Utilities::MPI::max(value, communicator);

   return value;
}


namespace std
{
   template<class BidirIt, class Traits, class CharT, class UnaryFunction>
   std::basic_string<CharT> regex_replace(BidirIt first, BidirIt last, const std::basic_regex<CharT, Traits>& re, UnaryFunction f)
   {
      std::basic_string<CharT> s;

      typename std::match_results<BidirIt>::difference_type positionOfLastMatch = 0;
      auto endOfLastMatch = first;

      auto callback = [&](const std::match_results<BidirIt>& match)
      {
         auto positionOfThisMatch = match.position(0);
         auto diff = positionOfThisMatch - positionOfLastMatch;

         auto startOfThisMatch = endOfLastMatch;
         std::advance(startOfThisMatch, diff);

         s.append(endOfLastMatch, startOfThisMatch);
         s.append(f(match));

         auto lengthOfMatch = match.length(0);

         positionOfLastMatch = positionOfThisMatch + lengthOfMatch;

         endOfLastMatch = startOfThisMatch;
         std::advance(endOfLastMatch, lengthOfMatch);
      };

      std::sregex_iterator begin(first, last, re), end;
      std::for_each(begin, end, callback);

      s.append(endOfLastMatch, last);

      return s;
   }

   template<class Traits, class CharT, class UnaryFunction>
   std::string regex_replace(const std::string& s, const std::basic_regex<CharT, Traits>& re, UnaryFunction f)
   {
      return regex_replace(s.cbegin(), s.cend(), re, f);
   }

}  // namespace std

//bool contains(const string & source, const string & find);

#ifdef HEADER_ONLY
#define INLINE inline
#include "stuff.impl.h"
#endif


==> Compdata/Nonlinear-Coercive/src/stuff.impl.h <==
#include <assert.h>
#include <vector>
#include <sys/stat.h>

#include <deal.II/lac/sparse_matrix.h>
#include <deal.II/lac/vector.h>

#include "stuff.h"

using std::vector;
using namespace dealii;

INLINE unsigned int IndexToFirstComp(const unsigned int index, const vector<unsigned int> & dimensions)
{
   unsigned int tmp = 0;
   for (unsigned int i = 0; i < index; i++)
      tmp += dimensions[i];

   return tmp;
}

INLINE unsigned int ComponentToIndex(const unsigned int comp, const vector<unsigned int> & dimensions)
{
   unsigned int c = 0;
   for (unsigned int i = 0; i < dimensions.size(); i++)
   {
      c += dimensions[i];
      if (c > comp)
      {
         return i;
      }
   }
   assert(false);
   return -1;
}

INLINE void MoveBlockRow(SparseMatrix<double> & M, const unsigned int block_source, const unsigned int block_target, const vector<unsigned int> & start_dof,
                  const vector<unsigned int> & end_dof)
{
   for (unsigned int row_source = start_dof[block_source]; row_source <= end_dof[block_source]; row_source++)
   {
      for (auto source = M.begin(row_source); source != M.end(row_source); ++source)
      {
         const unsigned int col_source = source->column();
         const double value_source = source->value();

         if (value_source != 0.0)
         {
            const unsigned int col_target = col_source;
            const unsigned int row_target = row_source - start_dof[block_source] + start_dof[block_target];

//            assert(M(row_target, col_target) == 0.0);

            M.set(row_target, col_target, value_source);
            M.set(row_source, col_source, 0.0);
         }
      }
   }
}

INLINE void MoveBlockRow(Vector<double> & V, const unsigned int block_source, const unsigned int block_target, const vector<unsigned int> & start_dof,
                  const vector<unsigned int> & end_dof)
{
   for (unsigned int row_source = start_dof[block_source]; row_source <= end_dof[block_source]; row_source++)
   {
      const double value_source = V(row_source);

      const unsigned int row_target = row_source - start_dof[block_source] + start_dof[block_target];

      V(row_target) += value_source;
      V(row_source) = 0.0;
   }
}

INLINE void print_coupling(std::ostream & stream, const Table<2, DoFTools::Coupling> & table)
{
   for (unsigned int c = 0; c < table.n_rows(); ++c)
   {
      string s = "";
      for (unsigned int d = 0; d < table.n_cols(); ++d)
      {
         switch (table[c][d])
         {
            case DoFTools::Coupling::always:
               s += "X  ";
            break;

            case DoFTools::Coupling::none:
               s += "   ";
            break;

            case DoFTools::Coupling::nonzero:
               s += "X  ";
            break;
         }
      }
      stream << s << endl;
   }
}

INLINE void make_coupling(const vector<std::pair<unsigned int, unsigned int>> & couples, Table<2, DoFTools::Coupling> & table, const vector<unsigned int> & dimensions)
{
   for (unsigned int c = 0; c < table.n_rows(); ++c)
      for (unsigned int d = 0; d < table.n_cols(); ++d)
      {
         unsigned int i = ComponentToIndex(c, dimensions);
         unsigned int j = ComponentToIndex(d, dimensions);

         const auto P = std::make_pair(i, j);

         if (std::find(couples.begin(), couples.end(), P) != couples.end())
         {
            table[d][c] = DoFTools::Coupling::always;
         }
      }
}

INLINE bool FileExists(const string & file)
{
   struct stat buf;
   return (stat(file.c_str(), &buf) == 0);
}

//INLINE bool contains(const string & source, const string & find)
//{
//   std::size_t found = source.find(find);
//   return (found != std::string::npos);
//}

INLINE string ToText(const vector<string> & A, const string separator)
{
   string tmp = "";
   for (unsigned int i = 0; i < A.size(); i++)
   {
      if (i != 0) tmp += separator;
      tmp += A[i];
   }
   return tmp;
}



==> Compdata/Nonlinear-Coercive/src/test/test_cases.h <==
#pragma once

#include "test_sneddon.h"
#include "test_threepoint.h"
#include "test_multiple_het.h"


// typename GridIn<dim>::Format format = GridIn<dim>::ucd;
//
// bool load = true;
//
// string grid_name;
// if (test_case == TestCase::multiple_homo || test_case == TestCase::multiple_het)
//    grid_name = "meshes/unit_square_4.inp";
// else
//    grid_name = "meshes/unit_slit.inp";
//
// if (load)
// {
//    GridIn<dim> grid_in;
//    grid_in.attach_triangulation(triangulation);
//    std::ifstream input_file(grid_name.c_str());
//    Assert(dim == 2, ExcInternalError());
//    grid_in.read(input_file, format);
// }

//switch (test_case)
//{
//   case TestCase::multiple_homo:
//   case TestCase::multiple_het:
//   {
//      VectorTools::interpolate_boundary_values(dof_handler, 0, ZeroFunction<dim>(dim + 1), boundary_values, mask_u);
//      VectorTools::interpolate_boundary_values(dof_handler, 1, ZeroFunction<dim>(dim + 1), boundary_values, mask_u);
//      VectorTools::interpolate_boundary_values(dof_handler, 2, ZeroFunction<dim>(dim + 1), boundary_values, mask_u);
//      VectorTools::interpolate_boundary_values(dof_handler, 3, ZeroFunction<dim>(dim + 1), boundary_values, mask_u);
//   }
//      break;
//
//   case TestCase::miehe_tension:
//   {
//      // For Miehe 2010 tension test
//      VectorTools::interpolate_boundary_values(dof_handler, 2, ZeroFunction<dim>(dim + 1), boundary_values, mask_uy);
//      VectorTools::interpolate_boundary_values(dof_handler, 3, BoundaryParabelTension<dim>(time), boundary_values, mask_u);
//   }
//      break;
//
//   case TestCase::miehe_shear:
//   {
//      // For Miehe 2010 shear test
//      VectorTools::interpolate_boundary_values(dof_handler, 0, ZeroFunction<dim>(dim + 1), boundary_values, mask_uy);
//      VectorTools::interpolate_boundary_values(dof_handler, 1, ZeroFunction<dim>(dim + 1), boundary_values, mask_uy);
//      VectorTools::interpolate_boundary_values(dof_handler, 2, ZeroFunction<dim>(dim + 1), boundary_values, mask_u);
//      VectorTools::interpolate_boundary_values(dof_handler, 3, BoundaryParabelShear<dim>(time), boundary_values, mask_u);
//      VectorTools::interpolate_boundary_values(dof_handler, 4, ZeroFunction<dim>(dim + 1), boundary_values, mask_uy);
//   }
//      break;
//
//}

//switch (test_case)
//   {
//      case TestCase::sneddon_2d:
//      case TestCase::multiple_homo:
//      case TestCase::multiple_het:
//         VectorTools::interpolate_boundary_values(dof_handler, 0, ZeroFunction<dim>(dim + 1), C, mask_u);
//         VectorTools::interpolate_boundary_values(dof_handler, 1, ZeroFunction<dim>(dim + 1), C, mask_u);
//         VectorTools::interpolate_boundary_values(dof_handler, 2, ZeroFunction<dim>(dim + 1), C, mask_u);
//         VectorTools::interpolate_boundary_values(dof_handler, 3, ZeroFunction<dim>(dim + 1), C, mask_u);
//         break;
//
//      case TestCase::miehe_tension:
//         VectorTools::interpolate_boundary_values(dof_handler, 2, ZeroFunction<dim>(dim + 1), C, mask_uy);
//         VectorTools::interpolate_boundary_values(dof_handler, 3, ZeroFunction<dim>(dim + 1), C, mask_u);
//         break;
//
//      case TestCase::miehe_shear:
//         VectorTools::interpolate_boundary_values(dof_handler, 0, ZeroFunction<dim>(dim + 1), C, mask_uy);
//         VectorTools::interpolate_boundary_values(dof_handler, 1, ZeroFunction<dim>(dim + 1), C, mask_uy);
//         VectorTools::interpolate_boundary_values(dof_handler, 2, ZeroFunction<dim>(dim + 1), C, mask_u);
//         VectorTools::interpolate_boundary_values(dof_handler, 3, ZeroFunction<dim>(dim + 1), C, mask_u);
//         VectorTools::interpolate_boundary_values(dof_handler, 4, ZeroFunction<dim>(dim + 1), C, mask_uy);
//         break;
//   }

//template<int dim>
//std::shared_ptr<Function<dim>> FracturePhaseFieldProblem<dim>::get_initial_data() const
//{
//   switch (test_case)
//   {
//      case TestCase::sneddon_2d:
//         return std::shared_ptr<Function<dim>>(new InitialValuesSneddon<dim>(min_cell_diameter, width, height));
//         break;
//
//      case TestCase::multiple_homo:
//         return std::shared_ptr<Function<dim>>(new InitialValuesMultipleHomo<dim>(min_cell_diameter));
//         break;
//
//      case TestCase::multiple_het:
//         return std::shared_ptr<Function<dim>>(new InitialValuesMultipleHet<dim>(min_cell_diameter));
//         break;
//
//      case TestCase::miehe_shear:
//      case TestCase::miehe_tension:
//         return std::shared_ptr<Function<dim>>(new InitialValuesMiehe<dim>(min_cell_diameter));
//         break;
//
//      default:
//         return std::shared_ptr<Function<dim>>();
//         break;
//   }
//}


==> Compdata/Nonlinear-Coercive/src/test/test_fracture.h <==
#pragma once

#include <deal.II/grid/grid_tools.h>
#include <deal.II/grid/grid_in.h>
#include <deal.II/grid/grid_generator.h>

#include <fractures/fracture_data.h>

#include <test/test_interface.h>

#include "conversion.h"
#include "linear_algebra.h"

using namespace dealii;

// Interface for elasticity / fracture tests. Provides additional information about stress tensor
// Loads respective parameters (poisson ratio, e modulus, density) from prm file.
// Decomposes stress into positive/negative part if required.
// Implements zero-force term
template<int dim, typename VECTOR, typename DOFHANDLER = DoFHandler<dim>, int n_comps = dim + 1>
class TestFracture : public TestInterface<dim, VECTOR, DOFHANDLER, n_comps>
{
   public:
      typedef TestInterface<dim, VECTOR, DOFHANDLER, n_comps> Parent;

      FractureParams * prm = NULL;

   public:
      TestFracture();
      virtual ~TestFracture();

      // Load / Create mesh
      virtual void create_triangulation(Triangulation<dim>& tria) = 0;

      // Initial values at time t = 0 in the whole domain
      virtual void set_initial_values(const DOFHANDLER & dof_handler, VECTOR & solution) = 0;

      // Boundary conditions at time t
      virtual std::map<unsigned int, double> get_boundary_values(const DOFHANDLER & dof_handler, const double t) = 0;

      // Homogeneous version of the above boundary conditions for the Newton solver
      virtual void set_homogeneous_bc(const DOFHANDLER & dof_handler, ConstraintMatrix & C) = 0;

      // Functional evaluations of interest
      virtual void compute_functional_values(const DOFHANDLER & dof_handler, const VECTOR & solution, CSV & results)
      {
         compute_point_stress(dof_handler, solution, results);
      }

      virtual void compute_point_stress(const DOFHANDLER & dof_handler, const VECTOR & solution, CSV & results)
      {
         // Evaluation point
         Point<dim> p1(0.0, 2.0);

         // TODO this function looks suspicious anyway

         // first find the cell in which this point
         // is, initialize a quadrature rule with
         // it, and then a FEValues object
         const auto cp = GridTools::find_active_cell_around_point(StaticMappingQ1<dim>::mapping, dof_handler, p1);
         const auto & cell = cp.first;

         double value = 0.0;
         if ( !cell->is_artificial())
         {
            const auto & fe = cell->get_fe();
            const Quadrature<dim> quadrature(GeometryInfo<dim>::project_to_unit_cell(cp.second));

            FEValues<dim> fe_values(fe, quadrature, update_values | update_gradients);
            fe_values.reinit(cell);

            FEValuesExtractors::Vector displacements(0);
            VectorVariable<dim> u(fe_values, displacements, solution, update_gradients);
            u.set_q(0);

            // Compute stress of y-comp into y-direction ~ d(uy)/dy
            value = -1.0 * grad(u)[1][1];
         }

         auto * ptria = dynamic_cast<const dealii::parallel::Triangulation<dim>*>( &dof_handler.get_triangulation());

         double v = Utilities::MPI::max(value, ptria->get_communicator());
         results["pstress"] = v;
      }

   public:
      virtual double lame_mu(const Point<dim>& x = Point<dim>());
      virtual double lame_lambda(const Point<dim>& x = Point<dim>());
      virtual double e_modulus(const Point<dim>& x = Point<dim>());
      virtual double poisson_ratio(const Point<dim>& x = Point<dim>());
      virtual double density(const Point<dim>& x = Point<dim>());

      virtual Variable<Tensor<2, dim>> stress_tensor_plus(const Point<dim> & x, const Variable<Tensor<1, dim> >& u, const Variable<Tensor<2, dim> >& grad_u);
      virtual Variable<Tensor<2, dim>> stress_tensor_minus(const Point<dim> & x, const Variable<Tensor<1, dim>> & u, const Variable<Tensor<2, dim>> & grad_u);

   public:
      virtual void initialize(FractureParams & params);
      virtual Tensor<1, dim + 1> source_term(const double t, const Tensor<1, dim>& x);

   protected:
      double _nu = 0.3;
      double _e = 20800.0;
      double _rho = 1.0;
};

template<int dim, typename VECTOR, typename DOFHANDLER, int n_comps>
TestFracture<dim, VECTOR, DOFHANDLER, n_comps>::TestFracture()
{
}

template<int dim, typename VECTOR, typename DOFHANDLER, int n_comps>
TestFracture<dim, VECTOR, DOFHANDLER, n_comps>::~TestFracture()
{
}

template<int dim, typename VECTOR, typename DOFHANDLER, int n_comps>
void TestFracture<dim, VECTOR, DOFHANDLER, n_comps>::initialize(FractureParams & params)
{
   prm = &params;
}

template<int dim, typename VECTOR, typename DOFHANDLER, int n_comps>
Variable<Tensor<2, dim> > TestFracture<dim, VECTOR, DOFHANDLER, n_comps>::stress_tensor_plus(const Point<dim>& x, const Variable<Tensor<1, dim> >&,
                                                                                             const Variable<Tensor<2, dim> >& grad_u)
{
   if (prm->global.decompose_stress)
   {
      const auto I = get_Identity<dim>();
      const auto E = 0.5 * (grad_u + transpose(grad_u));
      auto E_plus = E;
      positive_tensor_lin(E, E_plus);
      return lame_lambda(x) * max(0.0, trace(E)) * I + 2.0 * lame_mu(x) * E_plus;
   }
   else
   {
      const auto I = get_Identity<dim>();
      const auto E = 0.5 * (grad_u + transpose(grad_u));
      return lame_lambda(x) * trace(E) * I + 2.0 * lame_mu(x) * E;
   }
}

template<int dim, typename VECTOR, typename DOFHANDLER, int n_comps>
Variable<Tensor<2, dim> > TestFracture<dim, VECTOR, DOFHANDLER, n_comps>::stress_tensor_minus(const Point<dim>& x, const Variable<Tensor<1, dim> >& u,
                                                                                              const Variable<Tensor<2, dim> >& grad_u)
{
   if (prm->global.decompose_stress)
   {
      prm->global.decompose_stress = false;
      auto tmp = stress_tensor_plus(x, u, grad_u);
      prm->global.decompose_stress = true;

      return tmp - stress_tensor_plus(x, u, grad_u);
   }
   else
   {
      return var(Tensor<2, dim>(), Tensor<2, dim>());
   }
}

template<int dim, typename VECTOR, typename DOFHANDLER, int n_comps>
Tensor<1, dim + 1> TestFracture<dim, VECTOR, DOFHANDLER, n_comps>::source_term(const double, const Tensor<1, dim> &)
{
   Tensor<1, dim + 1> f;
   return f;
}

template<int dim, typename VECTOR, typename DOFHANDLER, int n_comps>
double TestFracture<dim, VECTOR, DOFHANDLER, n_comps>::lame_mu(const Point<dim>& x)
{
   Conversion c;
   c.poisson(poisson_ratio(x));
   c.e_modulus(e_modulus(x));
   return c.lame_mu();
}

template<int dim, typename VECTOR, typename DOFHANDLER, int n_comps>
double TestFracture<dim, VECTOR, DOFHANDLER, n_comps>::lame_lambda(const Point<dim>& x)
{
   Conversion c;
   c.poisson(poisson_ratio(x));
   c.e_modulus(e_modulus(x));
   return c.lame_lambda();
}

template<int dim, typename VECTOR, typename DOFHANDLER, int n_comps>
double TestFracture<dim, VECTOR, DOFHANDLER, n_comps>::e_modulus(const Point<dim>&)
{
   return prm->solid.E_modulus;
}

template<int dim, typename VECTOR, typename DOFHANDLER, int n_comps>
double TestFracture<dim, VECTOR, DOFHANDLER, n_comps>::poisson_ratio(const Point<dim>&)
{
   return prm->solid.poisson_ratio_nu;
}

template<int dim, typename VECTOR, typename DOFHANDLER, int n_comps>
double TestFracture<dim, VECTOR, DOFHANDLER, n_comps>::density(const Point<dim>&)
{
   return prm->solid.density;
}


==> Compdata/Nonlinear-Coercive/src/test/test_fsi.h <==
#pragma once

#include "test_fsi_base.h"

template<int dim, typename VECTOR = TrilinosWrappers::MPI::BlockVector, typename DOFHANDLER = DoFHandler<dim>, int n_comps = dim + 1>
class TestFSIBenchmark : public TestFSI<dim, VECTOR, DOFHANDLER, n_comps>, public Function<dim>
{
   public:
      TestFSIBenchmark() :
            Function<dim>(TOTAL_DIM)
      {
      }

      virtual ~TestFSIBenchmark()
      {
      }

      virtual bool on_interface(const typename Triangulation<dim>::active_cell_iterator & cell, const unsigned int face) const
      {
         const bool S1 = cell->face(face)->at_boundary() && cell->face(face)->boundary_id() == circle_boundary;
         return S1 || Parent::on_interface(cell, face);
      }

      // Load / Create mesh
      virtual void create_triangulation(Triangulation<dim> & triangulation)
      {
         if (dim == 2)
         {
            GridIn<dim> grid_in;
            grid_in.attach_triangulation(triangulation);

            std::ifstream input_file(prm.inputfile.c_str());
            grid_in.read_ucd(input_file);

            Point<dim> p;
            p(0) = 0.2;
            p(1) = 0.2;

            double radius = 0.05;
            static const HyperBallBoundary<dim> boundary(p, radius);

            // Align circle_boundary and flag_circle_boundary with (exact) circle
            triangulation.set_boundary(circle_boundary, boundary);
            triangulation.set_boundary(flag_circle_boundary, boundary);
         }
         else
            assert(false);
      }

      double value(const Point<dim> &p, const unsigned int component = 0) const
      {
         if (component == velocity.first_vector_component)
         {
            if (prm.smooth && (_time < 2.0))
            {
               double damping = (1.0 - std::cos(numbers::PI / 2.0 * _time)) / 2.0;
               double tmp;
               if (p(1) <= 0.41)
                  tmp = -1.5 * prm.inflow_velocity * damping * (4.0 / 0.1681) * (std::pow(p(1), 2) - 0.41 * std::pow(p(1), 1));
               else
                  tmp = 0;

               return tmp;
            }
            else
            {
               double tmp;

               if (p(1) <= 0.41)
                  tmp = -1.5 * prm.inflow_velocity * (4.0 / 0.1681) * (std::pow(p(1), 2) - 0.41 * std::pow(p(1), 1));
               else
                  tmp = 0;

               return tmp;
            }
         }

         return 0;
      }

      // Boundary conditions at time t
      virtual std::map<unsigned int, double> get_boundary_values(const DOFHANDLER & dof_handler, const double t)
      {
         std::map<unsigned int, double> boundary_values;

         const auto ZERO = ZeroFunction<dim>(TOTAL_DIM);

         auto p_fe = &dof_handler.get_fe();

         _time = t;

         VectorTools::interpolate_boundary_values(dof_handler, inflow_boundary, *this, boundary_values, p_fe->component_mask(velocity));
         VectorTools::interpolate_boundary_values(dof_handler, inflow_boundary, ZERO, boundary_values, p_fe->component_mask(displacement));

         VectorTools::interpolate_boundary_values(dof_handler, top_boundary, ZERO, boundary_values, p_fe->component_mask(velocity));
         VectorTools::interpolate_boundary_values(dof_handler, top_boundary, ZERO, boundary_values, p_fe->component_mask(displacement));

         VectorTools::interpolate_boundary_values(dof_handler, circle_boundary, ZERO, boundary_values, p_fe->component_mask(velocity));
         VectorTools::interpolate_boundary_values(dof_handler, circle_boundary, ZERO, boundary_values, p_fe->component_mask(displacement));

         VectorTools::interpolate_boundary_values(dof_handler, flag_circle_boundary, ZERO, boundary_values, p_fe->component_mask(velocity));
         VectorTools::interpolate_boundary_values(dof_handler, flag_circle_boundary, ZERO, boundary_values, p_fe->component_mask(displacement));

         VectorTools::interpolate_boundary_values(dof_handler, outflow_boundary, ZERO, boundary_values, p_fe->component_mask(displacement));

         return boundary_values;
      }

      // Homogeneous version of the above boundary conditions for the Newton solver
      virtual void set_homogeneous_bc(const DOFHANDLER & dof_handler, ConstraintMatrix & C)
      {
         const auto ZERO = ZeroFunction<dim>(TOTAL_DIM);

         auto p_fe = &dof_handler.get_fe();

         VectorTools::interpolate_boundary_values(dof_handler, inflow_boundary, ZERO, C, p_fe->component_mask(velocity));
         VectorTools::interpolate_boundary_values(dof_handler, inflow_boundary, ZERO, C, p_fe->component_mask(displacement));

         VectorTools::interpolate_boundary_values(dof_handler, top_boundary, ZERO, C, p_fe->component_mask(velocity));
         VectorTools::interpolate_boundary_values(dof_handler, top_boundary, ZERO, C, p_fe->component_mask(displacement));

         VectorTools::interpolate_boundary_values(dof_handler, circle_boundary, ZERO, C, p_fe->component_mask(velocity));
         VectorTools::interpolate_boundary_values(dof_handler, circle_boundary, ZERO, C, p_fe->component_mask(displacement));

         VectorTools::interpolate_boundary_values(dof_handler, flag_circle_boundary, ZERO, C, p_fe->component_mask(velocity));
         VectorTools::interpolate_boundary_values(dof_handler, flag_circle_boundary, ZERO, C, p_fe->component_mask(displacement));

         VectorTools::interpolate_boundary_values(dof_handler, outflow_boundary, ZERO, C, p_fe->component_mask(displacement));
      }

      virtual void compute_functional_values(const DOFHANDLER & dof_handler, const VECTOR & solution, CSV & results)
      {
         Parent::compute_functional_values(dof_handler, solution, results);

         auto res = compute_point_value(dof_handler, solution, Point<dim>(0.6, 0.2), this->comm);

         results["disX"] = res[displacement.first_vector_component + 0];
         results["disY"] = res[displacement.first_vector_component + 1];
      }

   protected:
      typedef TestFSI<dim, VECTOR, DOFHANDLER, n_comps> Parent;

      using Parent::displacement;
      using Parent::velocity;
      using Parent::pressure;
      using Parent::TOTAL_DIM;
      using Parent::prm;

      double _time = 0.0;

};

template<int dim, typename VECTOR = TrilinosWrappers::MPI::BlockVector, typename DOFHANDLER = DoFHandler<dim>, int n_comps = dim + 1>
class TestFSIRichter3d : public TestFSI<dim, VECTOR, DOFHANDLER, n_comps>, public Function<dim>
{
   public:
      TestFSIRichter3d() :
            Function<dim>(sum(DIMENSIONS_GLOBAL<dim>))
      {
      }

      virtual ~TestFSIRichter3d()
      {
      }

      // Load / Create mesh
      virtual void create_triangulation(Triangulation<dim> & triangulation)
      {
         assert(dim == 3);

         const bool half = false;

         Point<dim> p1(0, 0, half ? 0 : -H);
         Point<dim> p2(L, H, H);

         vector<unsigned int> sub { unsigned(L / 0.1), 4, 4 };
         if ( !half) sub[2] *= 2;

         GridGenerator::subdivided_hyper_rectangle(triangulation, sub, p1, p2, false);

         for (auto cell : triangulation.active_cell_iterators())
         {
            const auto p = cell->center();
            const auto & x = p(0);
            const auto & y = p(1);
            const auto & z = p(2);

            if (in_range(x, solid_start[0], solid_end[0]) && in_range(y, solid_start[1], solid_end[1]) && in_range(z, solid_start[2], solid_end[2]))
               cell->set_material_id(material_solid);
            else
               cell->set_material_id(material_fluid);
         }

         for (auto cell : triangulation.active_cell_iterators())
            for (unsigned int f = 0; f < GeometryInfo<dim>::faces_per_cell; ++f)
               if (cell->face(f)->at_boundary()) cell->face(f)->set_all_boundary_ids(gamma_wall);

         for (auto cell : triangulation.active_cell_iterators())
            for (unsigned int f = 0; f < GeometryInfo<dim>::faces_per_cell; ++f)
            {
               auto face = cell->face(f);
               const auto p = face->center();
               const auto & x = p(0);

               if ( !face->at_boundary()) continue;

               if (x == 0.0) face->set_all_boundary_ids(gamma_in);
               if (x == L) face->set_all_boundary_ids(gamma_out);
            }

         for (auto cell : triangulation.active_cell_iterators())
            for (unsigned int f = 0; f < GeometryInfo<dim>::faces_per_cell; ++f)
            {
               auto face = cell->face(f);
               const auto p = face->center();
               const auto & y = p(1);
               const auto & z = p(2);

               if ( !face->at_boundary()) continue;

               if (std::abs(z) == H) face->set_all_boundary_ids(gamma_wall);
               if (y == 0.0) face->set_all_boundary_ids(gamma_wall);
               if (y == H) face->set_all_boundary_ids(gamma_wall);
            }

         if ( !half)
         {
            auto ids = triangulation.get_boundary_ids();
            for (auto id : ids)
               assert(unsigned(id) != gamma_free);
         }
      }

      double value(const Point<dim> &p, const unsigned int component) const
      {
         const auto fluid_vx = velocity.first_vector_component;
         if (component == fluid_vx)
         {
            const auto & y = p[1];
            const auto & z = p[2];

            double smoothing = (_time >= 2.0 || prm.smooth) ? 1.0 : 0.5 * (1.0 - std::cos(0.5 * _time * numbers::PI));

            switch (dim)
            {
               case 3:
                  return smoothing * 9.0 / 8.0 * y * (H - y) * (H * H - z * z) / (0.25 * H * H * H * H) * 9.0 / 8.0 * prm.inflow_velocity;

               default:
                  assert(false);
            }
         }
         return 0;
      }

// Boundary conditions at time t
      virtual std::map<unsigned int, double> get_boundary_values(const DOFHANDLER & dof_handler, const double t)
      {
         std::map<unsigned int, double> boundary_values;

         const auto ZERO = ZeroFunction<dim>(TOTAL_DIM);

         auto p_fe = &dof_handler.get_fe();

         _time = t;

         VectorTools::interpolate_boundary_values(dof_handler, gamma_in, *this, boundary_values, p_fe->component_mask(velocity));
         VectorTools::interpolate_boundary_values(dof_handler, gamma_in, ZERO, boundary_values, p_fe->component_mask(displacement));

         VectorTools::interpolate_boundary_values(dof_handler, gamma_wall, ZERO, boundary_values, p_fe->component_mask(velocity));
         VectorTools::interpolate_boundary_values(dof_handler, gamma_wall, ZERO, boundary_values, p_fe->component_mask(displacement));

         return boundary_values;
      }

// Homogeneous version of the above boundary conditions for the Newton solver
      virtual void set_homogeneous_bc(const DOFHANDLER & dof_handler, ConstraintMatrix & C)
      {
         const auto ZERO = ZeroFunction<dim>(TOTAL_DIM);

         auto p_fe = &dof_handler.get_fe();

         VectorTools::interpolate_boundary_values(dof_handler, gamma_in, ZERO, C, p_fe->component_mask(velocity));
         VectorTools::interpolate_boundary_values(dof_handler, gamma_in, ZERO, C, p_fe->component_mask(displacement));

         VectorTools::interpolate_boundary_values(dof_handler, gamma_wall, ZERO, C, p_fe->component_mask(velocity));
         VectorTools::interpolate_boundary_values(dof_handler, gamma_wall, ZERO, C, p_fe->component_mask(displacement));
      }

      virtual void compute_functional_values(const DOFHANDLER & dof_handler, const VECTOR & solution, CSV & results)
      {
         Parent::compute_functional_values(dof_handler, solution, results);

         const vector<Point<dim>> points = {  //
               Point<dim>(0.45, 0.15, 0.15),  //

               Point<dim>(solid_start[0], solid_end[1], 0.0),  //
               Point<dim>(solid_start[0], solid_end[1], 0.1),  //
               Point<dim>(solid_start[0], solid_end[1], 0.2),  //
               Point<dim>(solid_start[0], solid_end[1], -0.1),  //
               Point<dim>(solid_start[0], solid_end[1], -0.2),  //

               Point<dim>(solid_end[0], solid_end[1], 0.0),  //
               Point<dim>(solid_end[0], solid_end[1], 0.1),  //
               Point<dim>(solid_end[0], solid_end[1], 0.2),  //
               Point<dim>(solid_end[0], solid_end[1], -0.1),  //
               Point<dim>(solid_end[0], solid_end[1], -0.2)  //
               };

         for (unsigned int i = 0; i < points.size(); i++)
         {
            const auto & p = points[i];

            const auto v = compute_point_value(dof_handler, solution, p, this->comm);

            const auto & ux = v[displacement.first_vector_component + 0];
            const auto & uy = v[displacement.first_vector_component + 1];
            const auto & uz = v[displacement.first_vector_component + 2];

            results[fmt::format("disX_{:d}", i)] = ux;
            results[fmt::format("disY_{:d}", i)] = uy;
            results[fmt::format("disZ_{:d}", i)] = uz;
         }
      }

   protected:
      typedef TestFSI<dim, VECTOR, DOFHANDLER, n_comps> Parent;

      using Parent::displacement;
      using Parent::velocity;
      using Parent::pressure;
      using Parent::TOTAL_DIM;
      using Parent::prm;

      const double H = 0.4;
      const double L = 1.5;

      const double solid_H = 0.3;  // + 0.1;  // Richter: 0.2

      const Point<3> solid_start = Point<3>(0.4, 0.0, -0.2);
      const Point<3> solid_end = Point<3>(0.5, solid_H, 0.2);

      const unsigned int gamma_in = 0;
      const unsigned int gamma_out = 1;
      const unsigned int gamma_wall = 2;
      const unsigned int gamma_free = 3;

      double _time = 0;
};



==> Compdata/Nonlinear-Coercive/src/test/test_fsi_base.h <==
#pragma once

#include <deal.II/numerics/vector_tools.h>

#include "test_interface.h"
#include "misc_math.h"
#include "conversion.h"

#include <fsi/types.h>

using namespace dealii;

class FSISettings : public ParameterHandlerEx
{
   public:
      double density_fluid = 1000.0;
      double viscosity = 0.001;
      double inflow_velocity = 1.0;

      double density_structure = 1.0e+4;
      double lame_coefficient_mu = 0.5e+6;
      double poisson_ratio_nu = 0.4;

      string strain_model = "NonLinear";
      string stress_model = "STVK";

      double alpha_u = 1.0e-7;

      bool smooth = true;

      string inputfile = "../input/fsi.inp";

      virtual void define()
      {
         RegisterBool(smooth, "smooth", "");

         RegisterDouble(density_fluid, "density", "Fluid");
         RegisterDouble(inflow_velocity, "inflow_velocity", "Fluid");
         RegisterDouble(viscosity, "viscosity", "Fluid");

         RegisterDouble(density_structure, "density_structure", "Structure");
         RegisterDouble(poisson_ratio_nu, "poisson_ratio_nu", "Structure");
         RegisterDouble(lame_coefficient_mu, "lame_coefficient_mu", "Structure");

         RegisterString(strain_model, "strainModel", "Structure");
         RegisterString(stress_model, "stressModel", "Structure");

//         RegisterDouble(force_x, "force_x", "Structure");
//         RegisterDouble(force_y, "force_y", "Structure");

         RegisterDouble(alpha_u, "alpha_u", "");

         RegisterString(inputfile, "input_file", "General");
      }

      double lame_coefficient_lambda() const
      {
         Conversion C;
         C.poisson(poisson_ratio_nu);
         C.lame_mu(lame_coefficient_mu);
         return C.lame_lambda();
      }
};

template<int dim, typename VECTOR = TrilinosWrappers::MPI::BlockVector, typename DOFHANDLER = DoFHandler<dim>, int n_comps = dim + 1>
class TestFSI : public TestInterface<dim, VECTOR, DOFHANDLER, n_comps>
{
   public:
      typedef TestInterface<dim, VECTOR, DOFHANDLER, n_comps> Parent;

   public:
      TestFSI() :
            TOTAL_DIM(sum(DIMENSIONS_GLOBAL<dim>)),

            pressure(IndexToFirstComp(idx_pressure, DIMENSIONS_GLOBAL<dim>)),  //
            velocity(IndexToFirstComp(idx_velocity, DIMENSIONS_GLOBAL<dim>)),  //
            displacement(IndexToFirstComp(idx_displacement, DIMENSIONS_GLOBAL<dim>))
      {
      }

      virtual ~TestFSI()
      {
      }

      // TODO this is stupid and dangerous
      virtual void initialize(const std::string prm_file, MPI_Comm & Comm)
      {
         prm.define();
         prm.my_load(prm_file);
         comm = Comm;
      }

      virtual void set_initial_values(const DOFHANDLER & dof_handler, VECTOR & solution)
      {
         solution = 0;
      }

      virtual Tensor<1, n_comps> source_term(const double, const Tensor<1, dim> &)
      {
         return Tensor<1, n_comps>();
      }

      virtual void create_triangulation(Triangulation<dim> & triangulation) = 0;
      virtual std::map<unsigned int, double> get_boundary_values(const DOFHANDLER & dof_handler, const double t) = 0;
      virtual void set_homogeneous_bc(const DOFHANDLER & dof_handler, ConstraintMatrix & C) = 0;

      virtual void compute_functional_values(const DOFHANDLER & dof_handler, const VECTOR & solution, CSV & results)
      {
         compute_drag_lift(dof_handler, solution, results);
      }

   public:
      FSISettings prm;
      MPI_Comm comm = NULL;

      const int TOTAL_DIM;

      FEValuesExtractors::Scalar pressure;
      FEValuesExtractors::Vector velocity;
      FEValuesExtractors::Vector displacement;

      virtual bool on_interface(const typename Triangulation<dim>::active_cell_iterator & cell, const unsigned int face) const
      {
         return (cell->neighbor_index(face) != -1) && (cell->material_id() != cell->neighbor(face)->material_id());
      }

      void compute_drag_lift(const DOFHANDLER & dof_handler, const VECTOR & solution, CSV & results);
};

// Integrate sigma_f * n = (-pI + rho*nu* sym_grad(v))*n over the interface
template<int dim, typename VECTOR, typename DOFHANDLER, int n_comps>
void TestFSI<dim, VECTOR, DOFHANDLER, n_comps>::compute_drag_lift(const DOFHANDLER & dof_handler, const VECTOR & solution, CSV & results)
{
   auto & fe = dof_handler.get_fe();

   const QGauss<dim - 1> face_quadrature_formula(fe.degree + 5);

   FEFaceValues<dim> fe_face_values(fe, face_quadrature_formula, update_values | update_gradients | update_normal_vectors | update_JxW_values);

   const unsigned int n_face_q_points = face_quadrature_formula.size();
   const unsigned int dofs_per_cell = fe.dofs_per_cell;
   vector<unsigned int> local_dof_indices(dofs_per_cell);

   Tensor<1, dim> drag_lift_value_p;
   Tensor<1, dim> drag_lift_value_v;

   Tensor<1, dim> drag_lift_value_p_no_ale;
   Tensor<1, dim> drag_lift_value_v_no_ale;

   Tensor<1, dim> drag_lift_value_p_no_piola;
   Tensor<1, dim> drag_lift_value_v_no_piola;

   Tensor<1, dim> drag_lift_value_p_no_ale_no_piola;
   Tensor<1, dim> drag_lift_value_v_no_ale_no_piola;

   for (auto cell : dof_handler.active_cell_iterators())
   {
      if ( !cell->is_locally_owned()) continue;

      if (cell->material_id() == material_fluid)
      {
         for (unsigned int face = 0; face < GeometryInfo<dim>::faces_per_cell; ++face)
         {
            if (on_interface(cell, face))
            {
               fe_face_values.reinit(cell, face);
               FSIFunctions<dim, VECTOR> FLUID(fe_face_values, solution, &pressure, &velocity, &displacement);

               for (unsigned int q_point = 0; q_point < n_face_q_points; ++q_point)
               {
                  FLUID.set_q(q_point);

                  // no_ale gives best results
                  {
                     const auto piola = FLUID.Piola_StressNoPressure();

                     const auto stress_fluid = prm.density_fluid * prm.viscosity * piola;
                     const auto fluid_pressure = -FLUID.Piola_Pressure();

                     drag_lift_value_v -= stress_fluid * FLUID.n * fe_face_values.JxW(q_point);
                     drag_lift_value_p -= fluid_pressure * FLUID.n * fe_face_values.JxW(q_point);
                  }

                  {
                     const auto piola = FLUID.J * (FLUID.grad_v + FLUID.grad_v_T) * FLUID.F_Inverse_T;

                     const auto stress_fluid = prm.density_fluid * prm.viscosity * piola;
                     const auto fluid_pressure = -FLUID.Piola_Pressure();

                     drag_lift_value_v_no_ale -= stress_fluid * FLUID.n * fe_face_values.JxW(q_point);
                     drag_lift_value_p_no_ale -= fluid_pressure * FLUID.n * fe_face_values.JxW(q_point);
                  }

                  {
                     const auto piola = FLUID.ALE_StressNoPressure();

                     const auto stress_fluid = prm.density_fluid * prm.viscosity * piola;
                     const auto fluid_pressure = -FLUID.p;

                     drag_lift_value_v_no_piola -= stress_fluid * FLUID.n * fe_face_values.JxW(q_point);
                     drag_lift_value_p_no_piola -= fluid_pressure * FLUID.n * fe_face_values.JxW(q_point);
                  }

                  {
                     const auto piola = (FLUID.grad_v + FLUID.grad_v_T);

                     const auto stress_fluid = prm.density_fluid * prm.viscosity * piola;
                     const auto fluid_pressure = -FLUID.p;

                     drag_lift_value_v_no_ale_no_piola -= stress_fluid * FLUID.n * fe_face_values.JxW(q_point);
                     drag_lift_value_p_no_ale_no_piola -= fluid_pressure * FLUID.n * fe_face_values.JxW(q_point);
                  }

               }
            }
         }
      }
   }

   auto val_v = dealii::Utilities::MPI::sum(drag_lift_value_v, comm);
   auto val_p = dealii::Utilities::MPI::sum(drag_lift_value_p, comm);

   auto val_v_no_ale = dealii::Utilities::MPI::sum(drag_lift_value_v_no_ale, comm);
   auto val_p_no_ale = dealii::Utilities::MPI::sum(drag_lift_value_p_no_ale, comm);

   auto val_v_no_piola = dealii::Utilities::MPI::sum(drag_lift_value_v_no_piola, comm);
   auto val_p_no_piola = dealii::Utilities::MPI::sum(drag_lift_value_p_no_piola, comm);

   auto val_v_no_ale_no_piola = dealii::Utilities::MPI::sum(drag_lift_value_v_no_ale_no_piola, comm);
   auto val_p_no_ale_no_piola = dealii::Utilities::MPI::sum(drag_lift_value_p_no_ale_no_piola, comm);

   if (rank(comm) == 0)
   {
      for (int d = 0; d < dim; d++)
      {
         results[fmt::format("face_integral_{:d}", d)] = val_v[d] + val_p[d];
         results[fmt::format("face_integral_v_{:d}", d)] = val_v[d];
         results[fmt::format("face_integral_p_{:d}", d)] = val_p[d];

         results[fmt::format("face_integral_na_{:d}", d)] = val_v_no_ale[d] + val_p_no_ale[d];
         results[fmt::format("face_integral_v_na_{:d}", d)] = val_v_no_ale[d];
         results[fmt::format("face_integral_p_na_{:d}", d)] = val_p_no_ale[d];

         results[fmt::format("face_integral_np_{:d}", d)] = val_v_no_piola[d] + val_p_no_piola[d];
         results[fmt::format("face_integral_v_np_{:d}", d)] = val_v_no_piola[d];
         results[fmt::format("face_integral_p_np_{:d}", d)] = val_p_no_piola[d];

         results[fmt::format("face_integral_np_na_{:d}", d)] = val_v_no_ale_no_piola[d] + val_p_no_ale_no_piola[d];
         results[fmt::format("face_integral_v_np_na_{:d}", d)] = val_v_no_ale_no_piola[d];
         results[fmt::format("face_integral_p_np_na_{:d}", d)] = val_p_no_ale_no_piola[d];
      }
   }
}

//template<int dim, typename VECTOR, typename DOFHANDLER, int n_comps>
//void TestFSI<dim, VECTOR, DOFHANDLER, n_comps>::compute_drag_lift_domain(const DOFHANDLER & dof_handler, const VECTOR & solution, CSV & results)
//{
//   return;
//   auto & fe = this->dof_handler.get_fe();
//
//   const QGauss<dim - 1> face_quadrature_formula(fe.degree + 3);
//   FEFaceValues<dim> fe_face_values(fe, face_quadrature_formula, update_values | update_gradients | update_normal_vectors | update_JxW_values);
//
//   const QGauss<dim> quadrature_formula(fe.degree + 3);
//   FEValues<dim> fe_values(fe, quadrature_formula, update_values | update_gradients | update_hessians | update_JxW_values);
//
//   const unsigned int dofs_per_cell = fe.dofs_per_cell;
//   vector<unsigned int> local_dof_indices(dofs_per_cell);
//
//   Tensor<1, dim> drag_lift_value_domain;
//   Tensor<1, dim> drag_lift_value_face;
//
//   // Integrate fluid tensor over boundary S1 + S2 = boundary of circle + flag
//   for (auto cell : this->dof_handler.active_cell_iterators())
//   {
//      if ( !cell->is_locally_owned()) continue;
//
//      if (cell->material_id() == material_fluid)
//      {
//         for (unsigned int face = 0; face < GeometryInfo<dim>::faces_per_cell; ++face)
//         {
//            const bool outer_boundary = cell->face(face)->at_boundary()
//                  && contains(vector<unsigned int> { top_boundary, inflow_boundary, outflow_boundary }, unsigned(cell->face(face)->boundary_id()));
//
//            const bool boundary = cell->face(face)->at_boundary();
//
//            assert(
//                  outer_boundary == (boundary && cell->face(face)->boundary_id() != circle_boundary)
//                        && cell->face(face)->boundary_id() != flag_circle_boundary);
//
//            if (outer_boundary)
//            {
//               fe_face_values.reinit(cell, face);
//               FSIFunctions<dim, VECTOR> FLUID(fe_face_values, solution, &pressure, &velocity, &displacement);
//
//               for (unsigned int q_point = 0; q_point < fe_face_values.n_quadrature_points; ++q_point)
//               {
//                  FLUID.set_q(q_point);
//
//                  const auto stress_fluid = prm.density_fluid * prm.viscosity * FLUID.Piola_StressNoPressure();
//                  const auto fluid_pressure = -FLUID.Piola_Pressure();
//
//                  drag_lift_value_face -= (stress_fluid + fluid_pressure) * FLUID.n * fe_face_values.JxW(q_point);
//               }
//            }
//         }
//
//         // div sigma
//         {
//            fe_values.reinit(cell);
//            FSIFunctions<dim, VECTOR> FLUID(fe_values, solution, &pressure, &velocity, &displacement);
//
////            vector<Tensor<3, dim> > H(fe_values.n_quadrature_points);
//
//            for (unsigned int q_point = 0; q_point < fe_values.n_quadrature_points; ++q_point)
//            {
//               FLUID.set_q(q_point);
//
////               fe_values[velocity].get_function_hessians(solution, H);
////
////               Tensor<1, dim> div_grad_T, div_grad;
////
////               for (int c = 0; c < dim; c++)
////                  for (int i = 0; i < dim; i++)
////                     div_grad_T[i] += H[q_point][c][i][c];
////
////               for (int c = 0; c < dim; c++)
////                  for (int i = 0; i < dim; i++)
////                     div_grad[c] += H[q_point][c][i][i];
////
////               const auto div_sigma = -FLUID.grad_p + prm.density_fluid * prm.viscosity * (div_grad + div_grad_T);
////
////               drag_lift_value_domain += FLUID.J * FLUID.F * div_sigma;
//
//               const auto stress_fluid = prm.density_fluid * prm.viscosity * FLUID.Piola_StressNoPressure();
//               const auto fluid_pressure = -FLUID.Piola_Pressure();
//               FEValuesExtractors::Scalar v1(velocity.first_vector_component);
//
//               for (unsigned int j = 0; j < dofs_per_cell; j++)
//                  drag_lift_value_domain -= 0.5 * (stress_fluid + fluid_pressure) * fe_values[v1].gradient(j, q_point) * fe_values.JxW(q_point);
//            }
//         }
//
//      }
//   }
//
//   auto domain = dealii::Utilities::MPI::sum(drag_lift_value_domain, comm);
//   auto face = dealii::Utilities::MPI::sum(drag_lift_value_face, comm);
//
//   if (RANK == 0)
//   {
//      for (int d = 0; d < dim; d++)
//      {
//         results[fmt::format("domain_integral_{:d}", d)] = face[d] + domain[d];
//         results[fmt::format("domain_part_{:d}", d)] = domain[d];
//         results[fmt::format("face_part_{:d}", d)] = face[d];
//      }
//   }
//}
//
//template<int dim, typename VECTOR, typename DOFHANDLER, int n_comps>
//void TestFSI<dim, VECTOR, DOFHANDLER, n_comps>::tw_domain_drag_lift(const DOFHANDLER & dof_handler, const VECTOR & solution, CSV & results)
//{
//   double drag_lift_constant = 1.0;
//
//   const auto & fe = dof_handler.get_fe();
//
//   typename VECTOR::BlockType tmp;
//   tmp.reinit(dof_handler.locally_owned_dofs(), comm);
//   tmp = 0;
//
//   Tensor<1, dim> drag_lift;
//
//   const QGauss<dim> quadrature_formula(fe.degree + 5);
//   FEValues<dim> fe_values(fe, quadrature_formula, update_values | update_gradients | update_JxW_values | update_q_points);
//
//   const unsigned int dofs_per_cell = fe.dofs_per_cell;
//   const unsigned int n_q_points = quadrature_formula.size();
//
//   Vector<double> local_rhs(dofs_per_cell);
//   std::vector<unsigned int> local_dof_indices(dofs_per_cell);
//
//   TestFunctions<dim> PHI(fe_values, &pressure, &velocity, &displacement);
//
//   for (auto cell : dof_handler.active_cell_iterators())
//   {
//      if ( !cell->is_locally_owned()) continue;
//      if (cell->material_id() != material_fluid) continue;
//
//      local_rhs = 0;
//
//      fe_values.reinit(cell);
//
//      FSIFunctions<dim, decltype(solution)> FLUID(fe_values, solution, &pressure, &velocity, &displacement);
//
//      for (unsigned int q = 0; q < n_q_points; ++q)
//      {
//         FLUID.set_q(q);
//
//         const auto stress_fluid = prm.density_fluid * prm.viscosity * FLUID.Piola_StressNoPressure();
//         const auto fluid_pressure = -FLUID.Piola_Pressure();
//
//         for (unsigned int i = 0; i < dofs_per_cell; ++i)
//         {
//            const Tensor<2, dim> phi_i_grads_v = fe_values[velocity].gradient(i, q);
//
//            local_rhs(i) -= scalar_product(fluid_pressure + stress_fluid, phi_i_grads_v) * fe_values.JxW(q);
//         }
//      }  // end q_points
//
//      cell->get_dof_indices(local_dof_indices);
//
//      for (unsigned int i = 0; i < dofs_per_cell; ++i)
//         tmp(local_dof_indices[i]) += local_rhs(i);
//   }  // end cell
//
//   tmp.compress(VectorOperation::add);
//
//   for (unsigned int i = 0; i < dim; i++)
//   {
//      std::map<unsigned int, double> boundary_values;  // 1 for vx on circly_boundary, zero values else
//      VectorTools::interpolate_boundary_values(dof_handler, circle_boundary,
//                                               ComponentSelectFunction<dim>(velocity.first_vector_component + i, drag_lift_constant, TOTAL_DIM),
//                                               boundary_values);
//
//      for (auto p : boundary_values)
//         if (tmp.locally_owned_elements().is_element(p.first)) drag_lift[i] += p.second * tmp(p.first);
//   }
//
//// ##################################################### //
//
//   tmp = 0;
//
//   for (auto cell : dof_handler.active_cell_iterators())
//   {
//      if ( !cell->is_locally_owned()) continue;
//      if (cell->material_id() != material_solid) continue;
//
//      local_rhs = 0;
//      fe_values.reinit(cell);
//
//      FSIFunctions<dim, decltype(solution)> SOLID(fe_values, solution, &pressure, &velocity, &displacement);
//
//      for (unsigned int q = 0; q < n_q_points; ++q)
//      {
//         SOLID.set_q(q);
//
//         const auto stress_term = SOLID.ALE_SolidStress(StrToStress(prm.stress_model), StrToStrain(prm.strain_model), prm.lame_coefficient_lambda(),
//                                                        prm.lame_coefficient_mu);
//
//         for (unsigned int i = 0; i < dofs_per_cell; ++i)
//         {
//            const Tensor<2, dim> phi_i_grads_v = fe_values[velocity].gradient(i, q);
//            local_rhs(i) -= scalar_product(stress_term, phi_i_grads_v) * fe_values.JxW(q);
//         }
//
//      }  // end q_points
//
//      cell->get_dof_indices(local_dof_indices);
//      for (unsigned int i = 0; i < dofs_per_cell; ++i)
//         tmp(local_dof_indices[i]) += local_rhs(i);
//
//   }  // end cell
//
//   tmp.compress(VectorOperation::add);
//
//   for (unsigned int i = 0; i < dim; i++)
//   {
//      std::map<unsigned int, double> boundary_values;
//      VectorTools::interpolate_boundary_values(dof_handler, flag_circle_boundary,
//                                               ComponentSelectFunction<dim>(velocity.first_vector_component + i, drag_lift_constant, TOTAL_DIM),
//                                               boundary_values);
//
//      for (auto p : boundary_values)
//      {
//         if (tmp.locally_owned_elements().is_element(p.first)) drag_lift[i] += p.second * tmp(p.first);
//      }
//   }
//
//   // ################################################# //
//
//   auto val = dealii::Utilities::MPI::sum(drag_lift, comm);
//
//   if (RANK == 0)
//   {
//      for (int d = 0; d < dim; d++)
//         results[fmt::format("tw_domain_{:d}", d)] = val[d];
//   }
//}


==> Compdata/Nonlinear-Coercive/src/test/test_interface.h <==
#pragma once

#include <deal.II/grid/tria.h>
#include <deal.II/lac/constraint_matrix.h>
#include <deal.II/base/parameter_handler.h>

#include <csv.h>
#include <parameter_handler_ex.h>

#include <string>
#include <map>

using namespace dealii;

// Abstract interface for tests
template<int dim, typename VECTOR, typename DOFHANDLER = DoFHandler<dim>, int n_comps = dim + 1>
class TestInterface
{
   public:
      ParameterHandler * prm = NULL;

   public:
      TestInterface()
      {
      }

      virtual ~TestInterface()
      {
      }

      // Load / Create mesh
      virtual void create_triangulation(Triangulation<dim> & tria) = 0;

      // Initial values at time t = 0 in the whole domain
      virtual void set_initial_values(const DOFHANDLER & dof_handler, VECTOR & solution) = 0;

      // Boundary conditions at time t
      virtual std::map<unsigned int, double> get_boundary_values(const DOFHANDLER & dof_handler, const double t) = 0;

      // Homogeneous version of the above boundary conditions for the Newton solver
      virtual void set_homogeneous_bc(const DOFHANDLER & dof_handler, ConstraintMatrix & C) = 0;

      // Source term f(t,x)
      virtual Tensor<1, n_comps> source_term(const double t, const Tensor<1, dim> & x) = 0;

      virtual void compute_functional_values(const DOFHANDLER & dof_handler, const VECTOR & solution, CSV & results) = 0;
};



==> Compdata/Nonlinear-Coercive/src/test/test_multiple_het.h <==
#pragma once

#include "test_fracture.h"

template<int dim, typename VECTOR, typename DOFHANDLER = DoFHandler<dim>, int n_comps = dim + 1>
class TestMultipleHet : public TestFracture<dim, VECTOR, DOFHANDLER>
{
   public:
      typedef TestFracture<dim, VECTOR, DOFHANDLER> Parent;

   public:
      TestMultipleHet();
      virtual ~TestMultipleHet();

      virtual void initialize(FractureParams & param);

      // Load / Create mesh
      virtual void create_triangulation(Triangulation<dim> & tria);

      // Initial values at time t = 0 in the whole domain
      virtual void set_initial_values(const DOFHANDLER & dof_handler, VECTOR & solution);

      // Boundary conditions at time t
      virtual std::map<unsigned int, double> get_boundary_values(const DOFHANDLER & dof_handler, const double t);

      // Homogeneous version of the above boundary conditions for the Newton solver
      virtual void set_homogeneous_bc(const DOFHANDLER & dof_handler, ConstraintMatrix & C);
};

template<int dim, typename VECTOR, typename DOFHANDLER, int n_comps>
TestMultipleHet<dim, VECTOR, DOFHANDLER, n_comps>::TestMultipleHet()
{
}

template<int dim, typename VECTOR, typename DOFHANDLER, int n_comps>
TestMultipleHet<dim, VECTOR, DOFHANDLER, n_comps>::~TestMultipleHet()
{
}

template<int dim, typename VECTOR, typename DOFHANDLER, int n_comps>
void TestMultipleHet<dim, VECTOR, DOFHANDLER, n_comps>::initialize(FractureParams & param)
{
   Parent::initialize(param);
}

template<int dim, typename VECTOR, typename DOFHANDLER, int n_comps>
void TestMultipleHet<dim, VECTOR, DOFHANDLER, n_comps>::create_triangulation(Triangulation<dim> & tria)
{
   GridGenerator::hyper_cube(tria, 0, 4);
}

template<int dim, typename VECTOR, typename DOFHANDLER, int n_comps>
void TestMultipleHet<dim, VECTOR, DOFHANDLER, n_comps>::set_initial_values(const DOFHANDLER & dof_handler, VECTOR & solution)
{
   const double h = GridTools::minimal_cell_diameter(dof_handler.get_triangulation());
   VectorTools::interpolate(dof_handler, InitialValuesMultipleHet<dim>(h), solution);
}

template<int dim, typename VECTOR, typename DOFHANDLER, int n_comps>
std::map<unsigned int, double> TestMultipleHet<dim, VECTOR, DOFHANDLER, n_comps>::get_boundary_values(const DOFHANDLER & dof_handler, const double t)
{
   ComponentMask mask_u(dim + 1, true);
   mask_u.set(comp_phasefield, false);
   std::map<unsigned int, double> boundary_values;
   VectorTools::interpolate_boundary_values(dof_handler, 0, ZeroFunction<dim>(dim + 1), boundary_values, mask_u);
   VectorTools::interpolate_boundary_values(dof_handler, 1, ZeroFunction<dim>(dim + 1), boundary_values, mask_u);
   VectorTools::interpolate_boundary_values(dof_handler, 2, ZeroFunction<dim>(dim + 1), boundary_values, mask_u);
   VectorTools::interpolate_boundary_values(dof_handler, 3, ZeroFunction<dim>(dim + 1), boundary_values, mask_u);
   return boundary_values;
}

template<int dim, typename VECTOR, typename DOFHANDLER, int n_comps>
void TestMultipleHet<dim, VECTOR, DOFHANDLER, n_comps>::set_homogeneous_bc(const DOFHANDLER & dof_handler, ConstraintMatrix & C)
{
   ComponentMask mask_u(dim + 1, true);
   mask_u.set(comp_phasefield, false);
   VectorTools::interpolate_boundary_values(dof_handler, 0, ZeroFunction<dim>(dim + 1), C, mask_u);
   VectorTools::interpolate_boundary_values(dof_handler, 1, ZeroFunction<dim>(dim + 1), C, mask_u);
   VectorTools::interpolate_boundary_values(dof_handler, 2, ZeroFunction<dim>(dim + 1), C, mask_u);
   VectorTools::interpolate_boundary_values(dof_handler, 3, ZeroFunction<dim>(dim + 1), C, mask_u);
}


==> Compdata/Nonlinear-Coercive/src/test/test_sneddon.h <==
#pragma once

#include <test/test_fracture.h>

// TODO set specific h

template<int dim, typename VECTOR, typename DOFHANDLER = DoFHandler<dim>, int n_comps = dim + 1>
class TestSneddon : public TestFracture<dim, VECTOR, DOFHANDLER, n_comps>
{
   public:
      typedef TestFracture<dim, VECTOR, DOFHANDLER, n_comps> Parent;
      using Parent::prm;

   public:
      TestSneddon();
      virtual ~TestSneddon();

      // Load / Create mesh
      virtual void create_triangulation(Triangulation<dim>& tria);

      // Initial values at time t = 0 in the whole domain
      virtual void set_initial_values(const DOFHANDLER & dof_handler, VECTOR & solution);

      // Boundary conditions at time t
      virtual std::map<unsigned int, double> get_boundary_values(const DOFHANDLER & dof_handler, const double t);

      // Homogeneous version of the above boundary conditions for the Newton solver
      virtual void set_homogeneous_bc(const DOFHANDLER & dof_handler, ConstraintMatrix & C);
};

template<int dim, typename VECTOR, typename DOFHANDLER, int n_comps>
TestSneddon<dim, VECTOR, DOFHANDLER, n_comps>::TestSneddon()
{
}

template<int dim, typename VECTOR, typename DOFHANDLER, int n_comps>
TestSneddon<dim, VECTOR, DOFHANDLER, n_comps>::~TestSneddon()
{
}

template<int dim, typename VECTOR, typename DOFHANDLER, int n_comps>
void TestSneddon<dim, VECTOR, DOFHANDLER, n_comps>::set_initial_values(const DOFHANDLER & dof_handler, VECTOR & solution)
{
   double h = GridTools::minimal_cell_diameter(dof_handler.get_triangulation());
   InitialValuesSneddon<dim, typename VECTOR::real_type> data(h, prm->global.width, prm->global.height);
   VectorTools::interpolate(dof_handler, data, solution);
}

template<int dim, typename VECTOR, typename DOFHANDLER, int n_comps>
void TestSneddon<dim, VECTOR, DOFHANDLER, n_comps>::set_homogeneous_bc(const DOFHANDLER & dof_handler, ConstraintMatrix & C)
{
   ComponentMask mask_u(dim + 1, true);
   mask_u.set(comp_phasefield, false);
   VectorTools::interpolate_boundary_values(dof_handler, 0, ZeroFunction<dim>(dim + 1), C, mask_u);
   VectorTools::interpolate_boundary_values(dof_handler, 1, ZeroFunction<dim>(dim + 1), C, mask_u);
   VectorTools::interpolate_boundary_values(dof_handler, 2, ZeroFunction<dim>(dim + 1), C, mask_u);
   VectorTools::interpolate_boundary_values(dof_handler, 3, ZeroFunction<dim>(dim + 1), C, mask_u);
}

template<int dim, typename VECTOR, typename DOFHANDLER, int n_comps>
void TestSneddon<dim, VECTOR, DOFHANDLER, n_comps>::create_triangulation(Triangulation<dim>& tria)
{
   Point<dim> p1 = { 0.0, 0.0 };
   Point<dim> p2 = { prm->global.width, prm->global.height };
   vector<unsigned int> sub;
   for (unsigned int i = 0; i < dim; i++)
      sub.push_back(2);
   GridGenerator::subdivided_hyper_rectangle(tria, sub, p1, p2, true);
}

template<int dim, typename VECTOR, typename DOFHANDLER, int n_comps>
std::map<unsigned int, double> TestSneddon<dim, VECTOR, DOFHANDLER, n_comps>::get_boundary_values(const DOFHANDLER & dof_handler, const double /*t*/)
{
   ComponentMask mask_u(dim + 1, true);
   mask_u.set(comp_phasefield, false);
   std::map<unsigned int, double> boundary_values;
   VectorTools::interpolate_boundary_values(dof_handler, 0, ZeroFunction<dim>(dim + 1), boundary_values, mask_u);
   VectorTools::interpolate_boundary_values(dof_handler, 1, ZeroFunction<dim>(dim + 1), boundary_values, mask_u);
   VectorTools::interpolate_boundary_values(dof_handler, 2, ZeroFunction<dim>(dim + 1), boundary_values, mask_u);
   VectorTools::interpolate_boundary_values(dof_handler, 3, ZeroFunction<dim>(dim + 1), boundary_values, mask_u);
   return boundary_values;
}


==> Compdata/Nonlinear-Coercive/src/test/test_threepoint.h <==
#pragma once

#include <test/test_fracture.h>

template<int dim, typename VECTOR, typename DOFHANDLER = DoFHandler<dim>, int n_comps = dim + 1>
class TestThreePoint : public TestFracture<dim, VECTOR, DOFHANDLER>
{
   public:
      typedef TestFracture<dim, VECTOR, DOFHANDLER> Parent;

   public:
      TestThreePoint();
      virtual ~TestThreePoint();

      virtual void initialize(FractureParams & param);

      // Load / Create mesh
      virtual void create_triangulation(Triangulation<dim> & tria);

      // Initial values at time t = 0 in the whole domain
      virtual void set_initial_values(const DOFHANDLER & dof_handler, VECTOR & solution);

      // Boundary conditions at time t
      virtual std::map<unsigned int, double> get_boundary_values(const DOFHANDLER & dof_handler, const double t);

      // Homogeneous version of the above boundary conditions for the Newton solver
      virtual void set_homogeneous_bc(const DOFHANDLER & dof_handler, ConstraintMatrix & C);
};

template<int dim, typename VECTOR, typename DOFHANDLER, int n_comps>
TestThreePoint<dim, VECTOR, DOFHANDLER, n_comps>::~TestThreePoint()
{
}

template<int dim, typename VECTOR, typename DOFHANDLER, int n_comps>
TestThreePoint<dim, VECTOR, DOFHANDLER, n_comps>::TestThreePoint()
{
}

template<int dim, typename VECTOR, typename DOFHANDLER, int n_comps>
void TestThreePoint<dim, VECTOR, DOFHANDLER, n_comps>::initialize(FractureParams & param)
{
   Parent::initialize(param);
}

template<int dim, typename VECTOR, typename DOFHANDLER, int n_comps>
void TestThreePoint<dim, VECTOR, DOFHANDLER, n_comps>::create_triangulation(Triangulation<dim> & tria)
{
   string grid_name = "meshes/threepoint.msh";
   const auto format = GridIn<dim>::msh;

   GridIn<dim> grid_in;
   grid_in.attach_triangulation(tria);
   std::ifstream input_file(grid_name.c_str());
   Assert(dim == 2, ExcInternalError());
   grid_in.read(input_file, format);

   double eps_machine = 1.0e-10;
   for (auto && cell = tria.begin_active(); cell != tria.end(); ++cell)
      for (unsigned int f = 0; f < GeometryInfo<dim>::faces_per_cell; ++f)
      {
         const Point<dim> face_center = cell->face(f)->center();
         if (cell->face(f)->at_boundary())
         {
            if (approx_equal(face_center[1], 2.0, eps_machine))
               cell->face(f)->set_boundary_id(3);
            else
               if (approx_equal(face_center[0], -4.0, eps_machine))
                  cell->face(f)->set_boundary_id(0);
               else
                  if (approx_equal(face_center[0], 4.0, eps_machine)) cell->face(f)->set_boundary_id(1);
         }
      }
}

template<int dim, typename VECTOR, typename DOFHANDLER, int n_comps>
void TestThreePoint<dim, VECTOR, DOFHANDLER, n_comps>::set_initial_values(const DOFHANDLER & dof_handler, VECTOR & solution)
{
   for (auto && cell : dof_handler.active_cell_iterators())
   {
      if ( !cell->is_locally_owned()) continue;

      vector<unsigned int> dofs(dof_handler.get_fe().dofs_per_cell);
      cell->get_dof_indices(dofs);
      for (unsigned int i = 0; i < dofs.size(); i++)
      {
         const unsigned int comp = dof_handler.get_fe().system_to_component_index(i).first;
         if (comp == comp_phasefield)
            solution[dofs[i]] = 1.0;
         else
            solution[dofs[i]] = 0.0;
      }
   }
}

template<int dim, typename VECTOR, typename DOFHANDLER, int n_comps>
std::map<unsigned int, double> TestThreePoint<dim, VECTOR, DOFHANDLER, n_comps>::get_boundary_values(const DOFHANDLER & dof_handler, const double t)
{
   std::map<unsigned int, double> boundary_values;
   for (auto && cell : dof_handler.active_cell_iterators())
   {
      if (cell->is_artificial()) continue;

      for (unsigned int v = 0; v < GeometryInfo<dim>::vertices_per_cell; ++v)
      {
         const auto x = cell->vertex(v)[0];
         const auto y = cell->vertex(v)[1];
         // Left/Right bottom vertex
         if (approx_equal(y, 0) && approx_equal(std::abs(x), 4.0))
         {
            types::global_dof_index idx = cell->vertex_dof_index(v, comp_displacement_y);
            boundary_values[idx] = 0.0;
            // Left bottom vertex only
            idx = cell->vertex_dof_index(v, comp_displacement_x);
            if (approx_equal(x, -4.0)) boundary_values[idx] = 0.0;

            idx = cell->vertex_dof_index(v, comp_phasefield);
            boundary_values[idx] = 1.0;
         }
         // Center point on top boundary
         if (approx_equal(x, 0.0) && approx_equal(y, 2.0))
         {
            types::global_dof_index idx = cell->vertex_dof_index(v, comp_displacement_y);
            boundary_values[idx] = -1.0 * t;
         }
      }
   }
   return boundary_values;
}

template<int dim, typename VECTOR, typename DOFHANDLER, int n_comps>
void TestThreePoint<dim, VECTOR, DOFHANDLER, n_comps>::set_homogeneous_bc(const DOFHANDLER & dof_handler, ConstraintMatrix & C)
{
   for (auto && cell : dof_handler.active_cell_iterators())
   {
      if (cell->is_artificial()) continue;

      for (unsigned int v = 0; v < GeometryInfo<dim>::vertices_per_cell; ++v)
      {
         const auto x = cell->vertex(v)[0];
         const auto y = cell->vertex(v)[1];
         // Left/Right bottom vertex
         if (approx_equal(y, 0) && approx_equal(std::abs(x), 4.0))
         {
            types::global_dof_index idx = cell->vertex_dof_index(v, comp_displacement_y);
            C.add_line(idx);
            // Left bottom vertex only
            idx = cell->vertex_dof_index(v, comp_displacement_x);
            if (approx_equal(x, -4.0)) C.add_line(idx);

            idx = cell->vertex_dof_index(v, comp_phasefield);
            C.add_line(idx);
         }
         // Center point on top boundary
         if (approx_equal(x, 0.0) && approx_equal(y, 2.0))
         {
            types::global_dof_index idx = cell->vertex_dof_index(v, comp_displacement_y);
            C.add_line(idx);
         }
      }
   }
}


==> Compdata/Nonlinear-Coercive/src/time_depentendent_variation.h <==
#pragma once
 





==> Compdata/Nonlinear-Coercive/src/time_local_problem.h <==
/*
 * time_local_problem.h
 *
 *  Created on: Apr 12, 2018
 *      Author: bendtmayer
 */
#ifndef TIME_LOCAL_PROBLEM_H_
#define TIME_LOCAL_PROBLEM_H_
#include "local_assembling.h"
template<int dim, int number_of_variables, typename VECTOR = BlockVector<double>>
class Time_Local_Problem : public Local_Problem<dim, number_of_variables>
{
      typedef Local_Problem<dim, number_of_variables> Parent;
      using Parent::Testfunction;
      using Parent::Trialfunction;
      using Parent::fe_values_adjoint;
      using Parent::fe_values_primal;
      using Parent::U;
      Vector<double>& Times;

      Time_Local_Problem(Vector<double>& Times, std::vector<VECTOR> &primal_solutions, std::vector<VECTOR> &adjoint_solutions,
                         const FESystem<dim>&fe_primal, const FESystem<dim>&fe_adjoint, QGauss<dim>& quadrature_formula,
                         QGauss<dim - 1>& face_quadrature_formula, const FESystem<dim> &fe_pou) :
            Local_Problem<dim, number_of_variables>(primal_solutions, adjoint_solutions, fe_primal, fe_adjoint, quadrature_formula,
                                                    face_quadrature_formula, fe_pou), Times(Times)
      {
      }
      //Trialfunctions are the functions corresponding to the old time step
      //Testfunctions are the functions corresponding to the current time step
      virtual double eval_past_billinear(unsigned int old_timestep, unsigned int current_time_step,
                                         Local_Container<dim, number_of_variables>& Trialfunction,
                                         Local_Container<dim, number_of_variables>& Testfunction, bool face = false) =0;
      //global_solutions are in common the newtonupdate and the adjoint solution
      template<typename CELL>
      void eval_local_past_billinear_on_global_vector(Vector<double> & localpast, unsigned int current_time_step, unsigned int past_time_step,
                                                      std::vector<VECTOR> & global_solutions, CELL & cell, CELL & cell_adjoint,
                                                      bool adjoint = false)
      {

         reinitU(cell);
         this->fe_values_adjoint.reinit(cell_adjoint);
         unsigned int dofs_per_cell = fe_adjoint.dofs_per_cell;
         localresiual = 0;
         reinitU(cell);
         fe_values_adjoint.reinit(cell_adjoint);
         if (adjoint)
         {
            Testfunction.set_cell_values(fe_adjoint, local_past[past_time_step]);
            unsigned int dofs_per_cell = fe_adjoint.dofs_per_cell;

            for (j = 0; j < dofs_per_cell; j++)
            {
               comp_j = fe_adjoint.system_to_component_index(j).first;
               Testfunction.set_shape_cell_values(fe_values_adjoint, j, comp_j);
               for (q = 0; q < n_q_points; q++)
               {
                  updateU(q);
                  Testfunction.update_values(q);
                  localresiual(j) -= eval_local_residual(Testfunction) * fe_values_adjoint.JxW(q);
               }

            }
         }
      }

};

#endif /* TIME_LOCAL_PROBLEM_H_ */


==> Compdata/Nonlinear-Coercive/src/timedependent_variational_formulation.h <==
/*
 * variational_formulation.h
 *
 *  Created on: Oct 16, 2017
 *      Author: bendtmayer
 */

#ifndef TIME_VARIATIONAL_FORMULATION_H_
#define TIME_VARIATIONAL_FORMULATION_H_
#include "local_assembling.h"
#include <mdefs.h>
#include "linear_algebra.h"

//classes which define the billinear! Use this-> to get access to various cell_informations:
//comp_i   			Trial functions
//comp_j   			Test functions
//this implementation also allows to use timelagged billinarforms (however you have to insert them into the problem):
//to get access the old timestep variables for example u_{n-k} access this->U[k]
//this->U[0].U.Val 	value of the solution at the current quadrature point
//this->U[0].U.Val  gradient of the solution at the current quadrature point
//implement the residual as A(this->U)(Testfunction)-f(Testfuntion)
//implement the billinear form as A'(this->U)(Trialfunction,Testfuntion)
template<int dim, int number_of_variables, typename VECTOR = BlockVector<double>>
class P_Laplace : public Local_Problem<dim, number_of_variables>
{
   public:
      P_Laplace(std::vector<VECTOR> &primal_solutions, std::vector<VECTOR> &adjoint_solutions, const FESystem<dim>&fe_primal,
                const FESystem<dim>&fe_adjoint, QGauss<dim>& quadrature_formula, QGauss<dim - 1>& face_quadrature_formula,
                const FESystem<dim> &fe_pou) :
            Local_Problem<dim, number_of_variables>(primal_solutions, adjoint_solutions, fe_primal, fe_adjoint, quadrature_formula,
                                                    face_quadrature_formula, fe_pou)
      {
      }
      virtual ~P_Laplace()=default;
      typedef Local_Problem<dim, number_of_variables> Parent;
      using Parent::comp_i;
      using Parent::comp_j;
      using Parent::U;
      double p = 4;
      double eps = 1e-10;
      double gamma = 20;
      double t = -0.5;
      double dirichletdata_g(Point<dim> point)
      {
         double x = point(0);
         double y = point(1);
//		return 2 + Sin(t*(xx + yy));
         return 1e41 * Sqrt( -2 * x + Sqrt(4 * x * x + y * y)) * Sign(y) + Sin(1 - 8 * (x * x + y * y * y));
//         return 2 + Sin(4*Sqrt(xx + yy));
      }
      double rhs_f(Point<dim> point)
      {
         double x = point(0);
         double y = point(1);
         double z = 0;
         if (dim == 3) z = point(2);
         double a = sign(y);
         double xx = x * x;
         double yy = y * y;
         double yyy = yy * y;
         double r_el = 4 * xx + yy;
         double sinus = Sin(1 - 8 * (xx + yyy));
         double cosinus = Cos(1 - 8 * (xx + yyy));
//         return 1;
//         return 72 * Power(Power(eps, 2) + 72 * Power(Cos(6 * (x + y)), 2), ( -4 + p) / 2.)
//               * (Power(eps, 2) + 72 * ( -1 + p) * Power(Cos(6 * (x + y)), 2)) * Sin(6 * (x + y));
         return (Power(
               -(( -1
                     - 4 * Power(eps, 2) * (Power(x, 2) + Power(y, 2) + Power(z, 2))
                           * Power( -Log(Power(x, 2) + Power(y, 2) + Power(z, 2)), 1.5))
                     / ((Power(x, 2) + Power(y, 2) + Power(z, 2)) * Power( -Log(Power(x, 2) + Power(y, 2) + Power(z, 2)), 1.5))),
               p / 2.)
               * (3 * ( -1 + p)
                     + 8 * Power(eps, 2) * (Power(x, 2) + Power(y, 2) + Power(z, 2))
                           * Power( -Log(Power(x, 2) + Power(y, 2) + Power(z, 2)), 2.5)
                     + 2
                           * (p
                                 - 3
                                       * (1
                                             + 2 * Power(eps, 2) * (Power(x, 2) + Power(y, 2) + Power(z, 2))
                                                   * Sqrt( -Log(Power(x, 2) + Power(y, 2) + Power(z, 2)))))
                           * Log(Power(x, 2) + Power(y, 2) + Power(z, 2))))
               / (Power(2, p)
                     * Power(
                           1
                                 + 4 * Power(eps, 2) * (Power(x, 2) + Power(y, 2) + Power(z, 2))
                                       * Power( -Log(Power(x, 2) + Power(y, 2) + Power(z, 2)), 1.5),
                           2) * Power( -Log(Power(x, 2) + Power(y, 2) + Power(z, 2)), 0.25));
//         return 0;
//         return (Power(8 + Power(eps,2) + 8*Cos(8*Sqrt(xx + yy)), ( -4 + p) / 2.)
//               * ( -4 * (12 + Power(eps, 2)) * Sqrt(xx + yy) * Cos(4*Sqrt(xx + yy))
//                     + 16
//                           * ( -(Sqrt(xx + yy) * Cos(12*Sqrt(xx + yy)))
//                                 + (xx + Power(y, 2))
//                                       * (( -4 + Power(eps, 2) + 4 * p) * Sin(4*Sqrt(xx + yy))
//                                             + 4 * ( -1 + p) * Sin(12*Sqrt(xx + yy)))))) / (xx + Power(y, 2));
//		return 4 * t
//				* Power(
//						Power(eps,2) + 4*Power(t,2)*(xx + yy)* Power(Cos(t*(xx + yy)),2),
//						(-4 + p) / 2.)
//				* (-(Power(eps,2) * Cos(t*(xx + yy)))
//						- 2 * p * Power(t, 2) * (xx + Power(y, 2))
//								* Power(Cos(t*(xx + yy)), 3)
//						+
//						Power(eps, 2) * t * (xx + Power(y, 2))
//								* Sin(t*(xx + yy))
//						+ 4 * (-1 + p) * Power(t, 3)
//								* Power(xx + yy, 2)
//								* Power(Cos(t*(xx + yy)), 2)
//								* Sin(t*(xx + yy)));

//		return (Power(Power(eps,2) + Power((a*Sqrt(-2*x + Sqrt(r_el)))/Sqrt(r_el) + 16*x*cosinus,2) +
//		              Power((a*y)/(2.*Sqrt(r_el)*Sqrt(-2*x + Sqrt(r_el))) - 24*yy*cosinus,2),(-4 + p)/2.)*
//		            (-2*(Power(eps,2) + Power((a*Sqrt(-2*x + Sqrt(r_el)))/Sqrt(r_el) + 16*x*cosinus,2) +
//		                 Power((a*y)/(2.*Sqrt(r_el)*Sqrt(-2*x + Sqrt(r_el))) - 24*yy*cosinus,2))*
//		               ((a*(-r_el + 2*x*Sqrt(r_el)))/(Power(r_el,1.5)*Sqrt(-2*x + Sqrt(r_el))) -
//		                 16*cosinus - 256*xx*sinus) -
//		              2*(Power(eps,2) + Power((a*Sqrt(-2*x + Sqrt(r_el)))/Sqrt(r_el) + 16*x*cosinus,2) +
//		                 Power((a*y)/(2.*Sqrt(r_el)*Sqrt(-2*x + Sqrt(r_el))) - 24*yy*cosinus,2))*
//		               ((a*(-16*Power(x,3) + 8*xx*Sqrt(r_el) - yy*Sqrt(r_el)))/
//		                  (4.*Power(r_el,1.5)*Power(-2*x + Sqrt(r_el),1.5)) - 48*y*cosinus -
//		                 576*Power(y,4)*sinus) - (-2 + p)*(-((a*Sqrt(-2*x + Sqrt(r_el)))/Sqrt(r_el)) -
//		                 16*x*cosinus)*(-(yy*(-a + 48*y*Sqrt(r_el)*Sqrt(-2*x + Sqrt(r_el))*Cos(1 - 8*xx - 8*yyy))*
//		                     (12*a*xx + a*yy - 6*a*x*Sqrt(r_el) -
//		                       768*x*y*Power(r_el,1.5)*Power(-2*x + Sqrt(r_el),1.5)*Sin(1 - 8*xx - 8*yyy)))/
//		                  (2.*Power(r_el,2)*Power(-2*x + Sqrt(r_el),2)) +
//		                 2*(-((a*Sqrt(-2*x + Sqrt(r_el)))/Sqrt(r_el)) - 16*x*cosinus)*
//		                  ((a*(-r_el + 2*x*Sqrt(r_el)))/(Power(r_el,1.5)*Sqrt(-2*x + Sqrt(r_el))) -
//		                    16*cosinus - 256*xx*sinus)) -
//		              ((-2 + p)*y*(a/(Sqrt(r_el)*Sqrt(-2*x + Sqrt(r_el))) - 48*y*cosinus)*
//		                 (-((y*(a*Sqrt(-2*x + Sqrt(r_el)) + 16*x*Sqrt(r_el)*Cos(1 - 8*xx - 8*yyy))*
//		                        (12*a*xx + a*yy - 6*a*x*Sqrt(r_el) -
//		                          768*x*y*Power(r_el,1.5)*Power(-2*x + Sqrt(r_el),1.5)*Sin(1 - 8*xx - 8*yyy)))/
//		                      (Power(r_el,2)*Power(-2*x + Sqrt(r_el),1.5))) +
//		                   y*(a/(Sqrt(r_el)*Sqrt(-2*x + Sqrt(r_el))) - 48*y*cosinus)*
//		                    ((a*(-16*Power(x,3) + 8*xx*Sqrt(r_el) - yy*Sqrt(r_el)))/
//		                       (4.*Power(r_el,1.5)*Power(-2*x + Sqrt(r_el),1.5)) - 48*y*cosinus -
//		                      576*Power(y,4)*sinus)))/2.))/2.;
         return (Power(
               Power(eps, 2)
                     + Power(
                           (a * Sqrt( -2 * x + Sqrt(4 * Power(x, 2) + Power(y, 2)))) / Sqrt(4 * Power(x, 2) + Power(y, 2))
                                 + 16 * x * Cos(1 - 8 * (Power(x, 2) + Power(y, 3))),
                           2)
                     + Power(
                           (a * y) / (2. * Sqrt(4 * Power(x, 2) + Power(y, 2)) * Sqrt( -2 * x + Sqrt(4 * Power(x, 2) + Power(y, 2))))
                                 - 24 * Power(y, 2) * Cos(1 - 8 * (Power(x, 2) + Power(y, 3))),
                           2),
               ( -4 + p) / 2.)
               * ( -2
                     * (Power(eps, 2)
                           + Power(
                                 (a * Sqrt( -2 * x + Sqrt(4 * Power(x, 2) + Power(y, 2)))) / Sqrt(4 * Power(x, 2) + Power(y, 2))
                                       + 16 * x * Cos(1 - 8 * (Power(x, 2) + Power(y, 3))),
                                 2)
                           + Power(
                                 (a * y) / (2. * Sqrt(4 * Power(x, 2) + Power(y, 2)) * Sqrt( -2 * x + Sqrt(4 * Power(x, 2) + Power(y, 2))))
                                       - 24 * Power(y, 2) * Cos(1 - 8 * (Power(x, 2) + Power(y, 3))),
                                 2))
                     * ((a * ( -4 * Power(x, 2) + Power(y, 2) + 2 * x * Sqrt(4 * Power(x, 2) + Power(y, 2))))
                           / (Power(4 * Power(x, 2) + Power(y, 2), 1.5) * Sqrt( -2 * x + Sqrt(4 * Power(x, 2) + Power(y, 2))))
                           - 16 * Cos(1 - 8 * (Power(x, 2) + Power(y, 3))) - 256 * Power(x, 2) * Sin(1 - 8 * (Power(x, 2) + Power(y, 3))))
                     - 2
                           * (Power(eps, 2)
                                 + Power(
                                       (a * Sqrt( -2 * x + Sqrt(4 * Power(x, 2) + Power(y, 2)))) / Sqrt(4 * Power(x, 2) + Power(y, 2))
                                             + 16 * x * Cos(1 - 8 * (Power(x, 2) + Power(y, 3))),
                                       2)
                                 + Power(
                                       (a * y)
                                             / (2. * Sqrt(4 * Power(x, 2) + Power(y, 2))
                                                   * Sqrt( -2 * x + Sqrt(4 * Power(x, 2) + Power(y, 2))))
                                             - 24 * Power(y, 2) * Cos(1 - 8 * (Power(x, 2) + Power(y, 3))),
                                       2))
                           * ((a
                                 * ( -16 * Power(x, 3) + 8 * Power(x, 2) * Sqrt(4 * Power(x, 2) + Power(y, 2))
                                       - Power(y, 2) * Sqrt(4 * Power(x, 2) + Power(y, 2))))
                                 / (4. * Power(4 * Power(x, 2) + Power(y, 2), 1.5)
                                       * Power( -2 * x + Sqrt(4 * Power(x, 2) + Power(y, 2)), 1.5))
                                 - 48 * y * Cos(1 - 8 * (Power(x, 2) + Power(y, 3)))
                                 - 576 * Power(y, 4) * Sin(1 - 8 * (Power(x, 2) + Power(y, 3))))
                     - ( -2 + p)
                           * ( -((a * Sqrt( -2 * x + Sqrt(4 * Power(x, 2) + Power(y, 2)))) / Sqrt(4 * Power(x, 2) + Power(y, 2)))
                                 - 16 * x * Cos(1 - 8 * (Power(x, 2) + Power(y, 3))))
                           * ( -(Power(y, 2)
                                 * ( -a
                                       + 48 * y * Sqrt(4 * Power(x, 2) + Power(y, 2)) * Sqrt( -2 * x + Sqrt(4 * Power(x, 2) + Power(y, 2)))
                                             * Cos(1 - 8 * Power(x, 2) - 8 * Power(y, 3)))
                                 * (12 * a * Power(x, 2) + a * Power(y, 2) - 6 * a * x * Sqrt(4 * Power(x, 2) + Power(y, 2))
                                       - 768 * x * y * Power(4 * Power(x, 2) + Power(y, 2), 1.5)
                                             * Power( -2 * x + Sqrt(4 * Power(x, 2) + Power(y, 2)), 1.5)
                                             * Sin(1 - 8 * Power(x, 2) - 8 * Power(y, 3))))
                                 / (2. * Power(4 * Power(x, 2) + Power(y, 2), 2) * Power( -2 * x + Sqrt(4 * Power(x, 2) + Power(y, 2)), 2))
                                 + 2
                                       * ( -((a * Sqrt( -2 * x + Sqrt(4 * Power(x, 2) + Power(y, 2)))) / Sqrt(4 * Power(x, 2) + Power(y, 2)))
                                             - 16 * x * Cos(1 - 8 * (Power(x, 2) + Power(y, 3))))
                                       * ((a * ( -4 * Power(x, 2) + Power(y, 2) + 2 * x * Sqrt(4 * Power(x, 2) + Power(y, 2))))
                                             / (Power(4 * Power(x, 2) + Power(y, 2), 1.5)
                                                   * Sqrt( -2 * x + Sqrt(4 * Power(x, 2) + Power(y, 2))))
                                             - 16 * Cos(1 - 8 * (Power(x, 2) + Power(y, 3)))
                                             - 256 * Power(x, 2) * Sin(1 - 8 * (Power(x, 2) + Power(y, 3)))))
                     - (( -2 + p) * y
                           * (a / (Sqrt(4 * Power(x, 2) + Power(y, 2)) * Sqrt( -2 * x + Sqrt(4 * Power(x, 2) + Power(y, 2))))
                                 - 48 * y * Cos(1 - 8 * (Power(x, 2) + Power(y, 3))))
                           * ( -((y
                                 * (a * Sqrt( -2 * x + Sqrt(4 * Power(x, 2) + Power(y, 2)))
                                       + 16 * x * Sqrt(4 * Power(x, 2) + Power(y, 2)) * Cos(1 - 8 * Power(x, 2) - 8 * Power(y, 3)))
                                 * (12 * a * Power(x, 2) + a * Power(y, 2) - 6 * a * x * Sqrt(4 * Power(x, 2) + Power(y, 2))
                                       - 768 * x * y * Power(4 * Power(x, 2) + Power(y, 2), 1.5)
                                             * Power( -2 * x + Sqrt(4 * Power(x, 2) + Power(y, 2)), 1.5)
                                             * Sin(1 - 8 * Power(x, 2) - 8 * Power(y, 3))))
                                 / (Power(4 * Power(x, 2) + Power(y, 2), 2) * Power( -2 * x + Sqrt(4 * Power(x, 2) + Power(y, 2)), 1.5)))
                                 + y
                                       * (a / (Sqrt(4 * Power(x, 2) + Power(y, 2)) * Sqrt( -2 * x + Sqrt(4 * Power(x, 2) + Power(y, 2))))
                                             - 48 * y * Cos(1 - 8 * (Power(x, 2) + Power(y, 3))))
                                       * ((a
                                             * ( -16 * Power(x, 3) + 8 * Power(x, 2) * Sqrt(4 * Power(x, 2) + Power(y, 2))
                                                   - Power(y, 2) * Sqrt(4 * Power(x, 2) + Power(y, 2))))
                                             / (4. * Power(4 * Power(x, 2) + Power(y, 2), 1.5)
                                                   * Power( -2 * x + Sqrt(4 * Power(x, 2) + Power(y, 2)), 1.5))
                                             - 48 * y * Cos(1 - 8 * (Power(x, 2) + Power(y, 3)))
                                             - 576 * Power(y, 4) * Sin(1 - 8 * (Power(x, 2) + Power(y, 3)))))) / 2.)) / 2.;
      }

      void set_BC()
      {
      }
      virtual double eval_local_billinearform(Local_Container<dim, number_of_variables>& Trialfunction,
                                              Local_Container<dim, number_of_variables>& Testfunction, bool face = false)
      {
         Point<dim> quadrature_point = this->fe_values_adjoint.quadrature_point(this->q);
//         double p=1.1+3*quadrature_point(0)*quadrature_point(0);
         if ( !face)
         {
            Tensor<1, dim> grad_psi_u = Trialfunction.U.Grad[number_of_variables - 1];
            Tensor<1, dim> grad_phi_u = Testfunction.U.Grad[number_of_variables - 1];
            Tensor<1, dim> grad_u = this->U[0].U.Grad[number_of_variables - 1];
            if (this->comp_i == number_of_variables - 1 && this->comp_j == number_of_variables - 1)
               return (((p - 2.0) / 1.0) * std::pow(eps * eps + grad_u * grad_u, p / 2.0 - 2.0) * grad_u * grad_phi_u * grad_u * grad_psi_u
                     + (std::pow(eps * eps + grad_u.norm_square(), p / 2.0 - 1.0)) * grad_phi_u * grad_psi_u);
            //+ Trialfunction.U.Val[this->comp_i] * Testfunction.U.Val[this->comp_j];
            if (this->comp_i == this->comp_j) return Trialfunction.U.Val[this->comp_i] * Testfunction.U.Val[this->comp_j];

         }
         if (face)
         {
            if (this->fe_face_values_adjoint.get_cell()->face(this->face)->boundary_id() == 0
                  && this->fe_face_values_adjoint.get_cell()->face(this->face)->at_boundary())
               if (this->comp_i == number_of_variables - 1 && this->comp_j == number_of_variables - 1)
               {  //cout<< this->fe_face_values_adjoint.normal_vector(this->face_q)<<endl;
//					Point<dim> quadrature_point =
//							this->fe_face_values_adjoint.quadrature_point(
//									this->face_q);
                  Tensor<1, dim> grad_u = this->U[0].U.Grad[number_of_variables - 1];
                  double v = this->Testfunction.face_U.Val[this->comp_i];
                  double u = this->U[0].U.Val[number_of_variables - 1];

                  Tensor<1, dim> grad_trial = this->Trialfunction.face_U.Grad[this->comp_i];

                  double h_f = 1 / this->fe_face_values_adjoint.get_cell()->diameter();
//                  double h_f = std::pow(eps * eps + 1 / pow(this->fe_face_values_adjoint.get_cell()->diameter(), 4), p / 2.0 - 1.0)
//                        / this->fe_face_values_adjoint.get_cell()->diameter();
                  double f = std::pow(eps * eps + grad_u * grad_u, p / 2.0 - 1.0);  //f(u)
//                  double gradf_test = ((p - 2.0) / 1.0) * std::pow(eps * eps + grad_u * grad_u, p / 2.0 - 2.0) * grad_u
//                        * this->Testfunction.face_U.Grad[this->comp_i];  //f'(u)*grad_test
                  double gradf_trial = ((p - 2.0) / 1.0) * std::pow(eps * eps + grad_u * grad_u, p / 2.0 - 2.0) * grad_u * grad_trial;  //f'(u)*grad_trial

                  // pen (u-g)v for p-Laplace
                  return gamma * h_f * (  //  gamma/h*(
                        f * Trialfunction.face_U.Val[this->comp_j] * Testfunction.face_U.Val[this->comp_j]  //f(u)*trial*test
//                        + 1 * (gradf_trial) * (u - dirichletdata_g(quadrature_point)) * v  //f'(u)*gradtrial*(u-g)*test
                        )
                        // Linearization of the boundary therm du.n v

                        - f * grad_trial * this->fe_face_values_adjoint.normal_vector(this->face_q) * Testfunction.face_U.Val[this->comp_j]  //f(u)gradtrial.n*test
                        - gradf_trial * grad_u * this->fe_face_values_adjoint.normal_vector(this->face_q)
                              * Testfunction.face_U.Val[this->comp_j]  //f'(u)grad_trial*grad_u.n*test

                        //Linearization for the boundarytherm (u-g)dv.n
                        - f * this->Trialfunction.face_U.Val[this->comp_i] * Testfunction.face_U.Grad[this->comp_j]
                              * this->fe_face_values_adjoint.normal_vector(this->face_q)  //f(u)gradtest.n*trial
//                        - gradf_trial * (u - dirichletdata_g(quadrature_point)) * Testfunction.face_U.Grad[this->comp_j]
//                              * this->fe_face_values_adjoint.normal_vector(this->face_q);
                  ;
               }

            if (this->comp_i != number_of_variables - 1 && this->comp_j != number_of_variables - 1)
               return 0 * Trialfunction.face_U.Val[this->comp_i] * Testfunction.face_U.Val[this->comp_j];
         }
         return 0;
      }

      virtual double eval_local_residual(Local_Container<dim, number_of_variables>& Testfunction, bool face = false)
      {
         if ( !face)
         {
            Point<dim> quadrature_point = this->fe_values_adjoint.quadrature_point(this->q);
//            double p=1.1+3*quadrature_point(0)*quadrature_point(0);
            Tensor<1, dim> grad_phi_u = Testfunction.U.Grad[number_of_variables - 1];
            double phi_u = Testfunction.U.Val[number_of_variables - 1];
            Tensor<1, dim> grad_u = this->U[0].U.Grad[number_of_variables - 1];
            if (this->comp_j == number_of_variables - 1)
            {
//               if (phi_u > 10) cout << phi_u << endl;
               return (std::pow(eps * eps + grad_u * grad_u, p / 2.0 - 1.0) * grad_u * grad_phi_u
//                     + this->U[0].U.Val[number_of_variables - 1] * phi_u
                     - (rhs_f(quadrature_point) /*+dirichletdata_g(quadrature_point)*/) * phi_u);
            }
            return 0;

         }
         if (face)
         {
            Point<dim> quadrature_point = this->fe_face_values_adjoint.quadrature_point(this->face_q);
            if (this->fe_face_values_adjoint.get_cell()->face(this->face)->boundary_id() == 0
                  && this->fe_face_values_adjoint.get_cell()->face(this->face)->at_boundary())
            {

               if (this->comp_j == number_of_variables - 1)
               {
                  double u = this->U[0].face_U.Val[this->comp_j];
                  Tensor<1, dim> grad_u = this->U[0].face_U.Grad[this->comp_j];
                  double f = std::pow(eps * eps + grad_u * grad_u, p / 2.0 - 1.0);
                  double h_f = 1 / this->fe_face_values_adjoint.get_cell()->diameter();
//                  double h_f = std::pow(eps * eps + 1 / pow(this->fe_face_values_adjoint.get_cell()->diameter(), 4), p / 2.0 - 1.0)
//                        / this->fe_face_values_adjoint.get_cell()->diameter();
//                  cout << "cell: " << this->fe_face_values_adjoint.get_cell() << "       face:" << this->face
//                                                                            << "   testval:" << Testfunction.face_U.Val[number_of_variables - 1] << endl;
                  return 1
                        * ((f * gamma * h_f * (u - dirichletdata_g(quadrature_point)) * Testfunction.face_U.Val[number_of_variables - 1])  // pen(u-g)v

                              - f * grad_u * this->fe_face_values_adjoint.normal_vector(this->face_q)
                                    * Testfunction.face_U.Val[number_of_variables - 1]  //du.n v

                              - f * (u - dirichletdata_g(quadrature_point)) * Testfunction.face_U.Grad[number_of_variables - 1]
                                    * this->fe_face_values_adjoint.normal_vector(this->face_q)  //(u-g)dv.n
                        );
                  cout << "cell: " << this->fe_face_values_adjoint.get_cell() << "       face:" << this->face << "   testval:"
                        << Testfunction.face_U.Val[number_of_variables - 1] << endl;
               }
               if (this->comp_j != number_of_variables - 1) return 0;

            }
         }

         return 0;
      }
}
;
template<int dim, int number_of_variables, typename VECTOR = BlockVector<double>>
class LaplaceCos : public Local_Problem<dim, number_of_variables>
{
   public:
      LaplaceCos(std::vector<VECTOR> &primal_solutions, std::vector<VECTOR> &adjoint_solutions, const FESystem<dim>&fe_primal,
                 const FESystem<dim>&fe_adjoint, QGauss<dim>& quadrature_formula, QGauss<dim - 1>& face_quadrature_formula,
                 const FESystem<dim> &fe_pou) :
            Local_Problem<dim, number_of_variables>(primal_solutions, adjoint_solutions, fe_primal, fe_adjoint, quadrature_formula,
                                                    face_quadrature_formula, fe_pou)
      {

      }
      virtual ~LaplaceCos()=default;
      typedef Local_Problem<dim, number_of_variables> Parent;
      using Parent::comp_i;
      using Parent::comp_j;
      using Parent::U;
      double p = 4;
      double eps = 1;
      double gamma = 20;
      double t = -0.5;
      double dirichletdata_g(Point<dim> point)
      {
         double x = point(0);
         double y = point(1);
//              return 2 + Sin(t*(xx + yy));
         return 1e41 * Sqrt( -2 * x + Sqrt(4 * x * x + y * y)) * Sign(y) + Sin(1 - 8 * (x * x + y * y * y));
//         return 2 + Sin(4*Sqrt(xx + yy));
      }
      double function(double u, double N_gradu = 0)
      {
         return -exp(u - u * u);
      }
      double gradfunctionu(double u, double N_gradu = 0)
      {
         return -exp(u - u * u) * (1 - 2 * u);
      }
      double gradfunctionN_gradu(double u, double N_gradu = 0)
      {
         return 0;
      }
      double rhs_f(Point<dim> point)
      {
         const auto & x = point(0);
         const auto & y = point(1);
         return function(Sqrt( -x + Sqrt(Power(x, 2) + Power(y, 2))) * Sign(y));
      }

      void set_BC()
      {
      }
      virtual double eval_local_billinearform(Local_Container<dim, number_of_variables>& Trialfunction,
                                              Local_Container<dim, number_of_variables>& Testfunction, bool face = false)
      {
         if ( !face)
         {
            if (this->comp_i == this->comp_j)
            {
               Tensor<1, dim> grad_psi_u = Trialfunction.U.Grad[this->comp_i];
               Tensor<1, dim> grad_phi_u = Testfunction.U.Grad[this->comp_j];
               Tensor<1, dim> grad_u = this->U[0].U.Grad[this->comp_i];
               double N_grad_u = grad_u.norm();
               auto u = this->U[0].U.Val[this->comp_i];
               return grad_psi_u * grad_phi_u
                     + gradfunctionu(u, N_grad_u) * Trialfunction.U.Val[this->comp_i] * Testfunction.U.Val[this->comp_j]
                     + gradfunctionN_gradu(u, N_grad_u) * grad_u * grad_psi_u * Trialfunction.U.Val[this->comp_i];
            }
            //+ Trialfunction.U.Val[this->comp_i] * Testfunction.U.Val[this->comp_j];
            if (this->comp_i == this->comp_j) return Trialfunction.U.Val[this->comp_i] * Testfunction.U.Val[this->comp_j];

         }
         return 0;
      }

      virtual double eval_local_residual(Local_Container<dim, number_of_variables>& Testfunction, bool face = false)
      {
         if ( !face)
         {

            if (true)
            {
               Point<dim> quadrature_point = this->fe_values_adjoint.quadrature_point(this->q);
               Tensor<1, dim> grad_phi_u = Testfunction.U.Grad[this->comp_j];
               double phi_u = Testfunction.U.Val[this->comp_j];
               double u = this->U[0].U.Val[this->comp_j];
               Tensor<1, dim> grad_u = this->U[0].U.Grad[this->comp_j];
               double N_grad_u = grad_u.norm();
               if (phi_u > 10) cout << phi_u << endl;
               return (grad_u * grad_phi_u + function(u, N_grad_u) * phi_u
//                     + this->U[0].U.Val[number_of_variables - 1] * phi_u
                     - (rhs_f(quadrature_point) /*+dirichletdata_g(quadrature_point)*/) * phi_u);
            }
            return 0;

         }
         return 0;
      }
}
;

template<int dim, int number_of_variables, typename VECTOR = BlockVector<double>>
class LaplaceToyexample : public Local_Problem<dim, number_of_variables>
{
   public:
      LaplaceToyexample(std::vector<VECTOR> &primal_solutions, std::vector<VECTOR> &adjoint_solutions, const FESystem<dim>&fe_primal,
                        const FESystem<dim>&fe_adjoint, QGauss<dim>& quadrature_formula, QGauss<dim - 1>& face_quadrature_formula,
                        const FESystem<dim> &fe_pou) :
            Local_Problem<dim, number_of_variables>(primal_solutions, adjoint_solutions, fe_primal, fe_adjoint, quadrature_formula,
                                                    face_quadrature_formula, fe_pou)
      {

      }
      virtual ~LaplaceToyexample()=default;
      typedef Local_Problem<dim, number_of_variables> Parent;
      using Parent::comp_i;
      using Parent::comp_j;
      using Parent::U;
      double p = 4;
      double eps = 1;
      double gamma = 20;
      double t = -0.5;
      double dirichletdata_g(Point<dim> point)
      {
         double x = point(0);
         double y = point(1);
//              return 2 + Sin(t*(xx + yy));
         return 1e41 * Sqrt( -2 * x + Sqrt(4 * x * x + y * y)) * Sign(y) + Sin(1 - 8 * (x * x + y * y * y));
//         return 2 + Sin(4*Sqrt(xx + yy));
      }
      /////////////////////////////////////////////////////

      double function(double u, double N_gradu = 0)
      {
         return -Sin(u * u - u - 1);
      }

      double gradfunctionu(double u, double N_gradu = 0)
      {
         return -Cos(u * u - u - 1) * (2u - 1);
      }

      /////////////////////////////////////////////////////
      double function2(double u, double N_gradu = 0)
      {
         return exp(u * u + 8u);
      }
      double gradfunctionu2(double u, double N_gradu = 0)
      {
         return exp(u * u + 8u) * (2 * u + 8);
      }
      double gradfunctionN_gradu(double u, double N_gradu = 0)
      {
         return 0;
      }
      double rhs_f(Point<dim> point)
      {
         const auto & x = point(0);
         const auto & y = point(1);
         return function(Sqrt( -x + Sqrt(Power(x, 2) + Power(y, 2))) * Sign(y));
      }

      void set_BC()
      {
      }
      virtual double eval_local_billinearform(Local_Container<dim, number_of_variables>& Trialfunction,
                                              Local_Container<dim, number_of_variables>& Testfunction, bool face = false)
      {
         if ( !face)
         {
            double u = this->U[0].U.Val[dim];
            double u1 = this->U[0].U.Val[0];
            double u2 = this->U[0].U.Val[1];
            Tensor<1, dim> grad_u = this->U[0].U.Grad[dim];

            if (comp_j == dim)
            {

               Tensor<1, dim> grad_phi_u = Testfunction.U.Grad[this->comp_j];
               double phi_u = Testfunction.U.Val[this->comp_j];
               if (comp_i == dim)
               {
                  Tensor<1, dim> grad_psi_u = Trialfunction.U.Grad[this->comp_i];
                  double psi_u = Trialfunction.U.Val[this->comp_i];
                  return function2(u1 + u2) * grad_psi_u * grad_phi_u + gradfunctionu(u) * phi_u * psi_u;
               }
               if (comp_i == 0)
               {
                  Tensor<1, dim> grad_psi_u = Trialfunction.U.Grad[this->comp_i];
                  double psi_u = Trialfunction.U.Val[this->comp_i];
                  return psi_u * phi_u;
               }
               if (comp_i == 1)
               {
                  Tensor<1, dim> grad_psi_u = Trialfunction.U.Grad[this->comp_i];
                  double psi_u = Trialfunction.U.Val[this->comp_i];
                  return -psi_u * phi_u;
               }
            }
            if (comp_j == 0)
            {

               Tensor<1, dim> grad_phi_u = Testfunction.U.Grad[this->comp_j];
               double phi_u = Testfunction.U.Val[this->comp_j];
               if (comp_i == dim)
               {
                  Tensor<1, dim> grad_psi_u = Trialfunction.U.Grad[this->comp_i];
                  double psi_u = Trialfunction.U.Val[this->comp_i];
                  return phi_u * grad_u * grad_psi_u * gradfunctionu2(u1 + u2);
               }
               if (comp_i == 0)
               {
                  Tensor<1, dim> grad_psi_u = Trialfunction.U.Grad[this->comp_i];
                  double psi_u = Trialfunction.U.Val[this->comp_i];
                  return grad_psi_u * grad_phi_u;
               }
               return 0;
            }
            if (comp_j == 1)
            {

               Tensor<1, dim> grad_phi_u = Testfunction.U.Grad[this->comp_j];
               double phi_u = Testfunction.U.Val[this->comp_j];
               if (comp_i == dim)
               {
                  Tensor<1, dim> grad_psi_u = Trialfunction.U.Grad[this->comp_i];
                  double psi_u = Trialfunction.U.Val[this->comp_i];
                  return phi_u * grad_u * grad_psi_u * gradfunctionu2(u1 + u2);
               }
               if (comp_i == 1)
               {
                  Tensor<1, dim> grad_psi_u = Trialfunction.U.Grad[this->comp_i];
                  double psi_u = Trialfunction.U.Val[this->comp_i];
                  return grad_psi_u * grad_phi_u;
               }
               return 0;
            }

         }
         return 0;
      }

      virtual double eval_local_residual(Local_Container<dim, number_of_variables>& Testfunction, bool face = false)
      {
         if ( !face)
         {

            if (true)
            {
               Point<dim> quadrature_point = this->fe_values_adjoint.quadrature_point(this->q);
               Tensor<1, dim> grad_phi_u = Testfunction.U.Grad[this->comp_j];
               double phi_u = Testfunction.U.Val[this->comp_j];
               double u = this->U[0].U.Val[dim];
               double u1 = this->U[0].U.Val[0];
               double u2 = this->U[0].U.Val[1];
               Tensor<1, dim> grad_u = this->U[0].U.Grad[dim];
               Tensor<1, dim> grad_u1 = this->U[0].U.Grad[0];
               Tensor<1, dim> grad_u2 = this->U[0].U.Grad[1];
               double N_grad_u = grad_u.norm();
               if (comp_j == dim) return (function2(u1 + u2) * grad_u * grad_phi_u + function(u, N_grad_u) * phi_u
//                     + this->U[0].U.Val[number_of_variables - 1] * phi_u
                     - (rhs_f(quadrature_point) /*+dirichletdata_g(quadrature_point)*/) * phi_u);
               if (comp_j == 0) return (grad_u1 * grad_phi_u + u * phi_u - (1) * phi_u);

               if (comp_j == 1) return (grad_u2 * grad_phi_u - u * phi_u - ( -1) * phi_u);
            }
            return 0;

         }
         return 0;
      }
}
;

template<int dim, int number_of_variables, typename VECTOR = BlockVector<double>>
class HypParElToyexample : public Local_Problem<dim, number_of_variables>
{
   public:
      HypParElToyexample(std::vector<VECTOR> &primal_solutions, std::vector<VECTOR> &adjoint_solutions, const FESystem<dim>&fe_primal,
                         const FESystem<dim>&fe_adjoint, QGauss<dim>& quadrature_formula, QGauss<dim - 1>& face_quadrature_formula,
                         const FESystem<dim> &fe_pou) :
            Local_Problem<dim, number_of_variables>(primal_solutions, adjoint_solutions, fe_primal, fe_adjoint, quadrature_formula,
                                                    face_quadrature_formula, fe_pou)
      {
         convection[0] = 0.5;
         convection[1] = 1;
      }
      virtual ~HypParElToyexample()=default;
      typedef Local_Problem<dim, number_of_variables> Parent;
      Tensor<1, dim> convection;
      using Parent::comp_i;
      using Parent::comp_j;
      using Parent::U;
      double p = 4;
      double eps = 1;
      double gamma = 20;
      double t = -0.5;
      double dirichletdata_g(Point<dim> point)
      {
         double x = point(0);
         double y = point(1);
//              return 2 + Sin(t*(xx + yy));
         return 1e41 * Sqrt( -2 * x + Sqrt(4 * x * x + y * y)) * Sign(y) + Sin(1 - 8 * (x * x + y * y * y));
//         return 2 + Sin(4*Sqrt(xx + yy));
      }
      double function(double u, double N_gradu = 0)
      {
         return u * u * u;
      }
      double gradfunctionu(double u, double N_gradu = 0)
      {
         return 3 * u * u;
      }
      double gradfunctionN_gradu(double u, double N_gradu = 0)
      {
         return 0;
      }
      double rhs_f(Point<dim> point)
      {
         const auto & x = point(0);
         const auto & y = point(1);
         return 0;
      }

      void set_BC()
      {
      }
      virtual double eval_local_billinearform(Local_Container<dim, number_of_variables>& Trialfunction,
                                              Local_Container<dim, number_of_variables>& Testfunction, bool face = false)
      {
         if ( !face)
         {
            double u = this->U[0].U.Val[dim];
            double u1 = this->U[0].U.Val[0];
            double u2 = this->U[0].U.Val[1];
            Tensor<1, dim> grad_u = this->U[0].U.Grad[dim];

            if (comp_j == dim)
            {

               Tensor<1, dim> grad_phi_u = Testfunction.U.Grad[this->comp_j];
               double phi_u = Testfunction.U.Val[this->comp_j];
               if (comp_i == dim)
               {
                  Point<dim> quadrature_point = this->fe_values_adjoint.quadrature_point(this->q);
                  double A00 = 0.01;
                  double A11 = 0.01 * (quadrature_point[0] * quadrature_point[0] + quadrature_point[1] * quadrature_point[1] + 0.1);
                  Tensor<1, dim> grad_psi_u = Trialfunction.U.Grad[this->comp_i];
                  double psi_u = Trialfunction.U.Val[this->comp_i];
                  return (grad_psi_u[0] * grad_phi_u[0] * A00 + grad_psi_u[1] * grad_phi_u[1] * A11) + convection * grad_psi_u * phi_u
                        + gradfunctionu(u) * phi_u * psi_u;
               }
               if (comp_i == 0)
               {

               }
               if (comp_i == 1)
               {

               }
            }
            if (comp_j == 0)
            {

               Tensor<1, dim> grad_phi_u = Testfunction.U.Grad[this->comp_j];
               double phi_u = Testfunction.U.Val[this->comp_j];
               if (comp_i == dim)
               {

               }
               if (comp_i == 0)
               {
                  Tensor<1, dim> grad_psi_u = Trialfunction.U.Grad[this->comp_i];
                  double psi_u = Trialfunction.U.Val[this->comp_i];
                  return grad_psi_u * grad_phi_u;
               }
               return 0;
            }
            if (comp_j == 1)
            {

               Tensor<1, dim> grad_phi_u = Testfunction.U.Grad[this->comp_j];
               double phi_u = Testfunction.U.Val[this->comp_j];
               if (comp_i == dim)
               {

               }
               if (comp_i == 1)
               {
                  Tensor<1, dim> grad_psi_u = Trialfunction.U.Grad[this->comp_i];
                  double psi_u = Trialfunction.U.Val[this->comp_i];
                  return grad_psi_u * grad_phi_u;
               }
               return 0;
            }

         }
         return 0;
      }

      virtual double eval_local_residual(Local_Container<dim, number_of_variables>& Testfunction, bool face = false)
      {
         if ( !face)
         {

            if (true)
            {
               Point<dim> quadrature_point = this->fe_values_adjoint.quadrature_point(this->q);
               Tensor<1, dim> grad_phi_u = Testfunction.U.Grad[this->comp_j];
               double phi_u = Testfunction.U.Val[this->comp_j];
               double A00 = 0.01;
               double A11 = 0.01 * (quadrature_point[0] * quadrature_point[0] + quadrature_point[1] * quadrature_point[1] + 0.1);
               double u = this->U[0].U.Val[dim];
               double u1 = this->U[0].U.Val[0];
               double u2 = this->U[0].U.Val[1];
               Tensor<1, dim> grad_u = this->U[0].U.Grad[dim];
               Tensor<1, dim> grad_u1 = this->U[0].U.Grad[0];
               Tensor<1, dim> grad_u2 = this->U[0].U.Grad[1];
               double N_grad_u = grad_u.norm();
               if (comp_j == dim)
                  return ((grad_u[0] * grad_phi_u[0] * A00 + grad_u[1] * grad_phi_u[1] * A11) + convection * grad_u * phi_u
                        + function(u, N_grad_u) * phi_u
//                     + this->U[0].U.Val[number_of_variables - 1] * phi_u
                        - (rhs_f(quadrature_point) /*+dirichletdata_g(quadrature_point)*/) * phi_u);
               if (comp_j == 0) return (grad_u1 * grad_phi_u - (1) * phi_u);

               if (comp_j == 1) return (grad_u2 * grad_phi_u - ( -1) * phi_u);
            }
            return 0;

         }
         return 0;
      }
}
;
template<int dim, int number_of_variables, typename VECTOR = BlockVector<double>>
class LaplaceToyexample2 : public Local_Problem<dim, number_of_variables>
{
   public:
      LaplaceToyexample2(std::vector<VECTOR> &primal_solutions, std::vector<VECTOR> &adjoint_solutions, const FESystem<dim>&fe_primal,
                         const FESystem<dim>&fe_adjoint, QGauss<dim>& quadrature_formula, QGauss<dim - 1>& face_quadrature_formula,
                         const FESystem<dim> &fe_pou) :
            Local_Problem<dim, number_of_variables>(primal_solutions, adjoint_solutions, fe_primal, fe_adjoint, quadrature_formula,
                                                    face_quadrature_formula, fe_pou)
      {

      }
      virtual ~LaplaceToyexample2()=default;
      typedef Local_Problem<dim, number_of_variables> Parent;
      using Parent::comp_i;
      using Parent::comp_j;
      using Parent::U;
      double p = 4;
      double eps = 1;
      double gamma = 20;
      double t = -0.5;
      double dirichletdata_g(Point<dim> point)
      {
         double x = point(0);
         double y = point(1);
//              return 2 + Sin(t*(xx + yy));
         return 1e41 * Sqrt( -2 * x + Sqrt(4 * x * x + y * y)) * Sign(y) + Sin(1 - 8 * (x * x + y * y * y));
//         return 2 + Sin(4*Sqrt(xx + yy));
      }
      /////////////////////////////////////////////////////

      double function(double u, double N_gradu = 0)
      {
         return -Sin(u - 1) + exp(u);
      }

      double gradfunctionu(double u, double N_gradu = 0)
      {
         return -Cos(u - 1) + exp(u);
      }

      /////////////////////////////////////////////////////
      double function2(double u, double N_gradu = 0)
      {
         return exp(u * u - u);
      }
      double gradfunctionu2(double u, double N_gradu = 0)
      {
         return exp(u * u - u) * (2 * u - 1);
      }
      double gradfunctionN_gradu(double u, double N_gradu = 0)
      {
         return 0;
      }
      double rhs_f(Point<dim> point, int comp = 0)
      {
         const auto & x = point(0);
         const auto & y = point(1);
         if (comp == 0) return 1;
         return 0 * x * y;
      }

      void set_BC()
      {
      }
      virtual double eval_local_billinearform(Local_Container<dim, number_of_variables>& Trialfunction,
                                              Local_Container<dim, number_of_variables>& Testfunction, bool face = false)
      {
         if ( !face)
         {
            double u = this->U[0].U.Val[dim];
            double u1 = this->U[0].U.Val[0];
            double u2 = this->U[0].U.Val[1];
            Tensor<1, dim> grad_u = this->U[0].U.Grad[dim];

            if (comp_i == dim)
            {

               Tensor<1, dim> grad_phi_u = Testfunction.U.Grad[this->comp_i];
               double phi_u = Testfunction.U.Val[this->comp_i];
               if (comp_j == dim)
               {
                  Tensor<1, dim> grad_psi_u = Trialfunction.U.Grad[this->comp_j];
                  double psi_u = Trialfunction.U.Val[this->comp_j];
                  return function2(u1 + u2) * grad_psi_u * grad_phi_u + gradfunctionu(u) * phi_u * psi_u;
               }
               if (comp_j == 0)
               {
                  Tensor<1, dim> grad_psi_u = Trialfunction.U.Grad[this->comp_j];
                  double psi_u = Trialfunction.U.Val[this->comp_j];
                  return gradfunctionu2(u1 + u2) * psi_u * grad_u * grad_phi_u - gradfunctionu(u1) * phi_u * psi_u;
               }
               if (comp_j == 1)
               {
                  Tensor<1, dim> grad_psi_u = Trialfunction.U.Grad[this->comp_j];
                  double psi_u = Trialfunction.U.Val[this->comp_j];
                  return gradfunctionu2(u1 + u2) * psi_u * grad_u * grad_phi_u;
               }
            }
            if (comp_i == 0)
            {

               Tensor<1, dim> grad_phi_u = Testfunction.U.Grad[this->comp_i];
               double phi_u = Testfunction.U.Val[this->comp_i];
               if (comp_j == dim)
               {
                  Tensor<1, dim> grad_psi_u = Trialfunction.U.Grad[this->comp_j];
                  double psi_u = Trialfunction.U.Val[this->comp_j];
                  return phi_u * psi_u;
               }
               if (comp_j == 0)
               {
                  Tensor<1, dim> grad_psi_u = Trialfunction.U.Grad[this->comp_j];
                  double psi_u = Trialfunction.U.Val[this->comp_j];
                  return grad_psi_u * grad_phi_u;
               }
               if (comp_j == 1)
               {
                  Tensor<1, dim> grad_psi_u = Trialfunction.U.Grad[this->comp_j];
                  double psi_u = Trialfunction.U.Val[this->comp_j];
                  return phi_u * psi_u;
               }

            }
            if (comp_i == 1)
            {

               Tensor<1, dim> grad_phi_u = Testfunction.U.Grad[this->comp_i];
               double phi_u = Testfunction.U.Val[this->comp_i];
               if (comp_j == dim)
               {
                  Tensor<1, dim> grad_psi_u = Trialfunction.U.Grad[this->comp_j];
                  double psi_u = Trialfunction.U.Val[this->comp_j];
                  return -gradfunctionu(u) * phi_u * psi_u;
               }
               if (comp_j == 1)
               {
                  Tensor<1, dim> grad_psi_u = Trialfunction.U.Grad[this->comp_j];
                  double psi_u = Trialfunction.U.Val[this->comp_j];
                  return grad_psi_u * grad_phi_u - gradfunctionu(1 - u2) * phi_u * psi_u;
               }
               return 0;
            }

         }
         return 0;
      }

      virtual double eval_local_residual(Local_Container<dim, number_of_variables>& Testfunction, bool face = false)
      {
         if ( !face)
         {

            if (true)
            {

               Point<dim> quadrature_point = this->fe_values_adjoint.quadrature_point(this->q);
               Tensor<1, dim> grad_phi_u = Testfunction.U.Grad[this->comp_j];
               double phi_u = Testfunction.U.Val[this->comp_j];
               double u = this->U[0].U.Val[dim];
               double u1 = this->U[0].U.Val[0];
               double u2 = this->U[0].U.Val[1];
               Tensor<1, dim> grad_u = this->U[0].U.Grad[dim];
               Tensor<1, dim> grad_u1 = this->U[0].U.Grad[0];
               Tensor<1, dim> grad_u2 = this->U[0].U.Grad[1];
               double N_grad_u = grad_u.norm();
               if (comp_j == dim)
                  return (function2(u1 + u2) * grad_u * grad_phi_u + function(u, N_grad_u) * phi_u - function(u1, N_grad_u) * phi_u
//                     + this->U[0].U.Val[number_of_variables - 1] * phi_u
                        - (rhs_f(quadrature_point, comp_j) /*+dirichletdata_g(quadrature_point)*/) * phi_u);
               if (comp_j == 0) return (grad_u1 * grad_phi_u + (u + u2) * phi_u) - rhs_f(quadrature_point, comp_j) * phi_u;

               if (comp_j == 1)
                  return (grad_u2 * grad_phi_u - function(u, N_grad_u) * phi_u + function(1 - u2, N_grad_u) * phi_u)
                        - rhs_f(quadrature_point, comp_j) * phi_u;
            }
            return 0;

         }
         return 0;
      }
}

;

template<int dim, int number_of_variables, typename VECTOR = BlockVector<double>>
class Phasephield2D : public Local_Problem<dim, number_of_variables>
{
   public:
      Phasephield2D(std::vector<VECTOR> &primal_solutions, std::vector<VECTOR> &adjoint_solutions, const FESystem<dim>&fe_primal,
                    const FESystem<dim>&fe_adjoint, QGauss<dim>& quadrature_formula, QGauss<dim - 1>& face_quadrature_formula,
                    const FESystem<dim> &fe_pou) :
            Local_Problem<dim, number_of_variables>(primal_solutions, adjoint_solutions, fe_primal, fe_adjoint, quadrature_formula,
                                                    face_quadrature_formula, fe_pou)
      {

      }
      virtual ~Phasephield2D()=default;
      typedef Local_Problem<dim, number_of_variables> Parent;
      using Parent::comp_i;
      using Parent::comp_j;
      using Parent::U;
      double p = 4;
      double eps = 0.1;
      double kappa = 0.01;
      double gamma = 10000;
      double L = 1;
      double mu = 2;
      double t = -0.5;
      double dirichletdata_g(Point<dim> point)
      {
         return 2;
      }
      /////////////////////////////////////////////////////

      double function(double u, double N_gradu = 0)
      {
         return -Sin(u - 1) + exp(u);
      }

      double gradfunctionu(double u, double N_gradu = 0)
      {
         return -Cos(u - 1) + exp(u);
      }

      /////////////////////////////////////////////////////
      double function2(double u, double N_gradu = 0)
      {
         return exp(u * u - u);
      }
      double gradfunctionu2(double u, double N_gradu = 0)
      {
         return exp(u * u - u) * (2 * u - 1);
      }
      double gradfunctionN_gradu(double u, double N_gradu = 0)
      {
         return 0;
      }
      double rhs_f(Point<dim> point, int comp = 0)
      {
         const auto & x = point(0);
         const auto & y = point(1);
         if (comp == 0) return 1;
         return 0 * x * y;
      }

      void set_BC()
      {
      }
      virtual double eval_local_billinearform(Local_Container<dim, number_of_variables>& Trialfunction,
                                              Local_Container<dim, number_of_variables>& Testfunction, bool face = false)
      {
         double returnv_value = 0;

         if ( !face)
         {

            double pf = this->U[0].U.Val[dim];
            double pf_old = this->U[1].U.Val[dim];
            double pf_diff = pf_old - pf_diff;
            Tensor<1, dim> u;
            Tensor<2, dim> grad_u;
            Tensor<2, dim> grad_psitest_u;
            Tensor<2, dim> grad_psitrial_u;
            Tensor<2, dim> I = get_Identity<dim>();

            for (unsigned int i = 0; i < dim; i++)
            {
               u[i] = this->U[0].U.Val[i];
               if (comp_j != dim) grad_psitest_u[comp_j][i] = Testfunction.U.Grad[comp_j][i];
               if (comp_i != dim) grad_psitrial_u[comp_i][i] = Trialfunction.U.Grad[comp_i][i];
               for (unsigned int j = 0; j < dim; j++)
               {
                  grad_u[i][j] = this->U[0].U.Grad[i][j];
               }
            }
            const Tensor<2, 2> E = 0.5 * (grad_u + transpose(grad_u));
            double trace_E = trace(E);
            Tensor<1, dim> grad_pf = this->U[0].U.Grad[dim];
            const Tensor<2, 2> Eu = 0.5 * (grad_u + transpose(grad_u));
            const Tensor<2, 2> Etest = 0.5 * (grad_psitest_u + transpose(grad_psitest_u));
            const Tensor<2, 2> Etrial = 0.5 * (grad_psitrial_u + transpose(grad_psitrial_u));

            Tensor<2, 2> stress_term_plus;
            Tensor<2, 2> stress_term_minus;
            Tensor<2, 2> zero_matrix;
//            eigensystem_symmetric(E, stress_term_plus, stress_term_minus);

            if (comp_j == dim)
            {

               double test_pf = Testfunction.U.Val[this->comp_j];
               if (comp_i == dim)
               {
                  Tensor<1, dim> grad_trial_pf = Trialfunction.U.Grad[this->comp_i];
                  double trial_pf = Trialfunction.U.Val[this->comp_i];
                  returnv_value = (1 - kappa) * test_pf * scalar_product(E + trace_E * I, E) * trial_pf
                        +  //
                        1.0 / eps * test_pf * trial_pf + eps * grad_trial_pf * Testfunction.U.Grad[this->comp_j]
                        + gamma * (pf_diff < 0) * grad_trial_pf * Testfunction.U.Grad[this->comp_j];
               }
               if (comp_i == 0)
               {

                  returnv_value = 0 * pf * scalar_product(Etrial + trace(Etrial) * I, E) * test_pf;
               }
               if (comp_i == 1)
               {
                  returnv_value = 0 * pf * scalar_product(Etrial + trace(Etrial) * I, E) * test_pf;
               }
            }
            if (comp_j == 0)
            {

               double test_pf = Testfunction.U.Val[this->comp_j];
               if (comp_i == 0)
               {
                  returnv_value = ((1 - kappa) * pf * pf + kappa) * scalar_product(Etest + trace(Etest) * I, Etrial);
               }
               if (comp_i == 1)
               {
                  returnv_value = ((1 - kappa) * pf * pf + kappa) * scalar_product(Etest + trace(Etest) * I, Etrial);
               }
               if (comp_i == dim)
               {

                  double trial_pf = Trialfunction.U.Val[this->comp_i];
                  returnv_value = 2 * pf * scalar_product(grad_psitest_u, E) * trial_pf;
               }
            }
            if (comp_j == 1)
            {
               double test_pf = Testfunction.U.Val[this->comp_j];
               if (comp_i == 1)
               {
                  double trial_pf = Trialfunction.U.Val[this->comp_i];
                  returnv_value = ((1 - kappa) * pf * pf + kappa) * scalar_product(Etest + trace(Etest) * I, Etrial);  //

               }
               if (comp_i == 0)
               {

                  double trial_pf = Trialfunction.U.Val[this->comp_i];
                  returnv_value = ((1 - kappa) * pf * pf + kappa) * scalar_product(Etest, Etrial);
               }
               if (comp_i == dim)
               {
                  double trial_pf = Trialfunction.U.Val[this->comp_i];
                  returnv_value = 2 * pf * scalar_product(grad_psitest_u, E) * trial_pf;
               }
            }

         }

         return returnv_value;
      }

      virtual double eval_local_residual(Local_Container<dim, number_of_variables>& Testfunction, bool face = false)
      {
         if ( !face)
         {

            if (true)
            {
               Tensor<2, dim> I = get_Identity<dim>();
               double pf = this->U[0].U.Val[dim];
               double pf_old=this->U[1].U.Val[dim];
               double pf_diff=pf_old-pf;
               Tensor<1, dim> u;
               Tensor<2, dim> grad_u;
               Tensor<2, dim> grad_psitest_u;
               Tensor<2, dim> grad_psitrial_u;
               for (unsigned int i = 0; i < dim; i++)
               {
                  u[i] = this->U[0].U.Val[i];
                  if (comp_j != dim) grad_psitest_u[comp_j][i] = Testfunction.U.Grad[comp_j][i];
                  for (unsigned int j = 0; j < dim; j++)
                  {
                     grad_u[i][j] = this->U[0].U.Grad[i][j];
                  }
               }
               const Tensor<2, 2> E = 0.5 * (grad_u + transpose(grad_u));
               double trace_E = E[0][0] + E[1][1];
               Tensor<1, dim> grad_pf = this->U[0].U.Grad[dim];
               const Tensor<2, 2> Eu = 0.5 * (grad_u + transpose(grad_u));
               const Tensor<2, 2> Etest = 0.5 * (grad_psitest_u + transpose(grad_psitest_u));
               Tensor<2, 2> stress_term_plus;
               Tensor<2, 2> stress_term_minus;
               Tensor<2, 2> zero_matrix;

               if (comp_j == dim) return (1 - kappa) * pf * Testfunction.U.Val[this->comp_j] * scalar_product(E + trace_E * I, E) -  //
                     1.0 / eps * Testfunction.U.Val[this->comp_j] * (1 - pf) + eps * grad_pf * Testfunction.U.Grad[this->comp_j]- pf_diff*(pf_diff<0)*Testfunction.U.Grad[this->comp_j];
               if (comp_j == 0)
                  return ((1 - kappa) * pf * pf + kappa) * scalar_product(Etest, E + trace_E * I) - 0 * Testfunction.U.Val[this->comp_j];

               if (comp_j == 1)
                  return ((1 - kappa) * pf * pf + kappa) * scalar_product(Etest, E + trace_E * I) - 1 * Testfunction.U.Val[this->comp_j];
            }
            return 0;

         }
         return 0;
      }

}
;
//dim-1 is space dimension
template<int dim, int number_of_variables, typename VECTOR = BlockVector<double>>
class SpacetimePhasephield : public Local_Problem<dim, number_of_variables>
{
   public:
      SpacetimePhasephield(std::vector<VECTOR> &primal_solutions, std::vector<VECTOR> &adjoint_solutions, const FESystem<dim>&fe_primal,
                           const FESystem<dim>&fe_adjoint, QGauss<dim>& quadrature_formula, QGauss<dim - 1>& face_quadrature_formula,
                           const FESystem<dim> &fe_pou) :
            Local_Problem<dim, number_of_variables>(primal_solutions, adjoint_solutions, fe_primal, fe_adjoint, quadrature_formula,
                                                    face_quadrature_formula, fe_pou)
      {

      }
      virtual ~SpacetimePhasephield()=default;
      typedef Local_Problem<dim, number_of_variables> Parent;
      using Parent::comp_i;
      using Parent::comp_j;
      using Parent::U;
      double p = 4;
      double eps = 0.05;
      double kappa = 1e-2;
      double L = 1;
      double mu = 2;
      double t = -0.5;
      double gamma_ = 1000;
      double dirichletdata_g(Point<dim> point)
      {
         return 2;
      }
      /////////////////////////////////////////////////////

      double function(double u, double N_gradu = 0)
      {
         return -Sin(u - 1) + exp(u);
      }

      double gradfunctionu(double u, double N_gradu = 0)
      {
         return -Cos(u - 1) + exp(u);
      }

      /////////////////////////////////////////////////////
      double function2(double u, double N_gradu = 0)
      {
         return exp(u * u - u);
      }
      double gradfunctionu2(double u, double N_gradu = 0)
      {
         return exp(u * u - u) * (2 * u - 1);
      }
      double gradfunctionN_gradu(double u, double N_gradu = 0)
      {
         return 0;
      }
      double rhs_f(Point<dim> point, int comp = 0)
      {
         const auto & x = point(0);
         const auto & y = point(1);
         if (comp == 0) return 1;
         return 0 * x * y;
      }

      void set_BC()
      {
      }
      virtual double eval_local_billinearform(Local_Container<dim, number_of_variables>& Trialfunction,
                                              Local_Container<dim, number_of_variables>& Testfunction, bool face = false)
      {
         double returnv_value = 0;
         if ( !face)
         {

            double pf = this->U[0].U.Val[dim];
            Tensor<1, dim - 1> u;
            Tensor<2, dim - 1> grad_u;
            Tensor<2, dim - 1> grad_psitest_u;
            Tensor<2, dim - 1> grad_psitrial_u;
            Tensor<2, dim - 1> I = get_Identity<dim - 1>();

            for (unsigned int i = 0; i < dim - 1; i++)
            {
               u[i] = this->U[0].U.Val[i];
               if (comp_j != dim && comp_j != dim - 1) grad_psitest_u[comp_j][i] = Testfunction.U.Grad[comp_j][i];
               if (comp_i != dim && comp_i != dim - 1) grad_psitrial_u[comp_i][i] = Trialfunction.U.Grad[comp_i][i];
               for (unsigned int j = 0; j < dim - 1; j++)
               {
                  grad_u[i][j] = this->U[0].U.Grad[i][j];
               }
            }
            const Tensor<2, dim - 1> E = 0.5 * (grad_u + transpose(grad_u)) + 0.5 * (grad_u - transpose(grad_u));
            double trace_E = 0;  //trace(E) /*+ E[1][1]*/;
            Tensor<1, dim> grad_pf = this->U[0].U.Grad[dim];
            const Tensor<2, dim - 1> Eu = 0.5 * (grad_u + transpose(grad_u)) + 0.5 * (grad_u - transpose(grad_u));
            const Tensor<2, dim - 1> Etest = 0.5 * (grad_psitest_u + transpose(grad_psitest_u))
                  + 0.5 * (grad_psitest_u - transpose(grad_psitest_u));
            const Tensor<2, dim - 1> Etrial = 0.5 * (grad_psitrial_u + transpose(grad_psitrial_u))
                  + 0.5 * (grad_psitrial_u - transpose(grad_psitrial_u));

            Tensor<2, dim - 1> stress_term_plus;
            Tensor<2, dim - 1> stress_term_minus;
            Tensor<2, dim - 1> zero_matrix;
            eigensystem_symmetric(E, stress_term_plus, stress_term_minus);
            if (comp_j == dim)
            {

               double test_pf = Testfunction.U.Val[this->comp_j];
               if (comp_i == dim)
               {
                  Tensor<1, dim> grad_trial_pf = Trialfunction.U.Grad[this->comp_i];
                  double trial_pf = Trialfunction.U.Val[this->comp_i];
                  returnv_value = (1 - kappa) * test_pf * scalar_product(E + trace_E * I, E) * trial_pf +  //
                        1.0 / eps * test_pf * trial_pf + eps * grad_trial_pf * Testfunction.U.Grad[this->comp_j]
                        - eps * grad_trial_pf[dim - 1] * Testfunction.U.Grad[this->comp_j][dim - 1]
                        + gamma_ * Testfunction.U.Grad[this->comp_i][dim - 1] * Trialfunction.U.Val[this->comp_i]
                              * (0 < U[0].U.Grad[this->comp_i][dim - 1])
                        - 0 * grad_trial_pf[dim - 1] * Testfunction.U.Grad[this->comp_j][dim - 1];
               }
               if (comp_i != dim && comp_i != dim - 1)
               {

                  returnv_value = 2 * pf * scalar_product(Etrial /*+ trace(Etrial) * I*/, E) * test_pf;
               }
               if (comp_i == dim - 1)
               {
                  Tensor<1, dim> grad_trial_pf = Trialfunction.U.Grad[this->comp_i];
                  returnv_value = 0;
               }
            }
            if (comp_j != dim && comp_j != dim - 1)
            {

               double test_pf = Testfunction.U.Val[this->comp_j];
               if (comp_i != dim && comp_i != dim - 1)
               {
                  returnv_value = ((1 - kappa) * pf * pf + kappa) * scalar_product(Etest /*+ trace(Etest) * I*/, Etrial)
                        - Trialfunction.U.Grad[this->comp_i][dim - 1] * Testfunction.U.Grad[this->comp_j][dim - 1];
               }
               if (comp_i == dim - 1)
               {
                  returnv_value = 0;
               }
               if (comp_i == dim)
               {

                  double trial_pf = Trialfunction.U.Val[this->comp_i];
                  returnv_value = 2 * pf * scalar_product(grad_psitest_u, E) * trial_pf;
               }
            }
            if (comp_j == dim - 1)
            {
               if (comp_j != dim && comp_j != dim - 1)
               {
                  returnv_value = 0;
               }
               if (comp_i == dim - 1)
               {
                  returnv_value = 1000 * Testfunction.U.Val[this->comp_j] * Trialfunction.U.Val[this->comp_i];
               }
               if (comp_i == dim)
               {

                  double trial_pf = Trialfunction.U.Val[this->comp_i];
                  returnv_value = 0;
               }
            }

         }

         return returnv_value;
      }

      virtual double eval_local_residual(Local_Container<dim, number_of_variables>& Testfunction, bool face = false)
      {
         if ( !face)
         {

            if (true)
            {
               Tensor<2, dim - 1> I = get_Identity<dim - 1>();
               double pf = this->U[0].U.Val[dim];
               Tensor<1, dim - 1> u;
               Tensor<2, dim - 1> grad_u;
               Tensor<2, dim - 1> grad_psitest_u;
               Tensor<2, dim - 1> grad_psitrial_u;
               for (unsigned int i = 0; i < dim - 1; i++)
               {
                  u[i] = this->U[0].U.Val[i];
                  if (comp_j != dim && comp_j != dim - 1) grad_psitest_u[comp_j][i] = Testfunction.U.Grad[comp_j][i];
                  for (unsigned int j = 0; j < dim - 1; j++)
                  {
                     grad_u[i][j] = this->U[0].U.Grad[i][j];
                  }
               }
               const Tensor<2, dim - 1> E = 0.5 * (grad_u + transpose(grad_u));
               double trace_E = trace(E);
               Tensor<1, dim> grad_pf = this->U[0].U.Grad[dim];
               const Tensor<2, dim - 1> Eu = 0.5 * (grad_u + transpose(grad_u));
               const Tensor<2, dim - 1> Etest = 0.5 * (grad_psitest_u + transpose(grad_psitest_u));
               Tensor<2, dim - 1> stress_term_plus;
               Tensor<2, dim - 1> stress_term_minus;
               Tensor<2, dim - 1> zero_matrix;

               if (comp_j == dim)
                  return (1 - kappa) * pf * Testfunction.U.Val[this->comp_j] * scalar_product(E + trace_E * I, E) -  //
                        1.0 / eps * Testfunction.U.Val[this->comp_j] * (1 - pf) + eps * grad_pf * Testfunction.U.Grad[this->comp_j]
                        - eps * grad_pf[dim - 1] * Testfunction.U.Grad[this->comp_j][dim - 1]
                        + gamma_ * U[0].U.Grad[dim][dim - 1] * Testfunction.U.Val[this->comp_j] * (0 < U[0].U.Grad[this->comp_j][dim - 1]);
               if (comp_j != dim && comp_j != dim - 1)
                  return ((1 - kappa) * pf * pf + kappa) * scalar_product(Etest, E + trace_E * I) - 0 * Testfunction.U.Val[this->comp_j]
                        - U[0].U.Grad[this->comp_j][dim - 1] * Testfunction.U.Grad[this->comp_j][dim - 1];

               if (comp_j == dim - 1) return 0;
            }
            return 0;

         }
         return 0;
      }

}

;
#endif /* TIME_VARIATIONAL_FORMULATION_H_ */



==> Compdata/Nonlinear-Coercive/src/triangulation_RS96.h <==
#pragma once
 
#include <deal.II/base/quadrature_lib.h>
#include <deal.II/base/logstream.h>
#include <deal.II/base/function.h>
#include <deal.II/base/utilities.h>
#include <deal.II/base/timer.h>
#include <deal.II/numerics/fe_field_function.h>
#include <deal.II/lac/block_vector.h>
#include <deal.II/lac/full_matrix.h>
#include <deal.II/lac/block_sparse_matrix.h>
#include <deal.II/lac/sparse_direct.h>
#include <deal.II/lac/solver.h>
#include <deal.II/lac/linear_operator.h>
#include <deal.II/lac/linear_operator_tools.h>
#include <deal.II/lac/solver_bicgstab.h>

#include <deal.II/grid/tria.h>
#include <deal.II/grid/grid_generator.h>
#include <deal.II/grid/tria_accessor.h>
#include <deal.II/grid/tria_iterator.h>
#include <deal.II/grid/grid_tools.h>
#include <deal.II/grid/grid_in.h>

#include <deal.II/dofs/dof_handler.h>
#include <deal.II/dofs/dof_renumbering.h>
#include <deal.II/dofs/dof_accessor.h>
#include <deal.II/dofs/dof_tools.h>
#include <boost/serialization/serialization.hpp>
#include <boost/archive/binary_iarchive.hpp>
#include <boost/archive/binary_oarchive.hpp>

#include <deal.II/lac/constraint_matrix.h>
#include <deal.II/lac/solver_cg.h>
#include <deal.II/lac/precondition.h>

#include <deal.II/fe/fe_q.h>
#include <deal.II/fe/fe_dgq.h>
#include <deal.II/fe/fe_dgp.h>
#include <deal.II/fe/fe_system.h>
#include <deal.II/fe/fe_values.h>
#include <deal.II/fe/mapping_q1.h>
#include <deal.II/fe/fe_tools.h>
#include <deal.II/base/work_stream.h>
#include <deal.II/numerics/vector_tools.h>
#include <deal.II/numerics/matrix_tools.h>

#include <deal.II/numerics/data_out.h>
#include <deal.II/numerics/solution_transfer.h>

#include <deal.II/base/quadrature_lib.h>
#include <deal.II/base/function.h>
#include <deal.II/base/logstream.h>
#include <deal.II/base/thread_management.h>
#include <deal.II/base/parameter_handler.h>

#include <deal.II/lac/vector.h>
#include <deal.II/lac/full_matrix.h>
#include <deal.II/lac/sparse_matrix.h>
#include <deal.II/lac/solver_cg.h>
#include <deal.II/lac/solver_control.h>
#include <deal.II/lac/solver_gmres.h>
#include <deal.II/lac/trilinos_precondition.h>
#include <deal.II/lac/sparse_direct.h>
#include <deal.II/lac/precondition.h>
#include <deal.II/lac/constraint_matrix.h>
#include <deal.II/grid/tria.h>
#include <deal.II/grid/grid_generator.h>
#include <deal.II/grid/grid_out.h>
#include <deal.II/grid/tria_accessor.h>
#include <deal.II/grid/tria_iterator.h>
#include <deal.II/grid/grid_refinement.h>
#include <deal.II/grid/grid_in.h>
#include <deal.II/dofs/dof_handler.h>
#include <deal.II/dofs/dof_accessor.h>
#include <deal.II/dofs/dof_tools.h>
#include <deal.II/fe/fe_q.h>
#include <deal.II/fe/fe_values.h>
#include <deal.II/fe/fe_tools.h>
#include <deal.II/numerics/vector_tools.h>
#include <deal.II/numerics/matrix_tools.h>
#include <deal.II/numerics/data_out.h>
#include <deal.II/numerics/error_estimator.h>
#include <deal.II/base/utilities.h>
#include <deal.II/base/mpi.h>
#include <deal.II/base/quadrature_lib.h>
#include <deal.II/fe/fe_nothing.h>
#include <deal.II/grid/manifold_lib.h>
#include "randvector.h"
#include "mdefs.h"

template<int dim>
void get_triangulation(dealii::Triangulation<dim> & tria)
{
   dealii::GridGenerator::hyper_cube_slit(tria);
   dealii::GridTools::rotate(-Pi*0.5,tria);
   Tensor<1,dim> shift;
   shift[1]=1;
   dealii::GridTools::shift(shift,tria);


   auto celliterator = tria.begin_active();
   auto celliterator_end = tria.end();

   for(; celliterator_end!= celliterator; ++celliterator)
   {
      for (unsigned int face_n = 0; face_n < GeometryInfo<dim>::faces_per_cell; face_n++)
      {
         auto face= celliterator->face(face_n);

         if( face->at_boundary())
         {
            Point <dim> center = face->center();
            std::cout<< center << std::endl;
              face->set_boundary_id(9);
//            if (std::abs(center(1)-1) <= 1e-12 &&center(0)>=0.5  )
//                face->set_boundary_id(6);
//            else
               if (std::abs(center(0)-1) <= 1e-14)
               {
                  std::cout<<"Id 2: "<< center << std::endl;
               face->set_boundary_id(2);
               }
            else if (std::abs(center(1))<=1e-14)
            {
               std::cout<<"Id 0: "<< center << std::endl;
               face->set_boundary_id(0);
            }

         }

      }

   }
//   std::string grid_name;
//          grid_name = "benchmark_2.inp";
//          GridIn<dim> grid_in;
//          grid_in.attach_triangulation(tria);
//          std::ifstream input_file(grid_name.c_str());
//          Assert(dim == 2, ExcInternalError());
//          grid_in.read_ucd(input_file);
//          const Point<dim> center(100.,0.);
//          static const dealii::SphericalManifold<dim> boundary(center);
//          tria.set_all_manifold_ids_on_boundary(1,1);
//          tria.set_manifold(1,boundary);
//
//        auto celliterator = tria.begin_active();
//        auto celliterator_end = tria.end();
//
//        for(; celliterator_end!= celliterator; ++celliterator)
//        {
//           for (unsigned int face_n = 0; face_n < GeometryInfo<dim>::faces_per_cell; face_n++)
//           {
//              auto face= celliterator->face(face_n);
//
//              if( face->at_boundary())
//              {
//                 Point <dim> center = face->center();
//                 std::cout<< center << std::endl;
//                   face->set_boundary_id(9);
//     //            if (std::abs(center(1)-1) <= 1e-12 &&center(0)>=0.5  )
//     //                face->set_boundary_id(6);
//     //            else
//                    if (std::abs(center(0)-100) <= 1e-5)
//                    face->set_boundary_id(2);
//                 else if (std::abs(center(1))<=1e-5)
//                 {
//                    std::cout<<"Id 0: "<< center << std::endl;
//                    face->set_boundary_id(0);
//                 }
//
//              }
//
//           }
//        }


}




==> Compdata/Nonlinear-Coercive/src/variables.h <==
#pragma once

#include <deal.II/base/tensor.h>

#include <deal.II/fe/fe_values.h>
#include <deal.II/fe/fe_values_extractors.h>

#include <vector>

using namespace dealii;

using std::vector;

// --------------------------------------------------------------- //

template<typename VALUE, typename DERIVATIVE = VALUE>
class Variable
{
public:
	VALUE Val;
	DERIVATIVE Grad;

public:
	Variable()
	{
	}
	Variable(const VALUE & val, const DERIVATIVE & Grad) :
			Val(val), Grad(Grad)
	{
	}

	Variable(const VALUE & val) :
			Val(val)
	{
	}

};

// TODO probably makro this

template<typename VALUE, typename DERIVATIVE>
const DERIVATIVE Grad(const Variable<VALUE, DERIVATIVE> & v)
{
	return v.Grad;
}

template<typename VALUE, typename DERIVATIVE>
const DERIVATIVE val(const Variable<VALUE, DERIVATIVE> & v)
{
	return v.Val;
}

template<typename VALUE, typename DERIVATIVE>
Variable<VALUE, DERIVATIVE> var(const VALUE & val, const DERIVATIVE & Grad)
{
	return Variable<VALUE, DERIVATIVE>(val, Grad);
}

template<typename VALUE>
Variable<VALUE> var(const VALUE & val)
{
	return Variable<VALUE>(val);
}

template<typename T>
void print_var(const T & t)
{
	std::cout << val(t) << " | " << Grad(t) << std::endl;
}

// --------------------------------------------------------------- //

// Instantiates the operator for Variable
#define std_EXPAND_OPERATOR(op, value, derivative)                                                   \
      template<typename V1, typename D1, typename V2, typename D2>                               \
      auto op(const Variable<V1, D1> & a, const Variable<V2, D2> & b)                            \
      {                                                                                          \
         return var(value, derivative);                                                          \
      }                                                                                          \


// Same for non-commuting operators (eg *), taking 2 arguments for value and derivative for each possibility
#define std_EXPAND_OPERATOR_FOR_CONST_NON_COMMUTING(op, value_a_c, value_c_a, derivative_a_c, derivative_c_a)   \
      template<typename V1, typename D1, typename V2>                                            \
      auto op(const Variable<V1, D1> & a, const V2 & c)                                          \
      {                                                                                          \
         return var(value_a_c, derivative_a_c);                                                  \
      }                                                                                          \
      template<typename V1, typename V2, typename D2>                                            \
      auto op(const V1 & c, const Variable<V2, D2> & a)                                          \
      {                                                                                          \
         return var(value_c_a, derivative_c_a);                                                   \
      }                                                                                          \

// Instantiates the operator for all combinations of constant and Variable
#define std_EXPAND_OPERATOR_FOR_CONST_COMMUTING(op, value, derivative)                           \
      std_EXPAND_OPERATOR_FOR_CONST_NON_COMMUTING(op, value, value, derivative, derivative)

// Expand single functions for Variable
#define std_EXPAND_FUNCTION(func, value, derivative)                                             \
      template<typename VALUE, typename DERIVATIVE>                                              \
      auto func(const Variable<VALUE, DERIVATIVE> & a)                                       \
      {                                                                                          \
         return var(value, derivative);                                                          \
      }

#define std_LINEAR_FUNCTION(func)                                                                \
      template<typename VALUE, typename DERIVATIVE>                                              \
      auto func(const Variable<VALUE, DERIVATIVE> & a)                                           \
      {                                                                                          \
         return var(func(val(a)), func(Grad(a)));                                                 \
      }                                                                                          \

// --------------------------------------------------------------- //

std_EXPAND_OPERATOR(operator +, val(a) + val(b), Grad(a) + Grad(b))
std_EXPAND_OPERATOR_FOR_CONST_COMMUTING(operator +, val(a) + c, Grad(a))

std_EXPAND_OPERATOR(operator -, val(a) - val(b), Grad(a) - Grad(b))
std_EXPAND_OPERATOR_FOR_CONST_NON_COMMUTING(operator -, val(a) - c, c - val(a),
		Grad(a), -Grad(a))

std_EXPAND_OPERATOR(operator *, val(a) * val(b),
		Grad(a) * val(b) + val(a) * Grad(b))
std_EXPAND_OPERATOR_FOR_CONST_NON_COMMUTING(operator *, val(a) * c, c * val(a),
		Grad(a) * c, c * Grad(a))

std_EXPAND_OPERATOR(operator /, val(a) / val(b),
		(Grad(a) / val(b) - val(a) * Grad(b)) / (val(b) * val(b)))
std_EXPAND_OPERATOR_FOR_CONST_NON_COMMUTING(operator /, val(a) / c, c / val(a),
		Grad(a) / c, -c * Grad(a) / val(a) / val(a))

std_EXPAND_OPERATOR(scalar_product, scalar_product(val(a), val(b)),
		scalar_product(val(a), Grad(b)) + scalar_product(Grad(a), val(b)))
std_EXPAND_OPERATOR_FOR_CONST_COMMUTING(scalar_product,
		scalar_product(val(a), c), scalar_product(Grad(a), c))

std_EXPAND_OPERATOR(max, val(a) >= val(b) ? val(a) : val(b),
		val(a) >= val(b) ? Grad(a) : Grad(b))
std_EXPAND_OPERATOR_FOR_CONST_COMMUTING(max, val(a) >= c ? val(a) : c,
		val(a) >= c ? Grad(a) : 0 * Grad(a))

std_EXPAND_OPERATOR(min, val(a) <= val(b) ? val(a) : val(b),
		val(a) <= val(b) ? Grad(a) : Grad(b))
std_EXPAND_OPERATOR_FOR_CONST_COMMUTING(min, val(a) <= c ? val(a) : c,
		val(a) <= c ? Grad(a) : 0 * Grad(a))

// --------------------------------------------------------------- //

std_LINEAR_FUNCTION(transpose)
std_LINEAR_FUNCTION(trace)

std_EXPAND_FUNCTION(sqrt, std::sqrt(val(a)), 0.5 * Grad(a) / std::sqrt(val(a)))

// --------------------------------------------------------------- //

template<int dim>
class ShapeVariableScalar
{
private:
	const FEValuesExtractors::Scalar & extractor;
	const FEValuesBase<dim> & fe_values;

public:
	vector<double> value;
	vector<Tensor<1, dim>> grad;
	vector<Tensor<2, dim>> hessian;

	UpdateFlags flags;

public:
	ShapeVariableScalar(const FEValuesBase<dim> & fe_values,
			const FEValuesExtractors::Scalar & name,
			const UpdateFlags which = update_values | update_gradients) :
			extractor(name), fe_values(fe_values), flags(which)
	{
		value.resize(fe_values.dofs_per_cell);
		grad.resize(fe_values.dofs_per_cell);
		hessian.resize(fe_values.dofs_per_cell);
	}

	void set_q(const unsigned int q)
	{
		if (update_values & flags)
			for (unsigned int i = 0; i < fe_values.dofs_per_cell; i++)
				value[i] = fe_values[extractor].value(i, q);

		if (update_gradients & flags)
			for (unsigned int i = 0; i < fe_values.dofs_per_cell; i++)
				grad[i] = fe_values[extractor].gradient(i, q);

		if (update_hessians & flags)
			for (unsigned int i = 0; i < fe_values.dofs_per_cell; i++)
				hessian[i] = fe_values[extractor].hessian(i, q);
	}
};

template<int dim>
class ShapeVariableVector
{
private:
	const FEValuesExtractors::Vector & extractor;
	const FEValuesBase<dim> & fe_values;

public:
	vector<Tensor<1, dim>> value;
	vector<Tensor<2, dim>> grad;

	UpdateFlags flags;

public:
	ShapeVariableVector(const FEValuesBase<dim> & fe_values,
			const FEValuesExtractors::Vector & name,
			const UpdateFlags which = update_values | update_gradients) :
			extractor(name), fe_values(fe_values), flags(which)
	{
		if (update_values & which)
			value.resize(fe_values.dofs_per_cell);
		if (update_gradients & which)
			grad.resize(fe_values.dofs_per_cell);
	}

	void set_q(const unsigned int q)
	{
		if (update_values & flags)
			for (unsigned int i = 0; i < fe_values.dofs_per_cell; i++)
				value[i] = fe_values[extractor].value(i, q);

		if (update_gradients & flags)
			for (unsigned int i = 0; i < fe_values.dofs_per_cell; i++)
				grad[i] = fe_values[extractor].gradient(i, q);
	}
};

template<int dim>
class ScalarVariable
{
public:
	UpdateFlags flags;

public:
	vector<double> values;
	vector<Tensor<1, dim>> grads;
	vector<Tensor<2, dim>> hessians;

	double value = 0;
	Tensor<1, dim> grad;
	Tensor<2, dim> hessian;

public:
	template<typename VECTOR>
	ScalarVariable(const FEValuesBase<dim> & fe_values,
			const FEValuesExtractors::Scalar & name, const VECTOR & solution,
			const UpdateFlags which = update_values | update_gradients) :
			flags(which)
	{
		if (update_values & which)
			values.resize(fe_values.n_quadrature_points);
		if (update_gradients & which)
			grads.resize(fe_values.n_quadrature_points);
		if (update_hessians & which)
			hessians.resize(fe_values.n_quadrature_points);

		if (update_values & which)
			fe_values[name].get_function_values(solution, values);
		if (update_gradients & which)
			fe_values[name].get_function_gradients(solution, grads);
		if (update_hessians & which)
			fe_values[name].get_function_hessians(solution, hessians);
	}

	void set_q(const unsigned int q)
	{
		if (update_values & flags)
			value = values[q];
		if (update_gradients & flags)
			grad = grads[q];
		if (update_hessians & flags)
			hessian = hessians[q];
	}

	operator decltype(value)() const
	{
		return value;
	}
};

template<int dim>
class VectorVariable
{
public:
	UpdateFlags flags;

public:
	vector<Tensor<1, dim>> values;
	vector<Tensor<2, dim>> grads;

	Tensor<1, dim> value;
	Tensor<2, dim> grad;

public:
	template<typename VECTOR>
	VectorVariable(const FEValuesBase<dim> & fe_values,
			const FEValuesExtractors::Vector & name, const VECTOR & solution,
			const UpdateFlags which = update_values | update_gradients) :
			flags(which)
	{
		if (update_values & which)
			values.resize(fe_values.n_quadrature_points);
		if (update_gradients & which)
			grads.resize(fe_values.n_quadrature_points);

		if (update_values & which)
			fe_values[name].get_function_values(solution, values);
		if (update_gradients & which)
			fe_values[name].get_function_gradients(solution, grads);
	}

	void set_q(const unsigned int q)
	{
		if (update_values & flags)
			value = values[q];
		if (update_gradients & flags)
			grad = grads[q];
	}
};

template<int dim>
const Tensor<2, dim> & grad(const VectorVariable<dim> & v)
{
	Assert(v.flags & update_gradients, ExcMessage("Gradient was not computed."));
	return v.grad;
}

template<int dim>
const Tensor<1, dim> & grad(const ScalarVariable<dim> & v)
{
	Assert(v.flags & update_gradients, ExcMessage("Gradient was not computed."));
	return v.grad;
}


==> Compdata/Nonlinear-Coercive/src/variational_formulation.h <==
/*
 * variational_formulation.h
 *
 *  Created on: Oct 16, 2017
 *      Author: bendtmayer
 */

#ifndef VARIATIONAL_FORMULATION_H_
#define VARIATIONAL_FORMULATION_H_
#include "local_assembling.h"
#include "mdefs.h"
#include "linear_algebra.h"
#include "variational_formulation_nonlinear_elasticity.h"
#include "variational_formulation_opt_control.h"
#include "variational_formulation_Nav_Stokes.h"
#include "in_domain.h"



//classes which define the billinear! Use this-> to get access to various cell_informations:
//comp_i   			Trial functions
//comp_j   			Test functions
//this implementation also allows to use timelagged billinarforms (however you have to insert them into the problem):
//to get access the old timestep variables for example u_{n-k} access this->U[k]
//this->U[0].U.Val 	value of the solution at the current quadrature point
//this->U[0].U.Val  gradient of the solution at the current quadrature point
//implement the residual as A(this->U)(Testfunction)-f(Testfuntion)
//implement the billinear form as A'(this->U)(Trialfunction,Testfuntion)
template<int dim, typename VECTOR = BlockVector<double>>
class P_Laplace : public Local_Problem<dim>
{
   public:
      P_Laplace(std::vector<VECTOR> &primal_solutions, std::vector<VECTOR> &adjoint_solutions, const FESystem<dim>&fe_primal,
                const FESystem<dim>&fe_adjoint, QGauss<dim>& quadrature_formula, QGauss<dim - 1>& face_quadrature_formula,
                const FESystem<dim> &fe_pou, std::vector<PointHistory<dim> >& quadrature_point_history) :
            Local_Problem<dim>(primal_solutions, adjoint_solutions, fe_primal, fe_adjoint, quadrature_formula, face_quadrature_formula,
                               fe_pou,   update_values | update_quadrature_points | update_gradients | update_JxW_values)
      {
      }
      virtual ~P_Laplace() = default;
      typedef Local_Problem<dim> Parent;
      using Parent::comp_i;
      using Parent::comp_j;
      using Parent::U;
      double p = 3;
      double eps = 1e-10;
      double gamma = 20;
      double t = -0.5;
      double dirichletdata_g(Point<dim> point)
      {
         double x = point(0);
         double y = point(1);
//		return 2 + Sin(t*(xx + yy));
         return 1e41 * Sqrt( -2 * x + Sqrt(4 * x * x + y * y)) * Sign(y) + Sin(1 - 8 * (x * x + y * y * y));
//         return 2 + Sin(4*Sqrt(xx + yy));
      }
      double rhs_f(Point<dim> point)
      {
         double x = point(0);
         double y = point(1);
         double z = 0;
         if (dim == 3) z = point(2);
         double a = sign(y);
         double xx = x * x;
         double yy = y * y;
         double yyy = yy * y;
         double r_el = 4 * xx + yy;
         double sinus = Sin(1 - 8 * (xx + yyy));
         double cosinus = Cos(1 - 8 * (xx + yyy));
         return x;
//         return 1;
//         return 72 * Power(Power(eps, 2) + 72 * Power(Cos(6 * (x + y)), 2), ( -4 + p) / 2.)
//               * (Power(eps, 2) + 72 * ( -1 + p) * Power(Cos(6 * (x + y)), 2)) * Sin(6 * (x + y));
         return (Power(
               -(( -1
                     - 4 * Power(eps, 2) * (Power(x, 2) + Power(y, 2) + Power(z, 2))
                           * Power( -Log(Power(x, 2) + Power(y, 2) + Power(z, 2)), 1.5))
                     / ((Power(x, 2) + Power(y, 2) + Power(z, 2)) * Power( -Log(Power(x, 2) + Power(y, 2) + Power(z, 2)), 1.5))),
               p / 2.)
               * (3 * ( -1 + p)
                     + 8 * Power(eps, 2) * (Power(x, 2) + Power(y, 2) + Power(z, 2))
                           * Power( -Log(Power(x, 2) + Power(y, 2) + Power(z, 2)), 2.5)
                     + 2
                           * (p
                                 - 3
                                       * (1
                                             + 2 * Power(eps, 2) * (Power(x, 2) + Power(y, 2) + Power(z, 2))
                                                   * Sqrt( -Log(Power(x, 2) + Power(y, 2) + Power(z, 2)))))
                           * Log(Power(x, 2) + Power(y, 2) + Power(z, 2))))
               / (Power(2, p)
                     * Power(
                           1
                                 + 4 * Power(eps, 2) * (Power(x, 2) + Power(y, 2) + Power(z, 2))
                                       * Power( -Log(Power(x, 2) + Power(y, 2) + Power(z, 2)), 1.5),
                           2) * Power( -Log(Power(x, 2) + Power(y, 2) + Power(z, 2)), 0.25));
//         return 0;
//         return (Power(8 + Power(eps,2) + 8*Cos(8*Sqrt(xx + yy)), ( -4 + p) / 2.)
//               * ( -4 * (12 + Power(eps, 2)) * Sqrt(xx + yy) * Cos(4*Sqrt(xx + yy))
//                     + 16
//                           * ( -(Sqrt(xx + yy) * Cos(12*Sqrt(xx + yy)))
//                                 + (xx + Power(y, 2))
//                                       * (( -4 + Power(eps, 2) + 4 * p) * Sin(4*Sqrt(xx + yy))
//                                             + 4 * ( -1 + p) * Sin(12*Sqrt(xx + yy)))))) / (xx + Power(y, 2));
//		return 4 * t
//				* Power(
//						Power(eps,2) + 4*Power(t,2)*(xx + yy)* Power(Cos(t*(xx + yy)),2),
//						(-4 + p) / 2.)
//				* (-(Power(eps,2) * Cos(t*(xx + yy)))
//						- 2 * p * Power(t, 2) * (xx + Power(y, 2))
//								* Power(Cos(t*(xx + yy)), 3)
//						+
//						Power(eps, 2) * t * (xx + Power(y, 2))
//								* Sin(t*(xx + yy))
//						+ 4 * (-1 + p) * Power(t, 3)
//								* Power(xx + yy, 2)
//								* Power(Cos(t*(xx + yy)), 2)
//								* Sin(t*(xx + yy)));

//		return (Power(Power(eps,2) + Power((a*Sqrt(-2*x + Sqrt(r_el)))/Sqrt(r_el) + 16*x*cosinus,2) +
//		              Power((a*y)/(2.*Sqrt(r_el)*Sqrt(-2*x + Sqrt(r_el))) - 24*yy*cosinus,2),(-4 + p)/2.)*
//		            (-2*(Power(eps,2) + Power((a*Sqrt(-2*x + Sqrt(r_el)))/Sqrt(r_el) + 16*x*cosinus,2) +
//		                 Power((a*y)/(2.*Sqrt(r_el)*Sqrt(-2*x + Sqrt(r_el))) - 24*yy*cosinus,2))*
//		               ((a*(-r_el + 2*x*Sqrt(r_el)))/(Power(r_el,1.5)*Sqrt(-2*x + Sqrt(r_el))) -
//		                 16*cosinus - 256*xx*sinus) -
//		              2*(Power(eps,2) + Power((a*Sqrt(-2*x + Sqrt(r_el)))/Sqrt(r_el) + 16*x*cosinus,2) +
//		                 Power((a*y)/(2.*Sqrt(r_el)*Sqrt(-2*x + Sqrt(r_el))) - 24*yy*cosinus,2))*
//		               ((a*(-16*Power(x,3) + 8*xx*Sqrt(r_el) - yy*Sqrt(r_el)))/
//		                  (4.*Power(r_el,1.5)*Power(-2*x + Sqrt(r_el),1.5)) - 48*y*cosinus -
//		                 576*Power(y,4)*sinus) - (-2 + p)*(-((a*Sqrt(-2*x + Sqrt(r_el)))/Sqrt(r_el)) -
//		                 16*x*cosinus)*(-(yy*(-a + 48*y*Sqrt(r_el)*Sqrt(-2*x + Sqrt(r_el))*Cos(1 - 8*xx - 8*yyy))*
//		                     (12*a*xx + a*yy - 6*a*x*Sqrt(r_el) -
//		                       768*x*y*Power(r_el,1.5)*Power(-2*x + Sqrt(r_el),1.5)*Sin(1 - 8*xx - 8*yyy)))/
//		                  (2.*Power(r_el,2)*Power(-2*x + Sqrt(r_el),2)) +
//		                 2*(-((a*Sqrt(-2*x + Sqrt(r_el)))/Sqrt(r_el)) - 16*x*cosinus)*
//		                  ((a*(-r_el + 2*x*Sqrt(r_el)))/(Power(r_el,1.5)*Sqrt(-2*x + Sqrt(r_el))) -
//		                    16*cosinus - 256*xx*sinus)) -
//		              ((-2 + p)*y*(a/(Sqrt(r_el)*Sqrt(-2*x + Sqrt(r_el))) - 48*y*cosinus)*
//		                 (-((y*(a*Sqrt(-2*x + Sqrt(r_el)) + 16*x*Sqrt(r_el)*Cos(1 - 8*xx - 8*yyy))*
//		                        (12*a*xx + a*yy - 6*a*x*Sqrt(r_el) -
//		                          768*x*y*Power(r_el,1.5)*Power(-2*x + Sqrt(r_el),1.5)*Sin(1 - 8*xx - 8*yyy)))/
//		                      (Power(r_el,2)*Power(-2*x + Sqrt(r_el),1.5))) +
//		                   y*(a/(Sqrt(r_el)*Sqrt(-2*x + Sqrt(r_el))) - 48*y*cosinus)*
//		                    ((a*(-16*Power(x,3) + 8*xx*Sqrt(r_el) - yy*Sqrt(r_el)))/
//		                       (4.*Power(r_el,1.5)*Power(-2*x + Sqrt(r_el),1.5)) - 48*y*cosinus -
//		                      576*Power(y,4)*sinus)))/2.))/2.;
         return (Power(
               Power(eps, 2)
                     + Power(
                           (a * Sqrt( -2 * x + Sqrt(4 * Power(x, 2) + Power(y, 2)))) / Sqrt(4 * Power(x, 2) + Power(y, 2))
                                 + 16 * x * Cos(1 - 8 * (Power(x, 2) + Power(y, 3))),
                           2)
                     + Power(
                           (a * y) / (2. * Sqrt(4 * Power(x, 2) + Power(y, 2)) * Sqrt( -2 * x + Sqrt(4 * Power(x, 2) + Power(y, 2))))
                                 - 24 * Power(y, 2) * Cos(1 - 8 * (Power(x, 2) + Power(y, 3))),
                           2),
               ( -4 + p) / 2.)
               * ( -2
                     * (Power(eps, 2)
                           + Power(
                                 (a * Sqrt( -2 * x + Sqrt(4 * Power(x, 2) + Power(y, 2)))) / Sqrt(4 * Power(x, 2) + Power(y, 2))
                                       + 16 * x * Cos(1 - 8 * (Power(x, 2) + Power(y, 3))),
                                 2)
                           + Power(
                                 (a * y) / (2. * Sqrt(4 * Power(x, 2) + Power(y, 2)) * Sqrt( -2 * x + Sqrt(4 * Power(x, 2) + Power(y, 2))))
                                       - 24 * Power(y, 2) * Cos(1 - 8 * (Power(x, 2) + Power(y, 3))),
                                 2))
                     * ((a * ( -4 * Power(x, 2) + Power(y, 2) + 2 * x * Sqrt(4 * Power(x, 2) + Power(y, 2))))
                           / (Power(4 * Power(x, 2) + Power(y, 2), 1.5) * Sqrt( -2 * x + Sqrt(4 * Power(x, 2) + Power(y, 2))))
                           - 16 * Cos(1 - 8 * (Power(x, 2) + Power(y, 3))) - 256 * Power(x, 2) * Sin(1 - 8 * (Power(x, 2) + Power(y, 3))))
                     - 2
                           * (Power(eps, 2)
                                 + Power(
                                       (a * Sqrt( -2 * x + Sqrt(4 * Power(x, 2) + Power(y, 2)))) / Sqrt(4 * Power(x, 2) + Power(y, 2))
                                             + 16 * x * Cos(1 - 8 * (Power(x, 2) + Power(y, 3))),
                                       2)
                                 + Power(
                                       (a * y)
                                             / (2. * Sqrt(4 * Power(x, 2) + Power(y, 2))
                                                   * Sqrt( -2 * x + Sqrt(4 * Power(x, 2) + Power(y, 2))))
                                             - 24 * Power(y, 2) * Cos(1 - 8 * (Power(x, 2) + Power(y, 3))),
                                       2))
                           * ((a
                                 * ( -16 * Power(x, 3) + 8 * Power(x, 2) * Sqrt(4 * Power(x, 2) + Power(y, 2))
                                       - Power(y, 2) * Sqrt(4 * Power(x, 2) + Power(y, 2))))
                                 / (4. * Power(4 * Power(x, 2) + Power(y, 2), 1.5)
                                       * Power( -2 * x + Sqrt(4 * Power(x, 2) + Power(y, 2)), 1.5))
                                 - 48 * y * Cos(1 - 8 * (Power(x, 2) + Power(y, 3)))
                                 - 576 * Power(y, 4) * Sin(1 - 8 * (Power(x, 2) + Power(y, 3))))
                     - ( -2 + p)
                           * ( -((a * Sqrt( -2 * x + Sqrt(4 * Power(x, 2) + Power(y, 2)))) / Sqrt(4 * Power(x, 2) + Power(y, 2)))
                                 - 16 * x * Cos(1 - 8 * (Power(x, 2) + Power(y, 3))))
                           * ( -(Power(y, 2)
                                 * ( -a
                                       + 48 * y * Sqrt(4 * Power(x, 2) + Power(y, 2)) * Sqrt( -2 * x + Sqrt(4 * Power(x, 2) + Power(y, 2)))
                                             * Cos(1 - 8 * Power(x, 2) - 8 * Power(y, 3)))
                                 * (12 * a * Power(x, 2) + a * Power(y, 2) - 6 * a * x * Sqrt(4 * Power(x, 2) + Power(y, 2))
                                       - 768 * x * y * Power(4 * Power(x, 2) + Power(y, 2), 1.5)
                                             * Power( -2 * x + Sqrt(4 * Power(x, 2) + Power(y, 2)), 1.5)
                                             * Sin(1 - 8 * Power(x, 2) - 8 * Power(y, 3))))
                                 / (2. * Power(4 * Power(x, 2) + Power(y, 2), 2) * Power( -2 * x + Sqrt(4 * Power(x, 2) + Power(y, 2)), 2))
                                 + 2
                                       * ( -((a * Sqrt( -2 * x + Sqrt(4 * Power(x, 2) + Power(y, 2)))) / Sqrt(4 * Power(x, 2) + Power(y, 2)))
                                             - 16 * x * Cos(1 - 8 * (Power(x, 2) + Power(y, 3))))
                                       * ((a * ( -4 * Power(x, 2) + Power(y, 2) + 2 * x * Sqrt(4 * Power(x, 2) + Power(y, 2))))
                                             / (Power(4 * Power(x, 2) + Power(y, 2), 1.5)
                                                   * Sqrt( -2 * x + Sqrt(4 * Power(x, 2) + Power(y, 2))))
                                             - 16 * Cos(1 - 8 * (Power(x, 2) + Power(y, 3)))
                                             - 256 * Power(x, 2) * Sin(1 - 8 * (Power(x, 2) + Power(y, 3)))))
                     - (( -2 + p) * y
                           * (a / (Sqrt(4 * Power(x, 2) + Power(y, 2)) * Sqrt( -2 * x + Sqrt(4 * Power(x, 2) + Power(y, 2))))
                                 - 48 * y * Cos(1 - 8 * (Power(x, 2) + Power(y, 3))))
                           * ( -((y
                                 * (a * Sqrt( -2 * x + Sqrt(4 * Power(x, 2) + Power(y, 2)))
                                       + 16 * x * Sqrt(4 * Power(x, 2) + Power(y, 2)) * Cos(1 - 8 * Power(x, 2) - 8 * Power(y, 3)))
                                 * (12 * a * Power(x, 2) + a * Power(y, 2) - 6 * a * x * Sqrt(4 * Power(x, 2) + Power(y, 2))
                                       - 768 * x * y * Power(4 * Power(x, 2) + Power(y, 2), 1.5)
                                             * Power( -2 * x + Sqrt(4 * Power(x, 2) + Power(y, 2)), 1.5)
                                             * Sin(1 - 8 * Power(x, 2) - 8 * Power(y, 3))))
                                 / (Power(4 * Power(x, 2) + Power(y, 2), 2) * Power( -2 * x + Sqrt(4 * Power(x, 2) + Power(y, 2)), 1.5)))
                                 + y
                                       * (a / (Sqrt(4 * Power(x, 2) + Power(y, 2)) * Sqrt( -2 * x + Sqrt(4 * Power(x, 2) + Power(y, 2))))
                                             - 48 * y * Cos(1 - 8 * (Power(x, 2) + Power(y, 3))))
                                       * ((a
                                             * ( -16 * Power(x, 3) + 8 * Power(x, 2) * Sqrt(4 * Power(x, 2) + Power(y, 2))
                                                   - Power(y, 2) * Sqrt(4 * Power(x, 2) + Power(y, 2))))
                                             / (4. * Power(4 * Power(x, 2) + Power(y, 2), 1.5)
                                                   * Power( -2 * x + Sqrt(4 * Power(x, 2) + Power(y, 2)), 1.5))
                                             - 48 * y * Cos(1 - 8 * (Power(x, 2) + Power(y, 3)))
                                             - 576 * Power(y, 4) * Sin(1 - 8 * (Power(x, 2) + Power(y, 3)))))) / 2.)) / 2.;
      }

      void set_BC()
      {
      }
      virtual double eval_local_billinearform(Local_Container<dim>& Trialfunction, Local_Container<dim>& Testfunction, bool face = false)
      {
         Point<dim> quadrature_point = this->fe_values_adjoint.quadrature_point(this->q);
//         double p=1.1+3*quadrature_point(0)*quadrature_point(0);
         if ( !face)
         {
            Tensor<1, dim> grad_psi_u = Trialfunction.U.Grad[this->number_of_variables - 1];
            Tensor<1, dim> grad_phi_u = Testfunction.U.Grad[this->number_of_variables - 1];
            Tensor<1, dim> grad_u = this->U[0].U.Grad[this->number_of_variables - 1];
            if (this->comp_i == this->number_of_variables - 1 && this->comp_j == this->number_of_variables - 1)
               return (((p - 2.0) / 1.0) * std::pow(eps * eps + grad_u * grad_u, p / 2.0 - 2.0) * grad_u * grad_phi_u * grad_u * grad_psi_u
                     + (std::pow(eps * eps + grad_u.norm_square(), p / 2.0 - 1.0)) * grad_phi_u * grad_psi_u);
            //+ Trialfunction.U.Val[this->comp_i] * Testfunction.U.Val[this->comp_j];
            if (this->comp_i == this->comp_j) return Trialfunction.U.Val[this->comp_i] * Testfunction.U.Val[this->comp_j];

         }
         if (face)
         {
            if (this->fe_face_values_adjoint.get_cell()->face(this->face)->boundary_id() == 0
                  && this->fe_face_values_adjoint.get_cell()->face(this->face)->at_boundary())
               if (this->comp_i == this->number_of_variables - 1 && this->comp_j == this->number_of_variables - 1)
               {  //cout<< this->fe_face_values_adjoint.normal_vector(this->face_q)<<endl;
//					Point<dim> quadrature_point =
//							this->fe_face_values_adjoint.quadrature_point(
//									this->face_q);
                  Tensor<1, dim> grad_u = this->U[0].U.Grad[this->number_of_variables - 1];
                  double v = this->Testfunction.face_U.Val[this->comp_i];
                  double u = this->U[0].U.Val[this->number_of_variables - 1];

                  Tensor<1, dim> grad_trial = this->Trialfunction.face_U.Grad[this->comp_i];

                  double h_f = 1 / this->fe_face_values_adjoint.get_cell()->diameter();
//                  double h_f = std::pow(eps * eps + 1 / pow(this->fe_face_values_adjoint.get_cell()->diameter(), 4), p / 2.0 - 1.0)
//                        / this->fe_face_values_adjoint.get_cell()->diameter();
                  double f = std::pow(eps * eps + grad_u * grad_u, p / 2.0 - 1.0);  //f(u)
//                  double gradf_test = ((p - 2.0) / 1.0) * std::pow(eps * eps + grad_u * grad_u, p / 2.0 - 2.0) * grad_u
//                        * this->Testfunction.face_U.Grad[this->comp_i];  //f'(u)*grad_test
                  double gradf_trial = ((p - 2.0) / 1.0) * std::pow(eps * eps + grad_u * grad_u, p / 2.0 - 2.0) * grad_u * grad_trial;  //f'(u)*grad_trial

                  // pen (u-g)v for p-Laplace
                  return gamma * h_f * (  //  gamma/h*(
                        f * Trialfunction.face_U.Val[this->comp_j] * Testfunction.face_U.Val[this->comp_j]  //f(u)*trial*test
//                        + 1 * (gradf_trial) * (u - dirichletdata_g(quadrature_point)) * v  //f'(u)*gradtrial*(u-g)*test
                        )
                        // Linearization of the boundary therm du.n v

                        - f * grad_trial * this->fe_face_values_adjoint.normal_vector(this->face_q) * Testfunction.face_U.Val[this->comp_j]  //f(u)gradtrial.n*test
                        - gradf_trial * grad_u * this->fe_face_values_adjoint.normal_vector(this->face_q)
                              * Testfunction.face_U.Val[this->comp_j]  //f'(u)grad_trial*grad_u.n*test

                        //Linearization for the boundarytherm (u-g)dv.n
                        - f * this->Trialfunction.face_U.Val[this->comp_i] * Testfunction.face_U.Grad[this->comp_j]
                              * this->fe_face_values_adjoint.normal_vector(this->face_q)  //f(u)gradtest.n*trial
//                        - gradf_trial * (u - dirichletdata_g(quadrature_point)) * Testfunction.face_U.Grad[this->comp_j]
//                              * this->fe_face_values_adjoint.normal_vector(this->face_q);
                  ;
               }

            if (this->comp_i != this->number_of_variables - 1 && this->comp_j != this->number_of_variables - 1)
               return 0 * Trialfunction.face_U.Val[this->comp_i] * Testfunction.face_U.Val[this->comp_j];
         }
         return 0;
      }

      virtual double eval_local_residual(Local_Container<dim>& Testfunction, bool face = false)
      {
         if ( !face)
         {
            Point<dim> quadrature_point = this->fe_values_adjoint.quadrature_point(this->q);
//            double p=1.1+3*quadrature_point(0)*quadrature_point(0);
            Tensor<1, dim> grad_phi_u = Testfunction.U.Grad[this->number_of_variables - 1];
            double phi_u = Testfunction.U.Val[this->number_of_variables - 1];
            Tensor<1, dim> grad_u = this->U[0].U.Grad[this->number_of_variables - 1];
            return (std::pow(eps * eps + grad_u * grad_u, p / 2.0 - 1.0) * grad_u * grad_phi_u
           //                     + this->U[0].U.Val[this->number_of_variables - 1] * phi_u
                                - (rhs_f(quadrature_point) /*+dirichletdata_g(quadrature_point)*/) * phi_u);
            if (this->comp_j == this->number_of_variables - 1)
            {
//               if (phi_u > 10) cout << phi_u << endl;
               return (std::pow(eps * eps + grad_u * grad_u, p / 2.0 - 1.0) * grad_u * grad_phi_u
//                     + this->U[0].U.Val[this->number_of_variables - 1] * phi_u
                     - (rhs_f(quadrature_point) /*+dirichletdata_g(quadrature_point)*/) * phi_u);
            }
            return 0;

         }
         if (face)
         {
//            Point<dim> quadrature_point = this->fe_face_values_adjoint.quadrature_point(this->face_q);
//            if (this->fe_face_values_adjoint.get_cell()->face(this->face)->boundary_id() == 0
//                  && this->fe_face_values_adjoint.get_cell()->face(this->face)->at_boundary())
//            {
//
//               if (this->comp_j == this->number_of_variables - 1)
//               {
//                  double u = this->U[0].face_U.Val[this->comp_j];
//                  Tensor<1, dim> grad_u = this->U[0].face_U.Grad[this->comp_j];
//                  double f = std::pow(eps * eps + grad_u * grad_u, p / 2.0 - 1.0);
//                  double h_f = 1 / this->fe_face_values_adjoint.get_cell()->diameter();
////                  double h_f = std::pow(eps * eps + 1 / pow(this->fe_face_values_adjoint.get_cell()->diameter(), 4), p / 2.0 - 1.0)
////                        / this->fe_face_values_adjoint.get_cell()->diameter();
////                  cout << "cell: " << this->fe_face_values_adjoint.get_cell() << "       face:" << this->face
////                                                                            << "   testval:" << Testfunction.face_U.Val[this->number_of_variables - 1] << endl;
//                  return 1
//                        * ((f * gamma * h_f * (u - dirichletdata_g(quadrature_point))
//                              * Testfunction.face_U.Val[this->number_of_variables - 1])  // pen(u-g)v
//
//                              - f * grad_u * this->fe_face_values_adjoint.normal_vector(this->face_q)
//                                    * Testfunction.face_U.Val[this->number_of_variables - 1]  //du.n v
//
//                              - f * (u - dirichletdata_g(quadrature_point)) * Testfunction.face_U.Grad[this->number_of_variables - 1]
//                                    * this->fe_face_values_adjoint.normal_vector(this->face_q)  //(u-g)dv.n
//                        );
//                  cout << "cell: " << this->fe_face_values_adjoint.get_cell() << "       face:" << this->face << "   testval:"
//                        << Testfunction.face_U.Val[this->number_of_variables - 1] << endl;
//               }
//               if (this->comp_j != this->number_of_variables - 1) return 0;
//
//            }
         }

         return 0;
      }
}
;
template<int dim, typename VECTOR = BlockVector<double>>
class LaplaceCos : public Local_Problem<dim>
{
   public:
      LaplaceCos(std::vector<VECTOR> &primal_solutions, std::vector<VECTOR> &adjoint_solutions, const FESystem<dim>&fe_primal,
                 const FESystem<dim>&fe_adjoint, QGauss<dim>& quadrature_formula, QGauss<dim - 1>& face_quadrature_formula,
                 const FESystem<dim> &fe_pou) :
            Local_Problem<dim>(primal_solutions, adjoint_solutions, fe_primal, fe_adjoint, quadrature_formula, face_quadrature_formula,
                               fe_pou)
      {

      }
      virtual ~LaplaceCos() = default;
      typedef Local_Problem<dim> Parent;
      using Parent::comp_i;
      using Parent::comp_j;
      using Parent::U;
      double p = 4;
      double eps = 1;
      double gamma = 20;
      double t = -0.5;
      double dirichletdata_g(Point<dim> point)
      {
         double x = point(0);
         double y = point(1);
//              return 2 + Sin(t*(xx + yy));
         return 1e41 * Sqrt( -2 * x + Sqrt(4 * x * x + y * y)) * Sign(y) + Sin(1 - 8 * (x * x + y * y * y));
//         return 2 + Sin(4*Sqrt(xx + yy));
      }
      double function(double u, double N_gradu = 0)
      {
         return -exp(u - u * u);
      }
      double gradfunctionu(double u, double N_gradu = 0)
      {
         return -exp(u - u * u) * (1 - 2 * u);
      }
      double gradfunctionN_gradu(double u, double N_gradu = 0)
      {
         return 0;
      }
      double rhs_f(Point<dim> point)
      {
         const auto & x = point(0);
         const auto & y = point(1);
         return function(Sqrt( -x + Sqrt(Power(x, 2) + Power(y, 2))) * Sign(y));
      }

      void set_BC()
      {
      }
      virtual double eval_local_billinearform(Local_Container<dim>& Trialfunction, Local_Container<dim>& Testfunction, bool face = false)
      {
         if ( !face)
         {
            if (this->comp_i == this->comp_j)
            {
               Tensor<1, dim> grad_psi_u = Trialfunction.U.Grad[this->comp_i];
               Tensor<1, dim> grad_phi_u = Testfunction.U.Grad[this->comp_j];
               Tensor<1, dim> grad_u = this->U[0].U.Grad[this->comp_i];
               double N_grad_u = grad_u.norm();
               auto u = this->U[0].U.Val[this->comp_i];
               return grad_psi_u * grad_phi_u
                     + gradfunctionu(u, N_grad_u) * Trialfunction.U.Val[this->comp_i] * Testfunction.U.Val[this->comp_j]
                     + gradfunctionN_gradu(u, N_grad_u) * grad_u * grad_psi_u * Trialfunction.U.Val[this->comp_i];
            }
            //+ Trialfunction.U.Val[this->comp_i] * Testfunction.U.Val[this->comp_j];
            if (this->comp_i == this->comp_j) return Trialfunction.U.Val[this->comp_i] * Testfunction.U.Val[this->comp_j];

         }
         return 0;
      }

      virtual double eval_local_residual(Local_Container<dim>& Testfunction, bool face = false)
      {
         if ( !face)
         {

            if (true)
            {
               Point<dim> quadrature_point = this->fe_values_adjoint.quadrature_point(this->q);
               Tensor<1, dim> grad_phi_u = Testfunction.U.Grad[this->comp_j];
               double phi_u = Testfunction.U.Val[this->comp_j];
               double u = this->U[0].U.Val[this->comp_j];
               Tensor<1, dim> grad_u = this->U[0].U.Grad[this->comp_j];
               double N_grad_u = grad_u.norm();
               if (phi_u > 10) cout << phi_u << endl;
               return (grad_u * grad_phi_u + function(u, N_grad_u) * phi_u
//                     + this->U[0].U.Val[this->number_of_variables - 1] * phi_u
                     - (rhs_f(quadrature_point) +dirichletdata_g(quadrature_point)) * phi_u);
            }
            return 0;

         }
         return 0;
      }
}
;

template<int dim, typename VECTOR = BlockVector<double>>
class LaplaceToyexample : public Local_Problem<dim>
{
   public:
      LaplaceToyexample(std::vector<VECTOR> &primal_solutions, std::vector<VECTOR> &adjoint_solutions, const FESystem<dim>&fe_primal,
                        const FESystem<dim>&fe_adjoint, QGauss<dim>& quadrature_formula, QGauss<dim - 1>& face_quadrature_formula,
                        const FESystem<dim> &fe_pou) :
            Local_Problem<dim>(primal_solutions, adjoint_solutions, fe_primal, fe_adjoint, quadrature_formula, face_quadrature_formula,
                               fe_pou)
      {

      }
      virtual ~LaplaceToyexample() = default;
      typedef Local_Problem<dim> Parent;
      using Parent::comp_i;
      using Parent::comp_j;
      using Parent::U;
      double p = 4;
      double eps = 1;
      double gamma = 20;
      double t = -0.5;
      double dirichletdata_g(Point<dim> point)
      {
         double x = point(0);
         double y = point(1);
//              return 2 + Sin(t*(xx + yy));
         return 1e41 * Sqrt( -2 * x + Sqrt(4 * x * x + y * y)) * Sign(y) + Sin(1 - 8 * (x * x + y * y * y));
//         return 2 + Sin(4*Sqrt(xx + yy));
      }
      /////////////////////////////////////////////////////

      double function(double u, double N_gradu = 0)
      {
         return -Sin(u * u - u - 1);
      }

      double gradfunctionu(double u, double N_gradu = 0)
      {
         return -Cos(u * u - u - 1) * (2u - 1);
      }

      /////////////////////////////////////////////////////
      double function2(double u, double N_gradu = 0)
      {
         return exp(u * u + 8u);
      }
      double gradfunctionu2(double u, double N_gradu = 0)
      {
         return exp(u * u + 8u) * (2 * u + 8);
      }
      double gradfunctionN_gradu(double u, double N_gradu = 0)
      {
         return 0;
      }
      double rhs_f(Point<dim> point)
      {
         const auto & x = point(0);
         const auto & y = point(1);
         return function(Sqrt( -x + Sqrt(Power(x, 2) + Power(y, 2))) * Sign(y));
      }

      void set_BC()
      {
      }
      virtual double eval_local_billinearform(Local_Container<dim>& Trialfunction, Local_Container<dim>& Testfunction, bool face = false)
      {
         if ( !face)
         {
            double u = this->U[0].U.Val[dim];
            double u1 = this->U[0].U.Val[0];
            double u2 = this->U[0].U.Val[1];
            Tensor<1, dim> grad_u = this->U[0].U.Grad[dim];

            if (comp_j == dim)
            {

               Tensor<1, dim> grad_phi_u = Testfunction.U.Grad[this->comp_j];
               double phi_u = Testfunction.U.Val[this->comp_j];
               if (comp_i == dim)
               {
                  Tensor<1, dim> grad_psi_u = Trialfunction.U.Grad[this->comp_i];
                  double psi_u = Trialfunction.U.Val[this->comp_i];
                  return function2(u1 + u2) * grad_psi_u * grad_phi_u + gradfunctionu(u) * phi_u * psi_u;
               }
               if (comp_i == 0)
               {
                  Tensor<1, dim> grad_psi_u = Trialfunction.U.Grad[this->comp_i];
                  double psi_u = Trialfunction.U.Val[this->comp_i];
                  return psi_u * phi_u;
               }
               if (comp_i == 1)
               {
                  Tensor<1, dim> grad_psi_u = Trialfunction.U.Grad[this->comp_i];
                  double psi_u = Trialfunction.U.Val[this->comp_i];
                  return -psi_u * phi_u;
               }
            }
            if (comp_j == 0)
            {

               Tensor<1, dim> grad_phi_u = Testfunction.U.Grad[this->comp_j];
               double phi_u = Testfunction.U.Val[this->comp_j];
               if (comp_i == dim)
               {
                  Tensor<1, dim> grad_psi_u = Trialfunction.U.Grad[this->comp_i];
                  double psi_u = Trialfunction.U.Val[this->comp_i];
                  return phi_u * grad_u * grad_psi_u * gradfunctionu2(u1 + u2);
               }
               if (comp_i == 0)
               {
                  Tensor<1, dim> grad_psi_u = Trialfunction.U.Grad[this->comp_i];
                  double psi_u = Trialfunction.U.Val[this->comp_i];
                  return grad_psi_u * grad_phi_u;
               }
               return 0;
            }
            if (comp_j == 1)
            {

               Tensor<1, dim> grad_phi_u = Testfunction.U.Grad[this->comp_j];
               double phi_u = Testfunction.U.Val[this->comp_j];
               if (comp_i == dim)
               {
                  Tensor<1, dim> grad_psi_u = Trialfunction.U.Grad[this->comp_i];
                  double psi_u = Trialfunction.U.Val[this->comp_i];
                  return phi_u * grad_u * grad_psi_u * gradfunctionu2(u1 + u2);
               }
               if (comp_i == 1)
               {
                  Tensor<1, dim> grad_psi_u = Trialfunction.U.Grad[this->comp_i];
                  double psi_u = Trialfunction.U.Val[this->comp_i];
                  return grad_psi_u * grad_phi_u;
               }
               return 0;
            }
         }
         return 0;
      }
      virtual double eval_local_residual(Local_Container<dim>& Testfunction, bool face = false)
      {
         if ( !face)
         {

            if (true)
            {
               Point<dim> quadrature_point = this->fe_values_adjoint.quadrature_point(this->q);
               Tensor<1, dim> grad_phi_u = Testfunction.U.Grad[this->comp_j];
               double phi_u = Testfunction.U.Val[this->comp_j];
               double u = this->U[0].U.Val[dim];
               double u1 = this->U[0].U.Val[0];
               double u2 = this->U[0].U.Val[1];
               Tensor<1, dim> grad_u = this->U[0].U.Grad[dim];
               Tensor<1, dim> grad_u1 = this->U[0].U.Grad[0];
               Tensor<1, dim> grad_u2 = this->U[0].U.Grad[1];
               double N_grad_u = grad_u.norm();
               if (comp_j == dim) return (function2(u1 + u2) * grad_u * grad_phi_u + function(u, N_grad_u) * phi_u
//                     + this->U[0].U.Val[this->number_of_variables - 1] * phi_u
                     - (rhs_f(quadrature_point) /*+dirichletdata_g(quadrature_point)*/) * phi_u);
               if (comp_j == 0) return (grad_u1 * grad_phi_u + u * phi_u - (1) * phi_u);

               if (comp_j == 1) return (grad_u2 * grad_phi_u - u * phi_u - ( -1) * phi_u);
            }
            return 0;

         }
         return 0;
      }
}
;

template<int dim, typename VECTOR = BlockVector<double>>
class HypParElToyexample : public Local_Problem<dim>
{
   public:
      HypParElToyexample(std::vector<VECTOR> &primal_solutions, std::vector<VECTOR> &adjoint_solutions, const FESystem<dim>&fe_primal,
                         const FESystem<dim>&fe_adjoint, QGauss<dim>& quadrature_formula, QGauss<dim - 1>& face_quadrature_formula,
                         const FESystem<dim> &fe_pou) :
            Local_Problem<dim>(primal_solutions, adjoint_solutions, fe_primal, fe_adjoint, quadrature_formula, face_quadrature_formula,
                               fe_pou)
      {
         convection[0] = 0.5;
         convection[1] = 1;
      }
      virtual ~HypParElToyexample() = default;
      typedef Local_Problem<dim> Parent;
      Tensor<1, dim> convection;
      using Parent::comp_i;
      using Parent::comp_j;
      using Parent::U;
      double p = 4;
      double eps = 1;
      double gamma = 20;
      double t = -0.5;
      double dirichletdata_g(Point<dim> point)
      {
         double x = point(0);
         double y = point(1);
//              return 2 + Sin(t*(xx + yy));
         return 1e41 * Sqrt( -2 * x + Sqrt(4 * x * x + y * y)) * Sign(y) + Sin(1 - 8 * (x * x + y * y * y));
//         return 2 + Sin(4*Sqrt(xx + yy));
      }
      double function(double u, double N_gradu = 0)
      {
         return u * u * u;
      }
      double gradfunctionu(double u, double N_gradu = 0)
      {
         return 3 * u * u;
      }
      double gradfunctionN_gradu(double u, double N_gradu = 0)
      {
         return 0;
      }
      double rhs_f(Point<dim> point)
      {
         const auto & x = point(0);
         const auto & y = point(1);
         return 0;
      }

      void set_BC()
      {
      }
      virtual double eval_local_billinearform(Local_Container<dim>& Trialfunction, Local_Container<dim>& Testfunction, bool face = false)
      {
         if ( !face)
         {
            double u = this->U[0].U.Val[dim];
            double u1 = this->U[0].U.Val[0];
            double u2 = this->U[0].U.Val[1];
            Tensor<1, dim> grad_u = this->U[0].U.Grad[dim];

            if (comp_j == dim)
            {

               Tensor<1, dim> grad_phi_u = Testfunction.U.Grad[this->comp_j];
               double phi_u = Testfunction.U.Val[this->comp_j];
               if (comp_i == dim)
               {
                  Point<dim> quadrature_point = this->fe_values_adjoint.quadrature_point(this->q);
                  double A00 = 0.01;
                  double A11 = 0.01 * (quadrature_point[0] * quadrature_point[0] + quadrature_point[1] * quadrature_point[1] + 0.1);
                  Tensor<1, dim> grad_psi_u = Trialfunction.U.Grad[this->comp_i];
                  double psi_u = Trialfunction.U.Val[this->comp_i];
                  return (grad_psi_u[0] * grad_phi_u[0] * A00 + grad_psi_u[1] * grad_phi_u[1] * A11) + convection * grad_psi_u * phi_u
                        + gradfunctionu(u) * phi_u * psi_u;
               }
               if (comp_i == 0)
               {

               }
               if (comp_i == 1)
               {

               }
            }
            if (comp_j == 0)
            {

               Tensor<1, dim> grad_phi_u = Testfunction.U.Grad[this->comp_j];
               double phi_u = Testfunction.U.Val[this->comp_j];
               if (comp_i == dim)
               {

               }
               if (comp_i == 0)
               {
                  Tensor<1, dim> grad_psi_u = Trialfunction.U.Grad[this->comp_i];
                  double psi_u = Trialfunction.U.Val[this->comp_i];
                  return grad_psi_u * grad_phi_u;
               }
               return 0;
            }
            if (comp_j == 1)
            {

               Tensor<1, dim> grad_phi_u = Testfunction.U.Grad[this->comp_j];
               double phi_u = Testfunction.U.Val[this->comp_j];
               if (comp_i == dim)
               {

               }
               if (comp_i == 1)
               {
                  Tensor<1, dim> grad_psi_u = Trialfunction.U.Grad[this->comp_i];
                  double psi_u = Trialfunction.U.Val[this->comp_i];
                  return grad_psi_u * grad_phi_u;
               }
               return 0;
            }

         }
         return 0;
      }

      virtual double eval_local_residual(Local_Container<dim>& Testfunction, bool face = false)
      {
         if ( !face)
         {

            if (true)
            {
               Point<dim> quadrature_point = this->fe_values_adjoint.quadrature_point(this->q);
               Tensor<1, dim> grad_phi_u = Testfunction.U.Grad[this->comp_j];
               double phi_u = Testfunction.U.Val[this->comp_j];
               double A00 = 0.01;
               double A11 = 0.01 * (quadrature_point[0] * quadrature_point[0] + quadrature_point[1] * quadrature_point[1] + 0.1);
               double u = this->U[0].U.Val[dim];
               double u1 = this->U[0].U.Val[0];
               double u2 = this->U[0].U.Val[1];
               Tensor<1, dim> grad_u = this->U[0].U.Grad[dim];
               Tensor<1, dim> grad_u1 = this->U[0].U.Grad[0];
               Tensor<1, dim> grad_u2 = this->U[0].U.Grad[1];
               double N_grad_u = grad_u.norm();
               if (comp_j == dim)
                  return ((grad_u[0] * grad_phi_u[0] * A00 + grad_u[1] * grad_phi_u[1] * A11) + convection * grad_u * phi_u
                        + function(u, N_grad_u) * phi_u
//                     + this->U[0].U.Val[this->number_of_variables - 1] * phi_u
                        - (rhs_f(quadrature_point) /*+dirichletdata_g(quadrature_point)*/) * phi_u);
               if (comp_j == 0) return (grad_u1 * grad_phi_u - (1) * phi_u);

               if (comp_j == 1) return (grad_u2 * grad_phi_u - ( -1) * phi_u);
            }
            return 0;

         }
         return 0;
      }
}
;
template<int dim, typename VECTOR = BlockVector<double>>
class LaplaceToyexample2 : public Local_Problem<dim>
{
   public:
      LaplaceToyexample2(std::vector<VECTOR> &primal_solutions, std::vector<VECTOR> &adjoint_solutions, const FESystem<dim>&fe_primal,
                         const FESystem<dim>&fe_adjoint, QGauss<dim>& quadrature_formula, QGauss<dim - 1>& face_quadrature_formula,
                         const FESystem<dim> &fe_pou) :
            Local_Problem<dim>(primal_solutions, adjoint_solutions, fe_primal, fe_adjoint, quadrature_formula, face_quadrature_formula,
                               fe_pou)
      {

      }
      virtual ~LaplaceToyexample2() = default;
      typedef Local_Problem<dim> Parent;
      using Parent::comp_i;
      using Parent::comp_j;
      using Parent::U;
      double p = 4;
      double eps = 1;
      double gamma = 20;
      double t = -0.5;
      double dirichletdata_g(Point<dim> point)
      {
         double x = point(0);
         double y = point(1);
//              return 2 + Sin(t*(xx + yy));
         return 1e41 * Sqrt( -2 * x + Sqrt(4 * x * x + y * y)) * Sign(y) + Sin(1 - 8 * (x * x + y * y * y));
//         return 2 + Sin(4*Sqrt(xx + yy));
      }
      /////////////////////////////////////////////////////

      double function(double u, double N_gradu = 0)
      {
         return -Sin(u - 1) + exp(u);
      }

      double gradfunctionu(double u, double N_gradu = 0)
      {
         return -Cos(u - 1) + exp(u);
      }

      /////////////////////////////////////////////////////
      double function2(double u, double N_gradu = 0)
      {
         return exp(u * u - u);
      }
      double gradfunctionu2(double u, double N_gradu = 0)
      {
         return exp(u * u - u) * (2 * u - 1);
      }
      double gradfunctionN_gradu(double u, double N_gradu = 0)
      {
         return 0;
      }
      double rhs_f(Point<dim> point, int comp = 0)
      {
         const auto & x = point(0);
         const auto & y = point(1);
         if (comp == 0) return 1;
         return 0 * x * y;
      }

      void set_BC()
      {
      }
      virtual double eval_local_billinearform(Local_Container<dim>& Trialfunction, Local_Container<dim>& Testfunction, bool face = false)
      {
         if ( !face)
         {
            double u = this->U[0].U.Val[dim];
            double u1 = this->U[0].U.Val[0];
            double u2 = this->U[0].U.Val[1];
            Tensor<1, dim> grad_u = this->U[0].U.Grad[dim];

            if (comp_i == dim)
            {

               Tensor<1, dim> grad_phi_u = Testfunction.U.Grad[this->comp_i];
               double phi_u = Testfunction.U.Val[this->comp_i];
               if (comp_j == dim)
               {
                  Tensor<1, dim> grad_psi_u = Trialfunction.U.Grad[this->comp_j];
                  double psi_u = Trialfunction.U.Val[this->comp_j];
                  return function2(u1 + u2) * grad_psi_u * grad_phi_u + gradfunctionu(u) * phi_u * psi_u;
               }
               if (comp_j == 0)
               {
                  Tensor<1, dim> grad_psi_u = Trialfunction.U.Grad[this->comp_j];
                  double psi_u = Trialfunction.U.Val[this->comp_j];
                  return gradfunctionu2(u1 + u2) * psi_u * grad_u * grad_phi_u - gradfunctionu(u1) * phi_u * psi_u;
               }
               if (comp_j == 1)
               {
                  Tensor<1, dim> grad_psi_u = Trialfunction.U.Grad[this->comp_j];
                  double psi_u = Trialfunction.U.Val[this->comp_j];
                  return gradfunctionu2(u1 + u2) * psi_u * grad_u * grad_phi_u;
               }
            }
            if (comp_i == 0)
            {

               Tensor<1, dim> grad_phi_u = Testfunction.U.Grad[this->comp_i];
               double phi_u = Testfunction.U.Val[this->comp_i];
               if (comp_j == dim)
               {
                  Tensor<1, dim> grad_psi_u = Trialfunction.U.Grad[this->comp_j];
                  double psi_u = Trialfunction.U.Val[this->comp_j];
                  return phi_u * psi_u;
               }
               if (comp_j == 0)
               {
                  Tensor<1, dim> grad_psi_u = Trialfunction.U.Grad[this->comp_j];
                  double psi_u = Trialfunction.U.Val[this->comp_j];
                  return grad_psi_u * grad_phi_u;
               }
               if (comp_j == 1)
               {
                  Tensor<1, dim> grad_psi_u = Trialfunction.U.Grad[this->comp_j];
                  double psi_u = Trialfunction.U.Val[this->comp_j];
                  return phi_u * psi_u;
               }

            }
            if (comp_i == 1)
            {

               Tensor<1, dim> grad_phi_u = Testfunction.U.Grad[this->comp_i];
               double phi_u = Testfunction.U.Val[this->comp_i];
               if (comp_j == dim)
               {
                  Tensor<1, dim> grad_psi_u = Trialfunction.U.Grad[this->comp_j];
                  double psi_u = Trialfunction.U.Val[this->comp_j];
                  return -gradfunctionu(u) * phi_u * psi_u;
               }
               if (comp_j == 1)
               {
                  Tensor<1, dim> grad_psi_u = Trialfunction.U.Grad[this->comp_j];
                  double psi_u = Trialfunction.U.Val[this->comp_j];
                  return grad_psi_u * grad_phi_u - gradfunctionu(1 - u2) * phi_u * psi_u;
               }
               return 0;
            }

         }
         return 0;
      }

      virtual double eval_local_residual(Local_Container<dim>& Testfunction, bool face = false)
      {
         if ( !face)
         {

            if (true)
            {

               Point<dim> quadrature_point = this->fe_values_adjoint.quadrature_point(this->q);
               Tensor<1, dim> grad_phi_u = Testfunction.U.Grad[this->comp_j];
               double phi_u = Testfunction.U.Val[this->comp_j];
               double u = this->U[0].U.Val[dim];
               double u1 = this->U[0].U.Val[0];
               double u2 = this->U[0].U.Val[1];
               Tensor<1, dim> grad_u = this->U[0].U.Grad[dim];
               Tensor<1, dim> grad_u1 = this->U[0].U.Grad[0];
               Tensor<1, dim> grad_u2 = this->U[0].U.Grad[1];
               double N_grad_u = grad_u.norm();
               if (comp_j == dim)
                  return (function2(u1 + u2) * grad_u * grad_phi_u + function(u, N_grad_u) * phi_u - function(u1, N_grad_u) * phi_u
//                     + this->U[0].U.Val[this->number_of_variables - 1] * phi_u
                        - (rhs_f(quadrature_point, comp_j) /*+dirichletdata_g(quadrature_point)*/) * phi_u);
               if (comp_j == 0) return (grad_u1 * grad_phi_u + (u + u2) * phi_u) - rhs_f(quadrature_point, comp_j) * phi_u;

               if (comp_j == 1)
                  return (grad_u2 * grad_phi_u - function(u, N_grad_u) * phi_u + function(1 - u2, N_grad_u) * phi_u)
                        - rhs_f(quadrature_point, comp_j) * phi_u;
            }
            return 0;

         }
         return 0;
      }
}

;

template<int dim, typename VECTOR = BlockVector<double>>
class Phasephield2D : public Local_Problem<dim>
{
   public:
//      Phasephield2D(std::vector<VECTOR> &primal_solutions, std::vector<VECTOR> &adjoint_solutions, const FESystem<dim>&fe_primal,
//                    const FESystem<dim>&fe_adjoint, QGauss<dim>& quadrature_formula, QGauss<dim - 1>& face_quadrature_formula,
//                    const FESystem<dim> &fe_pou) :
//            Local_Problem<dim>(primal_solutions, adjoint_solutions, fe_primal, fe_adjoint, quadrature_formula,
//                                                    face_quadrature_formula, fe_pou)
//      {
//      }
//   public:
      Phasephield2D(std::vector<VECTOR> &primal_solutions, std::vector<VECTOR> &adjoint_solutions, const FESystem<dim>&fe_primal,
                    const FESystem<dim>&fe_adjoint, QGauss<dim>& quadrature_formula, QGauss<dim - 1>& face_quadrature_formula,
                    const FESystem<dim> &fe_pou, std::vector<PointHistory<dim> >& quadrature_point_history) :
            Local_Problem<dim>(primal_solutions, adjoint_solutions, fe_primal, fe_adjoint, quadrature_formula, face_quadrature_formula,
                               fe_pou), quadrature_point_history(quadrature_point_history)
      {

      }
      virtual ~Phasephield2D() = default;
      std::vector<PointHistory<dim> >& quadrature_point_history;
      typedef Local_Problem<dim> Parent;
      using Parent::comp_i;
      using Parent::comp_j;
      using Parent::U;
      double p = 4;
      double eps = 0.1;
      double kappa = 1e-16;
      double gamma = 10000;
      double L = 1;
      double mu = 2;
      double t = -0.5;
      double dirichletdata_g(Point<dim> point)
      {
         return 2;
      }
      /////////////////////////////////////////////////////

      double function(double u, double N_gradu = 0)
      {
         return -Sin(u - 1) + exp(u);
      }

      double gradfunctionu(double u, double N_gradu = 0)
      {
         return -Cos(u - 1) + exp(u);
      }

      /////////////////////////////////////////////////////
      double function2(double u, double N_gradu = 0)
      {
         return exp(u * u - u);
      }
      double gradfunctionu2(double u, double N_gradu = 0)
      {
         return exp(u * u - u) * (2 * u - 1);
      }
      double gradfunctionN_gradu(double u, double N_gradu = 0)
      {
         return 0;
      }
      double rhs_f(Point<dim> point, int comp = 0)
      {
         const auto & x = point(0);
         const auto & y = point(1);
         if (comp == 0) return 1;
         return 0 * x * y;
      }

      void set_BC()
      {
      }
      virtual double eval_local_billinearform(Local_Container<dim>& Trialfunction, Local_Container<dim>& Testfunction, bool face = false)
      {
         if (this->fe_values_adjoint.get_cell() == this->fe_values_adjoint.get_cell()->get_triangulation().begin_active())
         {
            double h = GridTools::minimal_cell_diameter(this->fe_values_adjoint.get_cell()->get_triangulation());
            gamma = 0 * 1e+2;
         }
         double returnv_value = 0;

         if ( !face)
         {

            double pf = this->U[0].U.Val[dim];
            Tensor<1, dim> grad_u = this->U[0].U.Grad[0];
            Tensor<1, dim> grad_psitest_u = Testfunction.U.Grad[0];
            Tensor<1, dim> grad_psitrial_u = Trialfunction.U.Grad[0];
            //Tensor<2, dim> I = get_Identity<dim>();
//            const Tensor<2, 2> E = 0.5 * (grad_u + transpose(grad_u));
//            double trace_E = trace(E);
//            Tensor<1, dim> grad_pf = this->U[0].U.Grad[dim];
//            const Tensor<2, 2> Eu = 0.5 * (grad_u + transpose(grad_u));
            const Tensor<1, dim> Etest = grad_psitest_u;
            const Tensor<1, dim> Etrial = grad_psitrial_u;
//            const double fac=1;
            const Tensor<1, dim> E = grad_u;
            //           cout<<E<<endl;
            double trace_E = 0;
            Tensor<1, dim> grad_pf = this->U[0].U.Grad[dim];
            const Tensor<1, dim> Eu = E;
//            const Tensor<2, dim> Etest = 0.5 * (grad_psitest_u + transpose(grad_psitest_u))
//                  + 0.5 * (grad_psitest_u - transpose(grad_psitest_u));
//            const Tensor<2, dim> Etrial = 0.5 * (grad_psitrial_u + transpose(grad_psitrial_u))
//                  + 0.5 * (grad_psitrial_u - transpose(grad_psitrial_u));

            const double fac = 0;
            PointHistory<dim> *local_quadrature_points_data =
                  reinterpret_cast<PointHistory<dim>*>(this->fe_values_adjoint.get_cell()->user_pointer());
            local_quadrature_points_data[this->q].strain_historyfield = std::max(local_quadrature_points_data[this->q].strain_historyfield,
                                                                                 this->U[1].U.Grad[0] * this->U[1].U.Grad[0]);

//            Tensor<2, 2> stress_term_plus;
//            Tensor<2, 2> stress_term_minus;
//            Tensor<2, 2> zero_matrix;
            //eigensystem_symmetric(E, stress_term_plus, stress_term_minus);

            if (comp_j == dim)
            {

               double test_pf = Testfunction.U.Val[this->comp_j];
               if (comp_i == dim)
               {
                  double pen = gamma;
                  Tensor<1, dim> grad_trial_pf = Trialfunction.U.Grad[this->comp_i];
                  double trial_pf = Trialfunction.U.Val[this->comp_i];
                  returnv_value = (1 - kappa) * test_pf * std::max(local_quadrature_points_data[this->q].strain_historyfield, 0.0)
                        * trial_pf + ((U[0].U.Val[dim] > U[1].U.Val[dim]) * pen - 0) * test_pf * trial_pf +  //
                        1.0 / eps * test_pf * trial_pf + eps * grad_trial_pf * Testfunction.U.Grad[this->comp_j];
                  //returnv_value=Trialfunction.U.Grad[this->comp_j]*Testfunction.U.Grad[this->comp_j];
               }
               if (comp_i == dim - 1)
               {

                  returnv_value = 0;
               }
               if (comp_i == dim - 2)
               {
                  returnv_value = 2 * pf * scalar_product(Etrial, E) * test_pf;
               }
            }
            if (comp_j == dim - 2)
            {

               double test_pf = Testfunction.U.Val[this->comp_j];
               if (comp_i == dim - 1)
               {
                  returnv_value = 0;
               }
               if (comp_i == dim - 2)
               {
                  returnv_value = 1 * ((1 - kappa) * pf * pf + kappa) * scalar_product(Etest, Etrial);
                  //returnv_value=Trialfunction.U.Grad[this->comp_j]*Testfunction.U.Grad[this->comp_j];
               }
               if (comp_i == dim)
               {

                  double trial_pf = Trialfunction.U.Val[this->comp_i];
                  returnv_value = 2 * pf * scalar_product(Etest, E) * trial_pf;
               }
            }
            if (comp_j == dim - 1)
            {
               double test_pf = Testfunction.U.Val[this->comp_j];
               if (comp_i == dim - 1)
               {
                  double trial_pf = Trialfunction.U.Val[this->comp_i];
                  returnv_value = trial_pf * test_pf;  //
                  //returnv_value=Trialfunction.U.Grad[this->comp_j]*Testfunction.U.Grad[this->comp_j];
               }
               if (comp_i == dim - 2)
               {

                  returnv_value = 0;
               }
               if (comp_i == dim)
               {
                  returnv_value = 0;
               }
            }

         }

         return returnv_value;
      }

      virtual double eval_local_residual(Local_Container<dim>& Testfunction, bool face = false)
      {
         if ( !face)
         {

            if (true)
            {
               if (this->fe_values_adjoint.get_cell() == this->fe_values_adjoint.get_cell()->get_triangulation().begin_active())
               {
                  double h = GridTools::minimal_cell_diameter(this->fe_values_adjoint.get_cell()->get_triangulation());
                  gamma = 0 * 1e+2;
               }
//               cout<< this->fe_values_adjoint.get_cell() <<endl;
               PointHistory<dim> *local_quadrature_points_data =
                     reinterpret_cast<PointHistory<dim>*>(this->fe_values_adjoint.get_cell()->user_pointer());
//               cout<< local_quadrature_points_data[this->q].strain_historyfield <<endl;

               double pf = this->U[0].U.Val[dim];
               Tensor<1, dim> grad_u = this->U[0].U.Grad[0];
               Tensor<1, dim> grad_psitest_u = Testfunction.U.Grad[0];
               //            const Tensor<2, 2> E = 0.5 * (grad_u + transpose(grad_u));
               //            double trace_E = trace(E);
               //            Tensor<1, dim> grad_pf = this->U[0].U.Grad[dim];
               //            const Tensor<2, 2> Eu = 0.5 * (grad_u + transpose(grad_u));
               const Tensor<1, dim> Etest = grad_psitest_u;
               //            const double fac=1;
               const Tensor<1, dim> E = grad_u;
               //           cout<<E<<endl;
               double trace_E = 0;
               Tensor<1, dim> grad_pf = this->U[0].U.Grad[dim];
               const Tensor<1, dim> Eu = E;
               //            const Tensor<2, dim> Etest = 0.5 * (grad_psitest_u + transpose(grad_psitest_u))
               //                  + 0.5 * (grad_psitest_u - transpose(grad_psitest_u));
               //            const Tensor<2, dim> Etrial = 0.5 * (grad_psitrial_u + transpose(grad_psitrial_u))
               //                  + 0.5 * (grad_psitrial_u - transpose(grad_psitrial_u));
               local_quadrature_points_data[this->q].strain_historyfield = std::max(
                     local_quadrature_points_data[this->q].strain_historyfield, this->U[1].U.Grad[0] * this->U[1].U.Grad[0]);
               //return (this->U[0].U.Val[this->comp_j]-5) * Testfunction.U.Val[this->comp_j];//
               if (comp_j == dim)
                  return (1 - kappa) * pf * Testfunction.U.Val[this->comp_j]
                        * std::max(local_quadrature_points_data[this->q].strain_historyfield, 0.0) -  //
                        1.0 / eps * Testfunction.U.Val[this->comp_j] * (1 - pf) + eps * grad_pf * Testfunction.U.Grad[this->comp_j]
                        - pf * Testfunction.U.Val[this->comp_j] * 0
                        + gamma * std::max(U[0].U.Val[dim] - U[1].U.Val[dim], 0.0) * Testfunction.U.Val[this->comp_j];
               if (comp_j == 0) return ((1 - kappa) * pf * pf + kappa) * scalar_product(Etest, E) - 0 * Testfunction.U.Val[this->comp_j];

               if (comp_j == 1) return 0;
            }
            return 0;

         }
         return 0;
      }

}
;
//dim-1 is space dimension
template<int dim, typename VECTOR = BlockVector<double>>
class SpacetimePhasephield : public Local_Problem<dim>
{
   public:
      SpacetimePhasephield(std::vector<VECTOR> &primal_solutions, std::vector<VECTOR> &adjoint_solutions, const FESystem<dim>&fe_primal,
                           const FESystem<dim>&fe_adjoint, QGauss<dim>& quadrature_formula, QGauss<dim - 1>& face_quadrature_formula,
                           const FESystem<dim> &fe_pou) :
            Local_Problem<dim>(primal_solutions, adjoint_solutions, fe_primal, fe_adjoint, quadrature_formula, face_quadrature_formula,
                               fe_pou)
      {

      }
      virtual ~SpacetimePhasephield() = default;
      typedef Local_Problem<dim> Parent;
      using Parent::comp_i;
      using Parent::comp_j;
      using Parent::U;
      double p = 4;
      double eps = 0.1;
      double kappa = 1e-10;
      double L = 1;
      double mu = 2;
      double t = -0.5;
      double gamma_ = 1000000;
      double dirichletdata_g(Point<dim> point)
      {
         return 2;
      }
      /////////////////////////////////////////////////////

      double function(double u, double N_gradu = 0)
      {
         return -Sin(u - 1) + exp(u);
      }

      double gradfunctionu(double u, double N_gradu = 0)
      {
         return -Cos(u - 1) + exp(u);
      }

      /////////////////////////////////////////////////////
      double function2(double u, double N_gradu = 0)
      {
         return exp(u * u - u);
      }
      double gradfunctionu2(double u, double N_gradu = 0)
      {
         return exp(u * u - u) * (2 * u - 1);
      }
      double gradfunctionN_gradu(double u, double N_gradu = 0)
      {
         return 0;
      }
      double rhs_f(Point<dim> point, int comp = 0)
      {
         const auto & x = point(0);
         const auto & y = point(1);
         if (comp == 0) return 1;
         return 0 * x * y;
      }

      void set_BC()
      {
      }
      virtual double eval_local_billinearform(Local_Container<dim>& Trialfunction, Local_Container<dim>& Testfunction, bool face = false)
      {
         double returnv_value = 0;
         if ( !face)
         {

            double pf = this->U[0].U.Val[dim];
            Tensor<1, dim - 1> u;
            Tensor<2, dim - 1> grad_u;
            Tensor<2, dim - 1> grad_psitest_u;
            Tensor<2, dim - 1> grad_psitrial_u;
            Tensor<2, dim - 1> I = get_Identity<dim - 1>();

            for (unsigned int i = 0; i < dim - 1; i++)
            {
               u[i] = this->U[0].U.Val[i];
               if (comp_j != dim && comp_j != dim - 1) grad_psitest_u[comp_j][i] = Testfunction.U.Grad[comp_j][i];
               if (comp_i != dim && comp_i != dim - 1) grad_psitrial_u[comp_i][i] = Trialfunction.U.Grad[comp_i][i];
               for (unsigned int j = 0; j < dim - 1; j++)
               {
                  grad_u[i][j] = this->U[0].U.Grad[i][j];
               }
            }
            const Tensor<2, dim - 1> E = 0.5 * (grad_u + transpose(grad_u)) + 0.5 * (grad_u - transpose(grad_u));
            double trace_E = 0;  //trace(E) /*+ E[1][1]*/;
            Tensor<1, dim> grad_pf = this->U[0].U.Grad[dim];
            const Tensor<2, dim - 1> Eu = 0.5 * (grad_u + transpose(grad_u)) + 0.5 * (grad_u - transpose(grad_u));
            const Tensor<2, dim - 1> Etest = 0.5 * (grad_psitest_u + transpose(grad_psitest_u))
                  + 0.5 * (grad_psitest_u - transpose(grad_psitest_u));
            const Tensor<2, dim - 1> Etrial = 0.5 * (grad_psitrial_u + transpose(grad_psitrial_u))
                  + 0.5 * (grad_psitrial_u - transpose(grad_psitrial_u));

            Tensor<2, dim - 1> stress_term_plus;
            Tensor<2, dim - 1> stress_term_minus;
            Tensor<2, dim - 1> zero_matrix;
            eigensystem_symmetric(E, stress_term_plus, stress_term_minus);
            if (comp_j == dim)
            {

               double test_pf = Testfunction.U.Val[this->comp_j];
               if (comp_i == dim)
               {
                  Tensor<1, dim> grad_trial_pf = Trialfunction.U.Grad[this->comp_i];
                  double trial_pf = Trialfunction.U.Val[this->comp_i];
                  returnv_value = (1 - kappa) * test_pf * scalar_product(E + trace_E * I, E) * trial_pf +  //
                        1.0 / eps * test_pf * trial_pf + eps * grad_trial_pf * Testfunction.U.Grad[this->comp_j]
                        - eps * grad_trial_pf[dim - 1] * Testfunction.U.Grad[this->comp_j][dim - 1]
                        + gamma_ * Testfunction.U.Grad[this->comp_i][dim - 1] * Trialfunction.U.Val[this->comp_i]
                              * (0 < U[0].U.Grad[this->comp_i][dim - 1])
                        - 0 * grad_trial_pf[dim - 1] * Testfunction.U.Grad[this->comp_j][dim - 1];
               }
               if (comp_i != dim && comp_i != dim - 1)
               {

                  returnv_value = 2 * pf * scalar_product(Etrial /*+ trace(Etrial) * I*/, E) * test_pf;
               }
               if (comp_i == dim - 1)
               {
                  Tensor<1, dim> grad_trial_pf = Trialfunction.U.Grad[this->comp_i];
                  returnv_value = 0;
               }
            }
            if (comp_j != dim && comp_j != dim - 1)
            {

               double test_pf = Testfunction.U.Val[this->comp_j];
               if (comp_i != dim && comp_i != dim - 1)
               {
                  returnv_value = ((1 - kappa) * pf * pf + kappa) * scalar_product(Etest /*+ trace(Etest) * I*/, Etrial)
                        - Trialfunction.U.Grad[this->comp_i][dim - 1] * Testfunction.U.Grad[this->comp_j][dim - 1];
               }
               if (comp_i == dim - 1)
               {
                  returnv_value = 0;
               }
               if (comp_i == dim)
               {

                  double trial_pf = Trialfunction.U.Val[this->comp_i];
                  returnv_value = 2 * pf * scalar_product(grad_psitest_u, E) * trial_pf;
               }
            }
            if (comp_j == dim - 1)
            {
               if (comp_j != dim && comp_j != dim - 1)
               {
                  returnv_value = 0;
               }
               if (comp_i == dim - 1)
               {
                  returnv_value = 1000 * Testfunction.U.Val[this->comp_j] * Trialfunction.U.Val[this->comp_i];
               }
               if (comp_i == dim)
               {

                  double trial_pf = Trialfunction.U.Val[this->comp_i];
                  returnv_value = 0;
               }
            }

         }

         return returnv_value;
      }

      virtual double eval_local_residual(Local_Container<dim>& Testfunction, bool face = false)
      {
         if ( !face)
         {

            if (true)
            {
               Tensor<2, dim - 1> I = get_Identity<dim - 1>();
               double pf = this->U[0].U.Val[dim];
               Tensor<1, dim - 1> u;
               Tensor<2, dim - 1> grad_u;
               Tensor<2, dim - 1> grad_psitest_u;
               Tensor<2, dim - 1> grad_psitrial_u;
               for (unsigned int i = 0; i < dim - 1; i++)
               {
                  u[i] = this->U[0].U.Val[i];
                  if (comp_j != dim && comp_j != dim - 1) grad_psitest_u[comp_j][i] = Testfunction.U.Grad[comp_j][i];
                  for (unsigned int j = 0; j < dim - 1; j++)
                  {
                     grad_u[i][j] = this->U[0].U.Grad[i][j];
                  }
               }
               const Tensor<2, dim - 1> E = 0.5 * (grad_u + transpose(grad_u));
               double trace_E = trace(E);
               Tensor<1, dim> grad_pf = this->U[0].U.Grad[dim];
               const Tensor<2, dim - 1> Eu = 0.5 * (grad_u + transpose(grad_u));
               const Tensor<2, dim - 1> Etest = 0.5 * (grad_psitest_u + transpose(grad_psitest_u));
               Tensor<2, dim - 1> stress_term_plus;
               Tensor<2, dim - 1> stress_term_minus;
               Tensor<2, dim - 1> zero_matrix;

               if (comp_j == dim)
                  return (1 - kappa) * pf * Testfunction.U.Val[this->comp_j] * scalar_product(E + trace_E * I, E) -  //
                        1.0 / eps * Testfunction.U.Val[this->comp_j] * (1 - pf) + eps * grad_pf * Testfunction.U.Grad[this->comp_j]
                        - eps * grad_pf[dim - 1] * Testfunction.U.Grad[this->comp_j][dim - 1]
                        + gamma_ * U[0].U.Grad[dim][dim - 1] * Testfunction.U.Val[this->comp_j] * (0 < U[0].U.Grad[this->comp_j][dim - 1]);
               if (comp_j != dim && comp_j != dim - 1)
                  return ((1 - kappa) * pf * pf + kappa) * scalar_product(Etest, E + trace_E * I) - 0 * Testfunction.U.Val[this->comp_j]
                        - U[0].U.Grad[this->comp_j][dim - 1] * Testfunction.U.Grad[this->comp_j][dim - 1];

               if (comp_j == dim - 1) return 0;
            }
            return 0;

         }
         return 0;
      }

}
;
template<int dim, typename VECTOR = BlockVector<double>>
class Loc_P_Laplace : public Local_Problem<dim,VECTOR>
{
   public:
      Loc_P_Laplace(std::vector<VECTOR> &primal_solutions, std::vector<VECTOR> &adjoint_solutions, const FESystem<dim>&fe_primal,
                    const FESystem<dim>&fe_adjoint, QGauss<dim>& quadrature_formula, QGauss<dim - 1>& face_quadrature_formula,
                    const FESystem<dim> &fe_pou, std::vector<PointHistory<dim> >& quadrature_point_history) :
            Local_Problem<dim>(primal_solutions, adjoint_solutions, fe_primal, fe_adjoint, quadrature_formula, face_quadrature_formula,
                               fe_pou, update_values | update_quadrature_points | update_gradients | update_JxW_values),quadrature_point_history(quadrature_point_history)
      {
      }
      std::vector<PointHistory<dim> >& quadrature_point_history;
      virtual ~Loc_P_Laplace() = default;
      typedef Local_Problem<dim> Parent;
      using Parent::comp_i;
      using Parent::comp_j;
      using Parent::U;
      double p = 4;
      double eps = 1e-10;
      double gamma = 20;
      double t = -0.5;
      double dirichletdata_g(Point<dim> point)
      {

         double x = point(0);
         double y = point(1);
         //              return 2 + Sin(t*(xx + yy));
         return 1e41 * Sqrt( -2 * x + Sqrt(4 * x * x + y * y)) * Sign(y) + Sin(1 - 8 * (x * x + y * y * y));
         //         return 2 + Sin(4*Sqrt(xx + yy));
      }
      double rhs_f(Point<dim> point)
      {
         return 1;
         double x = point(0);
         double y = point(1);
         double z = 0;
         if (dim == 3) z = point(2);
         return std::floor(std::max(x,y));
//         for(unsigned int i =1 ;  i< 10; i++)
//         if(x<i && y< i)
//            return 6-i;
         return 0;
         double a = sign(y);
         double Normx = Sqrt(Power(x, 2) + Power(y, 2) + Power(z, 2));
         //        double p=2.0+Sqrt(Power(x,2) + Power(y,2) + Power(z,2));
         //         return 1;
         //         return 72 * Power(Power(eps, 2) + 72 * Power(Cos(6 * (x + y)), 2), ( -4 + p) / 2.)
         //               * (Power(eps, 2) + 72 * ( -1 + p) * Power(Cos(6 * (x + y)), 2)) * Sin(6 * (x + y));
         return -((Power(Power(eps,2) + 4*Power(x,6)*Power(y,2) + Power(1 - 3*Power(y,2),2) + Power(x,4)*(9 - 30*Power(y,2) + 17*Power(y,4)) + Power(x,2)*(-6 + 28*Power(y,2) - 30*Power(y,4) + 4*Power(y,6)),
                         (-4 + p)/2.)*(8*(-1 + p)*Power(x,10)*Power(y,2) + Power(1 - 3*Power(y,2),2)*(1 + (3 - 6*p)*Power(y,2) + 2*Power(y,4)) + 2*Power(x,8)*(9 + (60 - 54*p)*Power(y,2) + (-73 + 58*p)*Power(y,4)) +
                          Power(eps,2)*(1 + 2*Power(x,4) - 9*Power(y,2) + 2*Power(y,4) + Power(x,2)*(-9 + 13*Power(y,2))) +
                          3*Power(x,6)*(5 - 115*Power(y,2) + 215*Power(y,4) - 89*Power(y,6) + 2*p*(-9 + 66*Power(y,2) - 107*Power(y,4) + 42*Power(y,6))) +
                          Power(x,4)*(-7 + 231*Power(y,2) - 739*Power(y,4) + 645*Power(y,6) - 146*Power(y,8) + 2*p*(18 - 171*Power(y,2) + 424*Power(y,4) - 321*Power(y,6) + 58*Power(y,8))) +
                          Power(x,2)*(-3 - 35*Power(y,2) + 231*Power(y,4) - 345*Power(y,6) + 120*Power(y,8) - 8*Power(y,10) +
                             2*p*(-3 + 46*Power(y,2) - 171*Power(y,4) + 198*Power(y,6) - 54*Power(y,8) + 4*Power(y,10)))))/Sqrt(Power(x,2) + Power(y,2)));
         return ( -2 * Power(Power(eps, 2) + 4 / (49. * Power(Power(x, 2) + Power(y, 2) + Power(z, 2), 0.7142857142857143)), p / 2.)
               * (76 - 20 * p + 441 * Power(eps, 2) * Power(Power(x, 2) + Power(y, 2) + Power(z, 2), 0.7142857142857143)))
               / (Power(Power(x, 2) + Power(y, 2) + Power(z, 2), 0.14285714285714285)
                     * Power(4 + 49 * Power(eps, 2) * Power(Power(x, 2) + Power(y, 2) + Power(z, 2), 0.7142857142857143), 2));
         //         return 0;
         //         return (Power(8 + Power(eps,2) + 8*Cos(8*Sqrt(xx + yy)), ( -4 + p) / 2.)
         //               * ( -4 * (12 + Power(eps, 2)) * Sqrt(xx + yy) * Cos(4*Sqrt(xx + yy))
         //                     + 16
         //                           * ( -(Sqrt(xx + yy) * Cos(12*Sqrt(xx + yy)))
         //                                 + (xx + Power(y, 2))
         //                                       * (( -4 + Power(eps, 2) + 4 * p) * Sin(4*Sqrt(xx + yy))
         //                                             + 4 * ( -1 + p) * Sin(12*Sqrt(xx + yy)))))) / (xx + Power(y, 2));
         //              return 4 * t
         //                              * Power(
         //                                              Power(eps,2) + 4*Power(t,2)*(xx + yy)* Power(Cos(t*(xx + yy)),2),
         //                                              (-4 + p) / 2.)
         //                              * (-(Power(eps,2) * Cos(t*(xx + yy)))
         //                                              - 2 * p * Power(t, 2) * (xx + Power(y, 2))
         //                                                              * Power(Cos(t*(xx + yy)), 3)
         //                                              +
         //                                              Power(eps, 2) * t * (xx + Power(y, 2))
         //                                                              * Sin(t*(xx + yy))
         //                                              + 4 * (-1 + p) * Power(t, 3)
         //                                                              * Power(xx + yy, 2)
         //                                                              * Power(Cos(t*(xx + yy)), 2)
         //                                                              * Sin(t*(xx + yy)));

         //              return (Power(Power(eps,2) + Power((a*Sqrt(-2*x + Sqrt(r_el)))/Sqrt(r_el) + 16*x*cosinus,2) +
         //                            Power((a*y)/(2.*Sqrt(r_el)*Sqrt(-2*x + Sqrt(r_el))) - 24*yy*cosinus,2),(-4 + p)/2.)*
         //                          (-2*(Power(eps,2) + Power((a*Sqrt(-2*x + Sqrt(r_el)))/Sqrt(r_el) + 16*x*cosinus,2) +
         //                               Power((a*y)/(2.*Sqrt(r_el)*Sqrt(-2*x + Sqrt(r_el))) - 24*yy*cosinus,2))*
         //                             ((a*(-r_el + 2*x*Sqrt(r_el)))/(Power(r_el,1.5)*Sqrt(-2*x + Sqrt(r_el))) -
         //                               16*cosinus - 256*xx*sinus) -
         //                            2*(Power(eps,2) + Power((a*Sqrt(-2*x + Sqrt(r_el)))/Sqrt(r_el) + 16*x*cosinus,2) +
         //                               Power((a*y)/(2.*Sqrt(r_el)*Sqrt(-2*x + Sqrt(r_el))) - 24*yy*cosinus,2))*
         //                             ((a*(-16*Power(x,3) + 8*xx*Sqrt(r_el) - yy*Sqrt(r_el)))/
         //                                (4.*Power(r_el,1.5)*Power(-2*x + Sqrt(r_el),1.5)) - 48*y*cosinus -
         //                               576*Power(y,4)*sinus) - (-2 + p)*(-((a*Sqrt(-2*x + Sqrt(r_el)))/Sqrt(r_el)) -
         //                               16*x*cosinus)*(-(yy*(-a + 48*y*Sqrt(r_el)*Sqrt(-2*x + Sqrt(r_el))*Cos(1 - 8*xx - 8*yyy))*
         //                                   (12*a*xx + a*yy - 6*a*x*Sqrt(r_el) -
         //                                     768*x*y*Power(r_el,1.5)*Power(-2*x + Sqrt(r_el),1.5)*Sin(1 - 8*xx - 8*yyy)))/
         //                                (2.*Power(r_el,2)*Power(-2*x + Sqrt(r_el),2)) +
         //                               2*(-((a*Sqrt(-2*x + Sqrt(r_el)))/Sqrt(r_el)) - 16*x*cosinus)*
         //                                ((a*(-r_el + 2*x*Sqrt(r_el)))/(Power(r_el,1.5)*Sqrt(-2*x + Sqrt(r_el))) -
         //                                  16*cosinus - 256*xx*sinus)) -
         //                            ((-2 + p)*y*(a/(Sqrt(r_el)*Sqrt(-2*x + Sqrt(r_el))) - 48*y*cosinus)*
         //                               (-((y*(a*Sqrt(-2*x + Sqrt(r_el)) + 16*x*Sqrt(r_el)*Cos(1 - 8*xx - 8*yyy))*
         //                                      (12*a*xx + a*yy - 6*a*x*Sqrt(r_el) -
         //                                        768*x*y*Power(r_el,1.5)*Power(-2*x + Sqrt(r_el),1.5)*Sin(1 - 8*xx - 8*yyy)))/
         //                                    (Power(r_el,2)*Power(-2*x + Sqrt(r_el),1.5))) +
         //                                 y*(a/(Sqrt(r_el)*Sqrt(-2*x + Sqrt(r_el))) - 48*y*cosinus)*
         //                                  ((a*(-16*Power(x,3) + 8*xx*Sqrt(r_el) - yy*Sqrt(r_el)))/
         //                                     (4.*Power(r_el,1.5)*Power(-2*x + Sqrt(r_el),1.5)) - 48*y*cosinus -
         //                                    576*Power(y,4)*sinus)))/2.))/2.;
         return (Power(
               Power(eps, 2)
                     + Power(
                           (a * Sqrt( -2 * x + Sqrt(4 * Power(x, 2) + Power(y, 2)))) / Sqrt(4 * Power(x, 2) + Power(y, 2))
                                 + 16 * x * Cos(1 - 8 * (Power(x, 2) + Power(y, 3))),
                           2)
                     + Power(
                           (a * y) / (2. * Sqrt(4 * Power(x, 2) + Power(y, 2)) * Sqrt( -2 * x + Sqrt(4 * Power(x, 2) + Power(y, 2))))
                                 - 24 * Power(y, 2) * Cos(1 - 8 * (Power(x, 2) + Power(y, 3))),
                           2),
               ( -4 + p) / 2.)
               * ( -2
                     * (Power(eps, 2)
                           + Power(
                                 (a * Sqrt( -2 * x + Sqrt(4 * Power(x, 2) + Power(y, 2)))) / Sqrt(4 * Power(x, 2) + Power(y, 2))
                                       + 16 * x * Cos(1 - 8 * (Power(x, 2) + Power(y, 3))),
                                 2)
                           + Power(
                                 (a * y) / (2. * Sqrt(4 * Power(x, 2) + Power(y, 2)) * Sqrt( -2 * x + Sqrt(4 * Power(x, 2) + Power(y, 2))))
                                       - 24 * Power(y, 2) * Cos(1 - 8 * (Power(x, 2) + Power(y, 3))),
                                 2))
                     * ((a * ( -4 * Power(x, 2) + Power(y, 2) + 2 * x * Sqrt(4 * Power(x, 2) + Power(y, 2))))
                           / (Power(4 * Power(x, 2) + Power(y, 2), 1.5) * Sqrt( -2 * x + Sqrt(4 * Power(x, 2) + Power(y, 2))))
                           - 16 * Cos(1 - 8 * (Power(x, 2) + Power(y, 3))) - 256 * Power(x, 2) * Sin(1 - 8 * (Power(x, 2) + Power(y, 3))))
                     - 2
                           * (Power(eps, 2)
                                 + Power(
                                       (a * Sqrt( -2 * x + Sqrt(4 * Power(x, 2) + Power(y, 2)))) / Sqrt(4 * Power(x, 2) + Power(y, 2))
                                             + 16 * x * Cos(1 - 8 * (Power(x, 2) + Power(y, 3))),
                                       2)
                                 + Power(
                                       (a * y)
                                             / (2. * Sqrt(4 * Power(x, 2) + Power(y, 2))
                                                   * Sqrt( -2 * x + Sqrt(4 * Power(x, 2) + Power(y, 2))))
                                             - 24 * Power(y, 2) * Cos(1 - 8 * (Power(x, 2) + Power(y, 3))),
                                       2))
                           * ((a
                                 * ( -16 * Power(x, 3) + 8 * Power(x, 2) * Sqrt(4 * Power(x, 2) + Power(y, 2))
                                       - Power(y, 2) * Sqrt(4 * Power(x, 2) + Power(y, 2))))
                                 / (4. * Power(4 * Power(x, 2) + Power(y, 2), 1.5)
                                       * Power( -2 * x + Sqrt(4 * Power(x, 2) + Power(y, 2)), 1.5))
                                 - 48 * y * Cos(1 - 8 * (Power(x, 2) + Power(y, 3)))
                                 - 576 * Power(y, 4) * Sin(1 - 8 * (Power(x, 2) + Power(y, 3))))
                     - ( -2 + p)
                           * ( -((a * Sqrt( -2 * x + Sqrt(4 * Power(x, 2) + Power(y, 2)))) / Sqrt(4 * Power(x, 2) + Power(y, 2)))
                                 - 16 * x * Cos(1 - 8 * (Power(x, 2) + Power(y, 3))))
                           * ( -(Power(y, 2)
                                 * ( -a
                                       + 48 * y * Sqrt(4 * Power(x, 2) + Power(y, 2)) * Sqrt( -2 * x + Sqrt(4 * Power(x, 2) + Power(y, 2)))
                                             * Cos(1 - 8 * Power(x, 2) - 8 * Power(y, 3)))
                                 * (12 * a * Power(x, 2) + a * Power(y, 2) - 6 * a * x * Sqrt(4 * Power(x, 2) + Power(y, 2))
                                       - 768 * x * y * Power(4 * Power(x, 2) + Power(y, 2), 1.5)
                                             * Power( -2 * x + Sqrt(4 * Power(x, 2) + Power(y, 2)), 1.5)
                                             * Sin(1 - 8 * Power(x, 2) - 8 * Power(y, 3))))
                                 / (2. * Power(4 * Power(x, 2) + Power(y, 2), 2) * Power( -2 * x + Sqrt(4 * Power(x, 2) + Power(y, 2)), 2))
                                 + 2
                                       * ( -((a * Sqrt( -2 * x + Sqrt(4 * Power(x, 2) + Power(y, 2)))) / Sqrt(4 * Power(x, 2) + Power(y, 2)))
                                             - 16 * x * Cos(1 - 8 * (Power(x, 2) + Power(y, 3))))
                                       * ((a * ( -4 * Power(x, 2) + Power(y, 2) + 2 * x * Sqrt(4 * Power(x, 2) + Power(y, 2))))
                                             / (Power(4 * Power(x, 2) + Power(y, 2), 1.5)
                                                   * Sqrt( -2 * x + Sqrt(4 * Power(x, 2) + Power(y, 2))))
                                             - 16 * Cos(1 - 8 * (Power(x, 2) + Power(y, 3)))
                                             - 256 * Power(x, 2) * Sin(1 - 8 * (Power(x, 2) + Power(y, 3)))))
                     - (( -2 + p) * y
                           * (a / (Sqrt(4 * Power(x, 2) + Power(y, 2)) * Sqrt( -2 * x + Sqrt(4 * Power(x, 2) + Power(y, 2))))
                                 - 48 * y * Cos(1 - 8 * (Power(x, 2) + Power(y, 3))))
                           * ( -((y
                                 * (a * Sqrt( -2 * x + Sqrt(4 * Power(x, 2) + Power(y, 2)))
                                       + 16 * x * Sqrt(4 * Power(x, 2) + Power(y, 2)) * Cos(1 - 8 * Power(x, 2) - 8 * Power(y, 3)))
                                 * (12 * a * Power(x, 2) + a * Power(y, 2) - 6 * a * x * Sqrt(4 * Power(x, 2) + Power(y, 2))
                                       - 768 * x * y * Power(4 * Power(x, 2) + Power(y, 2), 1.5)
                                             * Power( -2 * x + Sqrt(4 * Power(x, 2) + Power(y, 2)), 1.5)
                                             * Sin(1 - 8 * Power(x, 2) - 8 * Power(y, 3))))
                                 / (Power(4 * Power(x, 2) + Power(y, 2), 2) * Power( -2 * x + Sqrt(4 * Power(x, 2) + Power(y, 2)), 1.5)))
                                 + y
                                       * (a / (Sqrt(4 * Power(x, 2) + Power(y, 2)) * Sqrt( -2 * x + Sqrt(4 * Power(x, 2) + Power(y, 2))))
                                             - 48 * y * Cos(1 - 8 * (Power(x, 2) + Power(y, 3))))
                                       * ((a
                                             * ( -16 * Power(x, 3) + 8 * Power(x, 2) * Sqrt(4 * Power(x, 2) + Power(y, 2))
                                                   - Power(y, 2) * Sqrt(4 * Power(x, 2) + Power(y, 2))))
                                             / (4. * Power(4 * Power(x, 2) + Power(y, 2), 1.5)
                                                   * Power( -2 * x + Sqrt(4 * Power(x, 2) + Power(y, 2)), 1.5))
                                             - 48 * y * Cos(1 - 8 * (Power(x, 2) + Power(y, 3)))
                                             - 576 * Power(y, 4) * Sin(1 - 8 * (Power(x, 2) + Power(y, 3)))))) / 2.)) / 2.;
      }

      void set_BC()
      {
      }
      virtual double eval_local_remainder(Local_Container<dim>& U_diff, Local_Container<dim>& Z_diff, bool face = false)
      {
         //this is just the correct remainder for p=4 and p=2
         Tensor<1, dim> grad_u = this->U[0].U.Grad[this->number_of_variables - 1];
         Tensor<1, dim> grad_z = this->Z[0].U.Grad[this->number_of_variables - 1];
         Tensor<1, dim> grad_u_diff = U_diff.U.Grad[this->number_of_variables - 1];
         Tensor<1, dim> grad_z_diff = Z_diff.U.Grad[this->number_of_variables - 1];
         if (comp_i == comp_j && comp_j == this->number_of_variables - 1)
            return 1. / 4.
                  * ((p - 2) * (p - 4) * scalar_product(grad_u + 0.5 * grad_u_diff, grad_u_diff)
                        * scalar_product(grad_u + 0.5 * grad_u_diff, grad_u_diff) * scalar_product(grad_u + 0.5 * grad_u_diff, grad_z_diff)
                        * std::pow(scalar_product(grad_u + 0.5 * grad_u_diff, grad_u + 0.5 * grad_u_diff), p - 6)
                        + (p - 2) * scalar_product(grad_u + 0.5 * grad_u_diff, grad_z_diff) * scalar_product(grad_u_diff, grad_u_diff)
                              * std::pow(scalar_product(grad_u + 0.5 * grad_u_diff, grad_u + 0.5 * grad_u_diff), p - 4)
                        + (p - 2) * scalar_product(grad_u + 0.5 * grad_u_diff, grad_u_diff) * scalar_product(grad_z_diff, grad_u_diff)
                              * std::pow(scalar_product(grad_u + 0.5 * grad_u_diff, grad_u + 0.5 * grad_u_diff), p - 4)
                        + (p - 2) * scalar_product(grad_u + 0.5 * grad_u_diff, grad_u_diff) * scalar_product(grad_u_diff, grad_z_diff)
                              * std::pow(scalar_product(grad_u + 0.5 * grad_u_diff, grad_u + 0.5 * grad_u_diff), p - 4))

                  + 1. / 12.
                        * ((p - 2) * (p - 4) * scalar_product(grad_z + 0.5 * grad_z_diff, grad_u_diff)
                              * scalar_product(grad_z + 0.5 * grad_z_diff, grad_u_diff)
                              * scalar_product(grad_z + 0.5 * grad_z_diff, grad_u_diff)
                              * std::pow(scalar_product(grad_z + 0.5 * grad_z_diff, grad_u + 0.5 * grad_u_diff), p - 6)
                              + (p - 2) * scalar_product(grad_z + 0.5 * grad_z_diff, grad_u_diff) * scalar_product(grad_u_diff, grad_u_diff)
                                    * std::pow(scalar_product(grad_z + 0.5 * grad_z_diff, grad_z + 0.5 * grad_z_diff), p - 4)
                              + (p - 2) * scalar_product(grad_z + 0.5 * grad_z_diff, grad_u_diff) * scalar_product(grad_u_diff, grad_u_diff)
                                    * std::pow(scalar_product(grad_u + 0.5 * grad_u_diff, grad_u + 0.5 * grad_u_diff), p - 4)
                              + (p - 2) * scalar_product(grad_z + 0.5 * grad_z_diff, grad_u_diff) * scalar_product(grad_u_diff, grad_u_diff)
                                    * std::pow(scalar_product(grad_u + 0.5 * grad_u_diff, grad_u + 0.5 * grad_u_diff), p - 4))

            ;
         return 0;
      }

      virtual double eval_local_billinearform(Local_Container<dim>& Trialfunction, Local_Container<dim>& Testfunction, bool face = false)
      {
         Point<dim> quadrature_point = this->fe_values_adjoint.quadrature_point(this->q);
         //         double p=2.0+Sqrt(Power(quadrature_point(0),2) + Power(quadrature_point(1),2) + Power(quadrature_point(2),2));
         if ( !face)
         {
            Tensor<1, dim> grad_psi_u = Trialfunction.U.Grad[this->number_of_variables - 1];
            Tensor<1, dim> grad_phi_u = Testfunction.U.Grad[this->number_of_variables - 1];
            Tensor<1, dim> grad_u = this->U[0].U.Grad[this->number_of_variables - 1];
            if (this->comp_i == this->number_of_variables - 1 && this->comp_j == this->number_of_variables - 1)
               return (((p - 2.0) / 1.0) * std::pow(eps * eps + grad_u * grad_u, p / 2.0 - 2.0) * grad_u * grad_phi_u * grad_u * grad_psi_u
                     + (std::pow(eps * eps + grad_u.norm_square(), p / 2.0 - 1.0)) * grad_phi_u * grad_psi_u);
            //+ Trialfunction.U.Val[this->comp_i] * Testfunction.U.Val[this->comp_j];
            if (this->comp_i == this->comp_j) return Trialfunction.U.Val[this->comp_i] * Testfunction.U.Val[this->comp_j];

         }
         if (face)
         {
            if (this->fe_face_values_adjoint.get_cell()->face(this->face)->boundary_id() == 0
                  && this->fe_face_values_adjoint.get_cell()->face(this->face)->at_boundary())
               if (this->comp_i == this->number_of_variables - 1 && this->comp_j == this->number_of_variables - 1)
               {  //cout<< this->fe_face_values_adjoint.normal_vector(this->face_q)<<endl;
                  //                                      Point<dim> quadrature_point =
                  //                                                      this->fe_face_values_adjoint.quadrature_point(
                  //                                                                      this->face_q);
                  Tensor<1, dim> grad_u = this->U[0].U.Grad[this->number_of_variables - 1];
                  double v = this->Testfunction.face_U.Val[this->comp_i];
                  double u = this->U[0].U.Val[this->number_of_variables - 1];

                  Tensor<1, dim> grad_trial = this->Trialfunction.face_U.Grad[this->comp_i];

                  double h_f = 1 / this->fe_face_values_adjoint.get_cell()->diameter();
                  //                  double h_f = std::pow(eps * eps + 1 / pow(this->fe_face_values_adjoint.get_cell()->diameter(), 4), p / 2.0 - 1.0)
                  //                        / this->fe_face_values_adjoint.get_cell()->diameter();
                  double f = std::pow(eps * eps + grad_u * grad_u, p / 2.0 - 1.0);  //f(u)
                  //                  double gradf_test = ((p - 2.0) / 1.0) * std::pow(eps * eps + grad_u * grad_u, p / 2.0 - 2.0) * grad_u
                  //                        * this->Testfunction.face_U.Grad[this->comp_i];  //f'(u)*grad_test
                  double gradf_trial = ((p - 2.0) / 1.0) * std::pow(eps * eps + grad_u * grad_u, p / 2.0 - 2.0) * grad_u * grad_trial;  //f'(u)*grad_trial

                  // pen (u-g)v for p-Laplace
                  return gamma * h_f * (  //  gamma/h*(
                        f * Trialfunction.face_U.Val[this->comp_j] * Testfunction.face_U.Val[this->comp_j]  //f(u)*trial*test
                        //                        + 1 * (gradf_trial) * (u - dirichletdata_g(quadrature_point)) * v  //f'(u)*gradtrial*(u-g)*test
                        )
                        // Linearization of the boundary therm du.n v

                        - f * grad_trial * this->fe_face_values_adjoint.normal_vector(this->face_q) * Testfunction.face_U.Val[this->comp_j]  //f(u)gradtrial.n*test
                        - gradf_trial * grad_u * this->fe_face_values_adjoint.normal_vector(this->face_q)
                              * Testfunction.face_U.Val[this->comp_j]  //f'(u)grad_trial*grad_u.n*test

                        //Linearization for the boundarytherm (u-g)dv.n
                        - f * this->Trialfunction.face_U.Val[this->comp_i] * Testfunction.face_U.Grad[this->comp_j]
                              * this->fe_face_values_adjoint.normal_vector(this->face_q)  //f(u)gradtest.n*trial
                        //                        - gradf_trial * (u - dirichletdata_g(quadrature_point)) * Testfunction.face_U.Grad[this->comp_j]
                        //                              * this->fe_face_values_adjoint.normal_vector(this->face_q);
                  ;
               }

            if (this->comp_i != this->number_of_variables - 1 && this->comp_j != this->number_of_variables - 1)
               return 0 * Trialfunction.face_U.Val[this->comp_i] * Testfunction.face_U.Val[this->comp_j];
         }
         return 0;
      }

      virtual double eval_local_residual(Local_Container<dim>& Testfunction, bool face = false)
      {
         if ( !face)
         {
            Point<dim> quadrature_point = this->fe_values_adjoint.quadrature_point(this->q);
            //            double p=2.0+Sqrt(Power(quadrature_point(0),2) + Power(quadrature_point(1),2) + Power(quadrature_point(2),2));
            Tensor<1, dim> grad_phi_u = Testfunction.U.Grad[this->number_of_variables - 1];
            double phi_u = Testfunction.U.Val[this->number_of_variables - 1];
            Tensor<1, dim> grad_u = this->U[0].U.Grad[this->number_of_variables - 1];
            if (this->comp_j == this->number_of_variables - 1)
            {
               //               if (phi_u > 10) cout << phi_u << endl;
               return (std::pow(eps * eps + grad_u * grad_u, p / 2.0 - 1.0) * grad_u * grad_phi_u
               //                     + this->U[0].U.Val[this->number_of_variables - 1] * phi_u
                     - (rhs_f(quadrature_point) /*+dirichletdata_g(quadrature_point)*/) * phi_u);
            }
            return 0;

         }
         if (face)
         {
            Point<dim> quadrature_point = this->fe_face_values_adjoint.quadrature_point(this->face_q);
            if (this->fe_face_values_adjoint.get_cell()->face(this->face)->boundary_id() == 0
                  && this->fe_face_values_adjoint.get_cell()->face(this->face)->at_boundary())
            {

               if (this->comp_j == this->number_of_variables - 1)
               {
                  double u = this->U[0].face_U.Val[this->comp_j];
                  Tensor<1, dim> grad_u = this->U[0].face_U.Grad[this->comp_j];
                  double f = std::pow(eps * eps + grad_u * grad_u, p / 2.0 - 1.0);
                  double h_f = 1 / this->fe_face_values_adjoint.get_cell()->diameter();
                  //                  double h_f = std::pow(eps * eps + 1 / pow(this->fe_face_values_adjoint.get_cell()->diameter(), 4), p / 2.0 - 1.0)
                  //                        / this->fe_face_values_adjoint.get_cell()->diameter();
                  //                  cout << "cell: " << this->fe_face_values_adjoint.get_cell() << "       face:" << this->face
                  //                                                                            << "   testval:" << Testfunction.face_U.Val[this->number_of_variables - 1] << endl;
                  return 1
                        * ((f * gamma * h_f * (u - dirichletdata_g(quadrature_point))
                              * Testfunction.face_U.Val[this->number_of_variables - 1])  // pen(u-g)v

                              - f * grad_u * this->fe_face_values_adjoint.normal_vector(this->face_q)
                                    * Testfunction.face_U.Val[this->number_of_variables - 1]  //du.n v

                              - f * (u - dirichletdata_g(quadrature_point)) * Testfunction.face_U.Grad[this->number_of_variables - 1]
                                    * this->fe_face_values_adjoint.normal_vector(this->face_q)  //(u-g)dv.n
                        );
                  cout << "cell: " << this->fe_face_values_adjoint.get_cell() << "       face:" << this->face << "   testval:"
                        << Testfunction.face_U.Val[this->number_of_variables - 1] << endl;
               }
               if (this->comp_j != this->number_of_variables - 1) return 0;

            }
         }

         return 0;
      }
}
;

template<int dim, typename VECTOR = BlockVector<double>>
class Laplace : public Local_Problem<dim>
{
   public:
//      Phasephield2D(std::vector<VECTOR> &primal_solutions, std::vector<VECTOR> &adjoint_solutions, const FESystem<dim>&fe_primal,
//                    const FESystem<dim>&fe_adjoint, QGauss<dim>& quadrature_formula, QGauss<dim - 1>& face_quadrature_formula,
//                    const FESystem<dim> &fe_pou) :
//            Local_Problem<dim>(primal_solutions, adjoint_solutions, fe_primal, fe_adjoint, quadrature_formula,
//                                                    face_quadrature_formula, fe_pou)
//      {
//      }
//   public:
      Laplace(std::vector<VECTOR> &primal_solutions, std::vector<VECTOR> &adjoint_solutions, const FESystem<dim>&fe_primal,
              const FESystem<dim>&fe_adjoint, QGauss<dim>& quadrature_formula, QGauss<dim - 1>& face_quadrature_formula,
              const FESystem<dim> &fe_pou, std::vector<PointHistory<dim> >& quadrature_point_history) :
            Local_Problem<dim>(primal_solutions, adjoint_solutions, fe_primal, fe_adjoint, quadrature_formula, face_quadrature_formula,
                               fe_pou), quadrature_point_history(quadrature_point_history)
      {

      }
      virtual ~Laplace() = default;
      std::vector<PointHistory<dim> >& quadrature_point_history;
      typedef Local_Problem<dim> Parent;
      using Parent::comp_i;
      using Parent::comp_j;
      using Parent::U;
      double p = 4;
      double eps = 0.1;
      double kappa = 1e-16;
      double gamma = 10000;
      double L = 1;
      double mu = 2;
      double t = -0.5;
      double dirichletdata_g(Point<dim> point)
      {
         return 2;
      }
      /////////////////////////////////////////////////////

      double function(double u, double N_gradu = 0)
      {
         return -Sin(u - 1) + exp(u);
      }

      double gradfunctionu(double u, double N_gradu = 0)
      {
         return -Cos(u - 1) + exp(u);
      }

      /////////////////////////////////////////////////////

      double diff(double & u)
            {
         return 1;
         if(u>0.1)
            return 1e+9;
              return 1;
            }
      double function2(double u, double N_gradu = 0)
      {
         return exp(u * u - u);
      }
      double gradfunctionu2(double u, double N_gradu = 0)
      {
         return exp(u * u - u) * (2 * u - 1);
      }
      double gradfunctionN_gradu(double u, double N_gradu = 0)
      {
         return 0;
      }
      double rhs_f(Point<dim> point, int comp = 0)
      {
         const auto & x = point(0);
         const auto & y = point(1);
         if (comp == 0) return 1;
         return 0 * x * y;
      }

      void set_BC()
      {
      }
      virtual double eval_local_billinearform(Local_Container<dim>& Trialfunction, Local_Container<dim>& Testfunction, bool face = false)
      {

         double returnv_value = 0;

         if ( !face)
         {

//            Tensor<2, 2> stress_term_plus;
//            Tensor<2, 2> stress_term_minus;
//            Tensor<2, 2> zero_matrix;
            //eigensystem_symmetric(E, stress_term_plus, stress_term_minus);
            if (this->comp_j == this->comp_i) return diff_p(U[0].U.Val[this->comp_i])*Trialfunction.U.Grad[this->comp_i] * Testfunction.U.Grad[this->comp_j];
            //returnv_value=Trialfunction.U.Grad[this->comp_j]*Testfunction.U.Grad[this->comp_j];
         }

         return returnv_value;
      }

      virtual double eval_local_residual(Local_Container<dim>& Testfunction, bool face = false)
      {

            return -1 * Testfunction.U.Val[this->comp_j] + diff(U[0].U.Val[this->comp_j])*Testfunction.U.Grad[this->comp_j] * U[0].U.Grad[this->comp_j];
         return 0;

      }

};

template<int dim, typename VECTOR = BlockVector<double>>
class Constrainted_Laplace : public Local_Problem<dim>
{
   public:
      Constrainted_Laplace(std::vector<VECTOR> &primal_solutions, std::vector<VECTOR> &adjoint_solutions, const FESystem<dim>&fe_primal,
              const FESystem<dim>&fe_adjoint, QGauss<dim>& quadrature_formula, QGauss<dim - 1>& face_quadrature_formula,
              const FESystem<dim> &fe_pou, std::vector<PointHistory<dim> >& quadrature_point_history) :
            Local_Problem<dim>(primal_solutions, adjoint_solutions, fe_primal, fe_adjoint, quadrature_formula, face_quadrature_formula,
                               fe_pou), quadrature_point_history(quadrature_point_history)
      {

      }
      virtual ~Constrainted_Laplace() = default;
      std::vector<PointHistory<dim> >& quadrature_point_history;
      typedef Local_Problem<dim> Parent;
      using Parent::comp_i;
      using Parent::comp_j;
      using Parent::U;
      double p = 1;
      double eps = 0.1;
      double kappa = 1e-16;
      double gamma = 10000;
      double L = 1;
      double mu = 2;
      double t = -0.5;
      double dirichletdata_g(Point<dim> point)
      {
         return 2;
      }
      /////////////////////////////////////////////////////

      double function(double u, double N_gradu = 0)
      {
         return -Sin(u - 1) + exp(u);
      }

      double gradfunctionu(double u, double N_gradu = 0)
      {
         return -Cos(u - 1) + exp(u);
      }

      /////////////////////////////////////////////////////
      double function2(double u, double N_gradu = 0)
      {
         return exp(u * u - u);
      }
      double gradfunctionu2(double u, double N_gradu = 0)
      {
         return exp(u * u - u) * (2 * u - 1);
      }
      double gradfunctionN_gradu(double u, double N_gradu = 0)
      {
         return 0;
      }
      double rhs_f(Point<dim> point, int comp = 0)
      {
         const auto & x = point(0);
         const auto & y = point(1);
         if (comp == 0) return 1;
         return 0 * x * y;
      }

      void set_BC()
      {
      }
      virtual double eval_local_billinearform(Local_Container<dim>& Trialfunction, Local_Container<dim>& Testfunction, bool face = false)
      {

         double returnv_value = 0;

         if ( !face)
         {

            if (this->Newton)
            {
            if (this->comp_j ==0 && this->comp_i ==0)
            {
               double phi=this->U[0].U.Val[1];
               return Trialfunction.U.Grad[this->comp_i] * Testfunction.U.Grad[this->comp_j]*phi+
                     Trialfunction.U.Val[this->comp_i] * Testfunction.U.Val[this->comp_j];
            }
            if (this->comp_j ==0 && this->comp_i ==1)
            {
               double phi=Trialfunction.U.Val[1];
               return (this->U[0].U.Grad[this->comp_i] * Testfunction.U.Grad[this->comp_j]-1*Testfunction.U.Val[this->comp_j])*phi+
                     (2*this->U[0].U.Val[this->comp_i]) * Testfunction.U.Val[this->comp_j]*phi;
            }
            if (this->comp_j ==1 && this->comp_i ==0)
            {
             return Trialfunction.U.Val[comp_i]*Testfunction.U.Val[this->comp_j];
            }
            if (this->comp_j ==1 && this->comp_i ==0)
            {
               double phi=this->U[0].U.Val[1];
               return 2*Trialfunction.U.Val[this->comp_i]*Testfunction.U.Val[this->comp_j]*phi;
            }
            }
            else
            {
               double phi=this->U[0].U.Val[1];
               return Trialfunction.U.Grad[this->comp_i] * Testfunction.U.Grad[this->comp_j]*phi+
                     Trialfunction.U.Val[this->comp_i] * Testfunction.U.Val[this->comp_j]+(this->U[0].U.Grad[this->comp_i] * Testfunction.U.Grad[this->comp_j]-1*Testfunction.U.Val[this->comp_j])*phi+
                     (2*this->U[0].U.Val[this->comp_i]) * Testfunction.U.Val[this->comp_j]*phi+Trialfunction.U.Val[comp_i]*Testfunction.U.Val[this->comp_j]+2*Trialfunction.U.Val[this->comp_i]*Testfunction.U.Val[this->comp_j]*phi;
            }


         }

         return returnv_value;
      }

      virtual double eval_local_residual(Local_Container<dim>& Testfunction, bool face = false)
      {
         double phi=this->U[0].U.Val[1];
            return (-1 * Testfunction.U.Val[0] + Testfunction.U.Grad[0] * U[0].U.Grad[0])*phi+
                  0.5*(this->U[0].U.Val[0]-1+phi*phi)*Testfunction.U.Val[1];
         return 0;

      }

}
;

//template<int dim, typename VECTOR = BlockVector<double>>
//class Opt_p_Laplace : public Local_Problem<dim>
//{
//   public:
//      Opt_p_Laplace(std::vector<VECTOR> &primal_solutions, std::vector<VECTOR> &adjoint_solutions, const FESystem<dim>&fe_primal,
//                           const FESystem<dim>&fe_adjoint, QGauss<dim>& quadrature_formula, QGauss<dim - 1>& face_quadrature_formula,
//                           const FESystem<dim> &fe_pou) :
//            Local_Problem<dim>(primal_solutions, adjoint_solutions, fe_primal, fe_adjoint, quadrature_formula, face_quadrature_formula,
//                               fe_pou)
//      {
//
//      }
//      virtual ~Opt_p_Laplace() = default;
//      typedef Local_Problem<dim> Parent;
//      using Parent::comp_i;
//      using Parent::comp_j;
//      using Parent::U;
//      double p = 4;
//      double eps = 0.1;
//      double kappa = 1e-10;
//      double L = 1;
//      double mu = 2;
//      double t = -0.5;
//      double gamma_ = 1000000;
//      double dirichletdata_g(Point<dim> point)
//      {
//         return 2;
//      }
//      /////////////////////////////////////////////////////
//
//      double functionU_D(double u, double N_gradu = 0)
//      {
//         return -Sin(u - 1) + exp(u);
//      }
//
//      double functionQ_D(double u, double N_gradu = 0)
//      {
//         return -Cos(u - 1) + exp(u);
//      }
//
//      /////////////////////////////////////////////////////
//      double function2(double u, double N_gradu = 0)
//      {
//         return exp(u * u - u);
//      }
//      double gradfunctionu2(double u, double N_gradu = 0)
//      {
//         return exp(u * u - u) * (2 * u - 1);
//      }
//      double gradfunctionN_gradu(double u, double N_gradu = 0)
//      {
//         return 0;
//      }
//      double rhs_f(Point<dim> point, int comp = 0)
//      {
//         const auto & x = point(0);
//         const auto & y = point(1);
//         if (comp == 0) return 1;
//         return 0 * x * y;
//      }
//
//      void set_BC()
//      {
//      }
//      virtual double eval_local_billinearform(Local_Container<dim>& Trialfunction, Local_Container<dim>& Testfunction, bool face = false)
//      {
//         double returnv_value = 0;
//         if ( !face)
//         {
//
//            double pf = this->U[0].U.Val[dim];
//            Tensor<1, dim - 1> u;
//            Tensor<2, dim - 1> grad_u;
//            Tensor<2, dim - 1> grad_psitest_u;
//            Tensor<2, dim - 1> grad_psitrial_u;
//            Tensor<2, dim - 1> I = get_Identity<dim - 1>();
//
//            for (unsigned int i = 0; i < dim - 1; i++)
//            {
//               u[i] = this->U[0].U.Val[i];
//               if (comp_j != dim && comp_j != dim - 1) grad_psitest_u[comp_j][i] = Testfunction.U.Grad[comp_j][i];
//               if (comp_i != dim && comp_i != dim - 1) grad_psitrial_u[comp_i][i] = Trialfunction.U.Grad[comp_i][i];
//               for (unsigned int j = 0; j < dim - 1; j++)
//               {
//                  grad_u[i][j] = this->U[0].U.Grad[i][j];
//               }
//            }
//            const Tensor<2, dim - 1> E = 0.5 * (grad_u + transpose(grad_u)) + 0.5 * (grad_u - transpose(grad_u));
//            double trace_E = 0;  //trace(E) /*+ E[1][1]*/;
//            Tensor<1, dim> grad_pf = this->U[0].U.Grad[dim];
//            const Tensor<2, dim - 1> Eu = 0.5 * (grad_u + transpose(grad_u)) + 0.5 * (grad_u - transpose(grad_u));
//            const Tensor<2, dim - 1> Etest = 0.5 * (grad_psitest_u + transpose(grad_psitest_u))
//                  + 0.5 * (grad_psitest_u - transpose(grad_psitest_u));
//            const Tensor<2, dim - 1> Etrial = 0.5 * (grad_psitrial_u + transpose(grad_psitrial_u))
//                  + 0.5 * (grad_psitrial_u - transpose(grad_psitrial_u));
//
//            Tensor<2, dim - 1> stress_term_plus;
//            Tensor<2, dim - 1> stress_term_minus;
//            Tensor<2, dim - 1> zero_matrix;
//            eigensystem_symmetric(E, stress_term_plus, stress_term_minus);
//            if (comp_j == dim)
//            {
//
//               double test_pf = Testfunction.U.Val[this->comp_j];
//               if (comp_i == dim)
//               {
//                  Tensor<1, dim> grad_trial_pf = Trialfunction.U.Grad[this->comp_i];
//                  double trial_pf = Trialfunction.U.Val[this->comp_i];
//                  returnv_value = (1 - kappa) * test_pf * scalar_product(E + trace_E * I, E) * trial_pf +  //
//                        1.0 / eps * test_pf * trial_pf + eps * grad_trial_pf * Testfunction.U.Grad[this->comp_j]
//                        - eps * grad_trial_pf[dim - 1] * Testfunction.U.Grad[this->comp_j][dim - 1]
//                        + gamma_ * Testfunction.U.Grad[this->comp_i][dim - 1] * Trialfunction.U.Val[this->comp_i]
//                              * (0 < U[0].U.Grad[this->comp_i][dim - 1])
//                        - 0 * grad_trial_pf[dim - 1] * Testfunction.U.Grad[this->comp_j][dim - 1];
//               }
//               if (comp_i != dim && comp_i != dim - 1)
//               {
//
//                  returnv_value = 2 * pf * scalar_product(Etrial /*+ trace(Etrial) * I*/, E) * test_pf;
//               }
//               if (comp_i == dim - 1)
//               {
//                  Tensor<1, dim> grad_trial_pf = Trialfunction.U.Grad[this->comp_i];
//                  returnv_value = 0;
//               }
//            }
//            if (comp_j != dim && comp_j != dim - 1)
//            {
//
//               double test_pf = Testfunction.U.Val[this->comp_j];
//               if (comp_i != dim && comp_i != dim - 1)
//               {
//                  returnv_value = ((1 - kappa) * pf * pf + kappa) * scalar_product(Etest /*+ trace(Etest) * I*/, Etrial)
//                        - Trialfunction.U.Grad[this->comp_i][dim - 1] * Testfunction.U.Grad[this->comp_j][dim - 1];
//               }
//               if (comp_i == dim - 1)
//               {
//                  returnv_value = 0;
//               }
//               if (comp_i == dim)
//               {
//
//                  double trial_pf = Trialfunction.U.Val[this->comp_i];
//                  returnv_value = 2 * pf * scalar_product(grad_psitest_u, E) * trial_pf;
//               }
//            }
//            if (comp_j == dim - 1)
//            {
//               if (comp_j != dim && comp_j != dim - 1)
//               {
//                  returnv_value = 0;
//               }
//               if (comp_i == dim - 1)
//               {
//                  returnv_value = 1000 * Testfunction.U.Val[this->comp_j] * Trialfunction.U.Val[this->comp_i];
//               }
//               if (comp_i == dim)
//               {
//
//                  double trial_pf = Trialfunction.U.Val[this->comp_i];
//                  returnv_value = 0;
//               }
//            }
//
//         }
//
//         return returnv_value;
//      }


template<int dim, typename VECTOR = BlockVector<double>>
class Laplace_NonlinearDiffusion : public Local_Problem<dim>
{
   public:
//      Phasephield2D(std::vector<VECTOR> &primal_solutions, std::vector<VECTOR> &adjoint_solutions, const FESystem<dim>&fe_primal,
//                    const FESystem<dim>&fe_adjoint, QGauss<dim>& quadrature_formula, QGauss<dim - 1>& face_quadrature_formula,
//                    const FESystem<dim> &fe_pou) :
//            Local_Problem<dim>(primal_solutions, adjoint_solutions, fe_primal, fe_adjoint, quadrature_formula,
//                                                    face_quadrature_formula, fe_pou)
//      {
//      }
//   public:
      Laplace_NonlinearDiffusion(std::vector<VECTOR> &primal_solutions, std::vector<VECTOR> &adjoint_solutions, const FESystem<dim>&fe_primal,
              const FESystem<dim>&fe_adjoint, QGauss<dim>& quadrature_formula, QGauss<dim - 1>& face_quadrature_formula,
              const FESystem<dim> &fe_pou, std::vector<PointHistory<dim> >& quadrature_point_history) :
            Local_Problem<dim>(primal_solutions, adjoint_solutions, fe_primal, fe_adjoint, quadrature_formula, face_quadrature_formula,
                               fe_pou), quadrature_point_history(quadrature_point_history)
      {

      }
      virtual ~Laplace_NonlinearDiffusion() = default;
      std::vector<PointHistory<dim> >& quadrature_point_history;
      typedef Local_Problem<dim> Parent;
      using Parent::comp_i;
      using Parent::comp_j;
      using Parent::U;
      double p = 1.0;
      double eps = 0.1;
      double kappa = 1e-16;
      double gamma = 10000;
      double L = 1;
      double mu = 2;
      double t = -0.5;
      double dirichletdata_g(Point<dim> point)
      {
         return 2;
      }
      /////////////////////////////////////////////////////

      double function(double u, double N_gradu = 0)
      {
         return -Sin(u - 1) + exp(u);
      }
      double diff(double u)
      {
//         double constraint = u-1;
//         return (Pi/2)/(Pi/2-std::atan(p/(constraint*constraint)));
         auto &point=this->fe_values_adjoint.quadrature_point(this->q);
         if(point(1)>0.5 && point(0)<0.5) return 1e+8;
         if(point(1)<0.5 && point(0)>0.5) return 1e-8;
         if(point(1)<1 && point(0)>1) return Pi/2-std::atan(u);
         return 2*std::sqrt(abs(u));

      }

      double diff_prime(double u)
      {
         auto &point=this->fe_values_adjoint.quadrature_point(this->q);
         if(point(1)>0.5 && point(0)<0.5) return 0;
         if(point(1)<0.5 && point(0)>0.5) return 0;
         if(point(1)<1 && point(0)>1) return -1/(1+u*u);
         return sign(u)/std::sqrt(abs(u));
//         double constraint = u-1;
//         return -2*p*diff(u)/((Pi/2-std::atan(p/(constraint*constraint)))*constraint*constraint*constraint*(1+p*p/(constraint*constraint*constraint*constraint)));

      }
      /////////////////////////////////////////////////////


      double function2(double u, double N_gradu = 0)
      {
         return exp(u * u - u);
      }
      double gradfunctionu2(double u, double N_gradu = 0)
      {
         return exp(u * u - u) * (2 * u - 1);
      }
      double gradfunctionN_gradu(double u, double N_gradu = 0)
      {
         return 0;
      }
      double rhs_f(Point<dim> point, int comp = 0)
      {
         const auto & x = point(0);
         const auto & y = point(1);
         if (comp == 0) return 1;
         return 0 * x * y;
      }

      void set_BC()
      {
      }
      virtual double eval_local_billinearform(Local_Container<dim>& Trialfunction, Local_Container<dim>& Testfunction, bool face = false)
      {

         double returnv_value = 0;


         if ( !face)
         {

//            Tensor<2, 2> stress_term_plus;
//            Tensor<2, 2> stress_term_minus;
//            Tensor<2, 2> zero_matrix;
            //eigensystem_symmetric(E, stress_term_plus, stress_term_minus);
            if (this->comp_j == this->comp_i)
//               {if(U[0].U.Val[this->comp_j]>1)
//                  return Trialfunction.U.Val[this->comp_i]*Testfunction.U.Val[this->comp_j];
               return diff(U[0].U.Val[this->comp_i])*Trialfunction.U.Grad[this->comp_i] * Testfunction.U.Grad[this->comp_j]+
                  diff_prime(U[0].U.Val[this->comp_j])*Testfunction.U.Grad[this->comp_j] * U[0].U.Grad[this->comp_j]*Trialfunction.U.Val[this->comp_i];
//         }
            //returnv_value=Trialfunction.U.Grad[this->comp_j]*Testfunction.U.Grad[this->comp_j];
         }

         return returnv_value;
      }

      virtual double eval_local_residual(Local_Container<dim>& Testfunction, bool face = false)
      {
//         if(U[0].U.Val[this->comp_j]>1)
//            return (U[0].U.Val[this->comp_j]-0.0999) * Testfunction.U.Val[this->comp_j];
            return -1 * Testfunction.U.Val[this->comp_j] + diff(U[0].U.Val[this->comp_j])*Testfunction.U.Grad[this->comp_j] * U[0].U.Grad[this->comp_j];
         return 0;

      }

};

template<int dim, typename VECTOR = BlockVector<double>>
class Laplace_Obstacleidea1 : public Local_Problem<dim>
{
   public:
      Laplace_Obstacleidea1(std::vector<VECTOR> &primal_solutions, std::vector<VECTOR> &adjoint_solutions, const FESystem<dim>&fe_primal,
              const FESystem<dim>&fe_adjoint, QGauss<dim>& quadrature_formula, QGauss<dim - 1>& face_quadrature_formula,
              const FESystem<dim> &fe_pou, std::vector<PointHistory<dim> >& quadrature_point_history) :
            Local_Problem<dim>(primal_solutions, adjoint_solutions, fe_primal, fe_adjoint, quadrature_formula, face_quadrature_formula,
                               fe_pou), quadrature_point_history(quadrature_point_history)
      {

      }
      virtual ~Laplace_Obstacleidea1() = default;
      std::vector<PointHistory<dim> >& quadrature_point_history;
      typedef Local_Problem<dim> Parent;
      using Parent::comp_i;
      using Parent::comp_j;
      using Parent::U;
      double p = 1.0;
      double eps = 0.1;
      double kappa = 1e-16;
      double gamma = 10000;
      double L = 1;
      double mu = 2;
      double t = -0.5;
      double L_bound=-1e+16;
      double dirichletdata_g(Point<dim> point)
      {
         return 2;
      }
      /////////////////////////////////////////////////////

      double function(double u, double N_gradu = 0)
      {
         return -Sin(u - 1) + exp(u);
      }
      double diff(double u)
      {
//         double constraint = u-1;
//         return (Pi/2)/(Pi/2-std::atan(p/(constraint*constraint)));
         auto &point=this->fe_values_adjoint.quadrature_point(this->q);
         if(point(1)>0.5 && point(0)<0.5) return 1e+8;
         if(point(1)<0.5 && point(0)>0.5) return 1e-8;
         if(point(1)<1 && point(0)>1) return Pi/2-std::atan(u);
         return 2*std::sqrt(abs(u));

      }

      double diff_prime(double u)
      {
         auto &point=this->fe_values_adjoint.quadrature_point(this->q);
         if(point(1)>0.5 && point(0)<0.5) return 0;
         if(point(1)<0.5 && point(0)>0.5) return 0;
         if(point(1)<1 && point(0)>1) return -1/(1+u*u);
         return sign(u)/std::sqrt(abs(u));
//         double constraint = u-1;
//         return -2*p*diff(u)/((Pi/2-std::atan(p/(constraint*constraint)))*constraint*constraint*constraint*(1+p*p/(constraint*constraint*constraint*constraint)));

      }
      /////////////////////////////////////////////////////


      double function2(double u, double N_gradu = 0)
      {
         return exp(u * u - u);
      }
      double gradfunctionu2(double u, double N_gradu = 0)
      {
         return exp(u * u - u) * (2 * u - 1);
      }
      double gradfunctionN_gradu(double u, double N_gradu = 0)
      {
         return 0;
      }
      double rhs_f(Point<dim> point, int comp = 0)
      {
         const auto & x = point(0);
         const auto & y = point(1);
         if (comp == 0) return 1;
         return 0 * x * y;
      }

      void set_BC()
      {
      }
      virtual double eval_local_billinearform(Local_Container<dim>& Trialfunction, Local_Container<dim>& Testfunction, bool face = false)
      {

         double returnv_value = 0;


         if ( !face)
         {

//            Tensor<2, 2> stress_term_plus;
//            Tensor<2, 2> stress_term_minus;
//            Tensor<2, 2> zero_matrix;
            //eigensystem_symmetric(E, stress_term_plus, stress_term_minus);
            double u_val=U[0].U.Val[1];
            if (this->Newton)
            if (this->comp_j == this->comp_i && this->comp_i==0 )
            {
               double divisor=std::max((2*(1-u_val)),L_bound);
               return Trialfunction.U.Grad[0] * Testfunction.U.Grad[0]/divisor;
            }

            if (this->comp_j == 0 && this->comp_i==1 )
            {
               double divisor=std::max((2*(1-u_val)),L_bound);
               return U[0].U.Grad[0]*Testfunction.U.Grad[0]*2/(divisor*divisor)*Trialfunction.U.Val[1];
            }
            if (this->comp_j == 1 && this->comp_i==0 )
            {
//               if(U[0].U.Val[0]>1)
//                  return 0;
               return -Testfunction.U.Val[0]*Trialfunction.U.Val[1];
            }
            if (this->comp_j == 1 && this->comp_i==1 )
            {
               return Testfunction.U.Val[1]*Trialfunction.U.Val[1]*(-2*u_val+2);
            }
            else
            {
               double val_1=0;
               double divisor=std::max((2*(1-u_val)),L_bound);
//               if(U[0].U.Val[0]<=1)
                  val_1=-Testfunction.U.Val[0]*Trialfunction.U.Val[1];
               return Testfunction.U.Val[1]*Trialfunction.U.Val[1]*(-2*u_val+2)+val_1+U[0].U.Grad[0]*Testfunction.U.Grad[0]*2/(divisor*divisor)*Trialfunction.U.Val[1]+Trialfunction.U.Grad[0] * Testfunction.U.Grad[0]/divisor;
            }
//         }
            //returnv_value=Trialfunction.U.Grad[this->comp_j]*Testfunction.U.Grad[this->comp_j];
         }

         return returnv_value;
      }

      virtual double eval_local_residual(Local_Container<dim>& Testfunction, bool face = false)
      {
         Point<dim> quadrature_point = this->fe_values_adjoint.quadrature_point(this->q);
         double u_val=U[0].U.Val[1];
         if(this->comp_j==0)
         {
            double divisor=std::max((2*(1-u_val)),L_bound);
            return -10 * Testfunction.U.Val[0]+U[0].U.Grad[0]*Testfunction.U.Grad[0]/divisor;
         }
         if(this->comp_j==1)
         {
//         if(U[0].U.Val[0]>1)
//            return -1 * Testfunction.U.Val[1]+(-u_val*u_val+2*u_val)*Testfunction.U.Val[1];
//         else
            return -U[0].U.Val[0] * Testfunction.U.Val[1]+(-u_val*u_val+2*u_val)*Testfunction.U.Val[1];
         }


         return 0;

      }

};

template<int dim, typename VECTOR = BlockVector<double>>
class Laplace_Obstacleidea2 : public Local_Problem<dim>
{
   public:
      Laplace_Obstacleidea2(std::vector<VECTOR> &primal_solutions, std::vector<VECTOR> &adjoint_solutions, const FESystem<dim>&fe_primal,
              const FESystem<dim>&fe_adjoint, QGauss<dim>& quadrature_formula, QGauss<dim - 1>& face_quadrature_formula,
              const FESystem<dim> &fe_pou, std::vector<PointHistory<dim> >& quadrature_point_history) :
            Local_Problem<dim>(primal_solutions, adjoint_solutions, fe_primal, fe_adjoint, quadrature_formula, face_quadrature_formula,
                               fe_pou), quadrature_point_history(quadrature_point_history)
      {
      }
      virtual ~Laplace_Obstacleidea2() = default;
      std::vector<PointHistory<dim> >& quadrature_point_history;
      typedef Local_Problem<dim> Parent;
      using Parent::comp_i;
      using Parent::comp_j;
      using Parent::U;
      double p = 1.0;
      double eps = 0.1;
      double kappa = 1e-16;
      double gamma = 1e+1;
      double L = 1;
      double mu = 2;
      double t = -0.5;
      double L_bound=-1e+16;
      double dirichletdata_g(Point<dim> point)
      {
         return 2;
      }
      /////////////////////////////////////////////////////
      double c(double u) //constraint in the form c(u)<0
      {
         return u-1;
      }
      double c_p(double u) //constraint
      {
         return 1;
      }
      /////////////////////////////////////////////////////
      bool in_domain()
      {
         Point<dim> x = this->fe_values_adjoint.quadrature_point(this->q);
         //         return in_ball(x,Point<dim>(1.0,1.0),1.0)||in_ball(x,Point<dim>(4.0,1.25),0.5)||in_ball(x,Point<dim>(1.25,4.0),0.5);
        // return !(in_heart(x,Point<dim>(1.25,1.25),0.15)||in_heart(x,Point<dim>(3.75,1.25),0.1)||in_heart(x,Point<dim>(1.25,3.75),0.1));
         return !in_hypercube<dim>(x,Point<dim>(1.25,1.25),1.25);

      }
      double constraint_prime(double u)
            {

         if(in_domain())
         return 3*(c(u)>0)*(c(u))*(c(u))*c_p(u);
         return 0;
            }
      double constraint(double u)
            {
         if(in_domain())
         return (c(u)>0)*(c(u))*(c(u))*(c(u));
         return 0;
            }
      double get_approx_min_h()
      {
         unsigned int level = this->fe_values_adjoint.get_cell()->get_triangulation().n_levels()+this->fe_values_adjoint.get_fe().dofs_per_cell;
          return std::pow(0.5,level);
      }

      virtual double eval_local_remainder(Local_Container<dim>& U_diff, Local_Container<dim>& Z_diff, bool face = false)
           {
         Point<dim> x = this->fe_values_adjoint.quadrature_point(this->q);
         if(in_domain())
              {
                 double h=get_approx_min_h();
                 //this just works for linear constraints
                 double prefactor=gamma/(4*h*h);//=1/24*6gamma/h^2
                 double u=U[0].U.Val[0];
                 double u_diff=U_diff.U.Val[0];
                 double z=this->Z[0].U.Val[0];
                 double z_diff=Z_diff.U.Val[0];
                 double uPlustildeu=2*u+u_diff;
                 double zPlustildez=2*z+z_diff;
//                 std:: cout<<"U"<<u<<std::endl;
//                 std:: cout<<"Z"<<z<<std::endl;
//                 std:: cout<<"U_diff"<<u_diff<<std::endl;
//                 std:: cout<<"Z_diff"<<z_diff<<std::endl;
//                 std:: cout<<"U_p"<<uPlustildeu<<std::endl;
//                                  std:: cout<<"zp"<<zPlustildez<<std::endl;
                 return 0*prefactor*(3*uPlustildeu*u_diff*u_diff*z_diff+zPlustildez*u_diff*u_diff*u_diff);


              }
return 0;
           }
      virtual double eval_local_billinearform(Local_Container<dim>& Trialfunction, Local_Container<dim>& Testfunction, bool face = false)
      {

         double returnv_value = 0;
         if ( !face)
         {
            double h=get_approx_min_h();
            double u_val=U[0].U.Val[0];
            double gamma_plus=gamma*constraint_prime(u_val)/(h*h);
            if (this->comp_j == this->comp_i && this->comp_i==0 )
            {
               return Trialfunction.U.Grad[0] * Testfunction.U.Grad[0]+gamma_plus*Trialfunction.U.Val[0]*Testfunction.U.Val[0];
            }
//         }
            //returnv_value=Trialfunction.U.Grad[this->comp_j]*Testfunction.U.Grad[this->comp_j];
         }

         return returnv_value;
      }

      virtual double eval_local_residual(Local_Container<dim>& Testfunction, bool face = false)
      {
         if ( !face)
                {
         double h=get_approx_min_h();
         double u_val=U[0].U.Val[0];
         double gamma_plus=gamma*constraint(u_val)/(h*h);
            return -10 * Testfunction.U.Val[0]+U[0].U.Grad[0]*Testfunction.U.Grad[0]+gamma_plus* Testfunction.U.Val[0];
                }


         return 0;

      }

};


#endif /* VARIATIONAL_FORMULATION_H_ */



==> Compdata/Nonlinear-Coercive/src/variational_formulation_FSI.h <==
#pragma once
 
#include "variational_formulation_nonlinear_elasticity.h"


template<int dim, typename VECTOR = dealii::BlockVector<double>>
class FSI_Problem : public Local_Problem<dim>
{
   public:
      FSI_Problem(std::vector<VECTOR> &primal_solutions, std::vector<VECTOR> &adjoint_solutions, const FESystem<dim>&fe_primal,
                            const FESystem<dim>&fe_adjoint, QGauss<dim>& quadrature_formula, QGauss<dim - 1>& face_quadrature_formula,
                            const FESystem<dim> &fe_pou, std::vector<PointHistory<dim> >& quadrature_point_history) :
            Local_Problem<dim>(primal_solutions, adjoint_solutions, fe_primal, fe_adjoint, quadrature_formula, face_quadrature_formula,
                               fe_pou, update_values | update_quadrature_points | update_gradients | update_JxW_values), quadrature_point_history(
                  quadrature_point_history)
      {
//         AssertDimension(dim, fe_adjoint.n_components());
//         AssertDimension(dim, fe_primal.n_components());
//         get_Lameparameter(70.0, 0.34);
         this->used_faces = use_faces::no_faces;
         dealii::Tensor<2,dim> I;
         for(unsigned int i=0;i<dim;i++)
            for(unsigned int j=0;j<dim;j++)
               I[i][j]= (i==j);
         Id=I;
      }
      std::vector<PointHistory<dim> >& quadrature_point_history;
      virtual ~FSI_Problem() = default;
      typedef Local_Problem<dim> Parent;
      using Parent::comp_i;  //Trialfuntion
      using Parent::comp_j;  //Testfunction
      using Parent::U;
      using Parent::homotopy_s;
      bool INH=false;
      bool STVK=true;
      dealii::Tensor<2,dim> Id;
      double rho_fluid = 1.0;
      double rho_solid = 1.0;
      double viskosity_nu = 1.e-3;
      double mu_solid=1;
      double lambda_solid=1;
      double take_nonlinear_part = 1.0;

      template<typename VAR>
      dealii::Tensor<1, dim> get_u(VAR & u, bool face = false)
      {
         dealii::Tensor < 1, dim > var_u;
         for (unsigned int j = 0; j < dim; j++)
         {
            if (face)
               var_u[j] = u.face_U.Val[j];
            else
               var_u[j] = u.U.Val[j];
         }
         return var_u;
      }
      template<typename VAR>
      dealii::Tensor<1, dim> get_v(VAR & u, bool face = false)
      {
         dealii::Tensor < 1, dim > var_u;
         for (unsigned int j = dim; j < 2*dim; j++)
         {
            if (face)
               var_u[j-dim] = u.face_U.Val[j];
            else
               var_u[j-dim] = u.U.Val[j];
         }
         return var_u;
      }
      dealii::Tensor<1, dim> get_rhs()
      {
         dealii::Tensor < 1, dim > rhs;
         for (unsigned int j = 0; j < dim; j++)
         {
            rhs[j] = 0;
         }
         return rhs;
      }

      template<typename VAR>
      double get_p(VAR & u, bool face = false)
      {
         double var_p;

         {
            if (face)
               var_p = u.face_U.Val[2*dim];
            else
               var_p = u.U.Val[2*dim];
         }
         return var_p;
      }

      template<typename VAR>
      double get_alpha(VAR & u, bool face = false)
      {
         double var_p;

         {
            if (face)
               var_p = u.face_U.Val[2*dim+1];
            else
               var_p = u.U.Val[2*dim+1];
         }
         return var_p;
      }

      template<typename VAR>
      dealii::Tensor<2, dim> get_grad_u(VAR & u, bool face = false)
      {
         dealii::Tensor < 2, dim > grad_u;
         for (unsigned int j = 0; j < dim; j++)
            for (unsigned int i = 0; i < dim; i++)
            {
               if (face)
                  grad_u[i-dim][j-dim] = u.face_U.Grad[i][j];
               else
                  grad_u[i-dim][j-dim] = u.U.Grad[i][j];
            }
         return grad_u;
      }
      template<typename VAR>
      dealii::Tensor<2, dim> get_grad_v(VAR & u, bool face = false)
      {
         dealii::Tensor < 2, dim > grad_u;
         for (unsigned int j = 0; j < dim; j++)
            for (unsigned int i = dim; i < 2*dim; i++)
            {
               if (face)
                  grad_u[i-dim][j] = u.face_U.Grad[i][j];
               else
                  grad_u[i-dim][j] = u.U.Grad[i][j];
            }
         return grad_u;
      }

      template<typename VAR>
      dealii::Tensor<1, dim> get_grad_p(VAR & u, bool face = false)
      {
         dealii::Tensor < 1, dim > grad_u;
         for (unsigned int j = 0; j < dim; j++)
         {
            if (face)
               grad_u[j] = u.face_U.Grad[2*dimdim][j];
            else
               grad_u[j] = u.U.Grad[2*dim][j];
         }
         return grad_u;
      }
      template<typename VAR>
      dealii::Tensor<1, dim> get_grad_alpha(VAR & u, bool face = false)
      {
         dealii::Tensor < 1, dim > grad_u;
         for (unsigned int j = 0; j < dim; j++)
         {
            if (face)
               grad_u[j] = u.face_U.Grad[2*dimdim][j];
            else
               grad_u[j] = u.U.Grad[2*dim][j];
         }
         return grad_u;
      }
      template<typename VAR>
            dealii::Tensor<2, dim> get_F(dealii::Tensor<2, dim> grad_u, bool face = false)
            {
               return grad_u+Id;
            }
      double in_Omega_fluid(Point<dim> x)
      {
         return 1;
      }
      double in_Omega_solid(Point<dim> x)
      {
         return 1-in_Omega_fluid(x);
      }
      void set_BC()
      {
      }
      virtual double eval_local_remainder(Local_Container<dim>& U_diff, Local_Container<dim>& Z_diff, bool face = false)
      {
         return 0;
         if(face)
            return 0;
         dealii::Tensor < 2, dim > grad_e = get_grad_u(U_diff);
                  dealii::Tensor < 1, dim > e = get_u(U_diff);
                  dealii::Tensor < 1, dim > e_z = get_u(Z_diff);
                  dealii::Tensor < 2, dim > grad_e_z = get_grad_u(Z_diff);
         return 1./4.*rho * take_nonlinear_part * (2.0*(grad_e * e) * e_z);
      }

      virtual double eval_local_billinearform(Local_Container<dim>& Trialfunction, Local_Container<dim>& Testfunction, bool face = false)
      {

     /*    if (face)
         {
            double endface=2.2;
            if(dim==3)
               endface=2.5;

            {
               Point < dim > quadrature_point = this->fe_face_values_adjoint.quadrature_point(this->face_q);
               if (std::abs(quadrature_point(0) - endface) < 1e-10)
               {
                  dealii::Tensor < 2, dim > grad_u = get_grad_u(Trialfunction, face);
                                   dealii::Tensor < 1, dim > test_u = get_u(Testfunction, face);
                                   double trial_p=get_p(Trialfunction,face);
                                   return rho * viskosity_nu * ((transpose(grad_u)+grad_u) * this->normal_vector) * test_u-(trial_p * this->normal_vector) * test_u;
               }
            }
            return 0;

         }
*/
     
     
//         Trialfunction :i
//         Testfunction:j
         dealii::Tensor < 2, dim > grad_trial_u = get_grad_u(Trialfunction);
         dealii::Tensor < 2, dim > grad_test_u = get_grad_u(Testfunction);
         dealii::Tensor < 1, dim > trial_u = get_u(Trialfunction);
         dealii::Tensor < 1, dim > test_u = get_u(Testfunction);
         double div_tria_u = trace(grad_trial_u);
         double div_test_u = trace(grad_test_u);
         double p_trial = get_p(Trialfunction);
         double p_test = get_p(Testfunction);

         //Linearizationpoints
         dealii::Tensor < 2, dim > grad_u = get_grad_u(U[0]);
         dealii::Tensor < 1, dim > u = get_u(U[0]);

         if (this->Newton)
         {

            if (comp_i < dim && comp_j < dim)
            {
               return rho * scalar_product(grad_trial_u + transpose(grad_trial_u), grad_test_u) * viskosity_nu
                     + rho * take_nonlinear_part * ((grad_u * trial_u + grad_trial_u * u) * test_u);
            }
            if (comp_i < dim && comp_j == dim) return -div_tria_u * p_test;
            if (comp_i == dim && comp_j < dim) return -div_test_u * p_trial;
            return 0;
         }
         else
            return rho * scalar_product(grad_trial_u + transpose(grad_trial_u), grad_test_u) * viskosity_nu
                  + rho * take_nonlinear_part * ((grad_u * trial_u + grad_trial_u * u) * test_u) - div_tria_u * p_test
                  - div_test_u * p_trial;

         return 0;

      }

      virtual double eval_local_residual(Local_Container<dim>& Testfunction, bool face = false)
      {
         if (face)
         {

            double endface=2.2;
                        if(dim==3)
                           endface=2.5;

            {
               Point < dim > quadrature_point = this->fe_face_values_adjoint.quadrature_point(this->face_q);
               if (std::abs(quadrature_point(0) - endface) < 1e-10)
               {

                  dealii::Tensor < 2, dim > grad_u = get_grad_u(U[0], face);
                  dealii::Tensor < 1, dim > test_u = get_u(Testfunction, face);
                  double p=get_p(U[0],face);
                  return rho * viskosity_nu * ((transpose(grad_u)+grad_u) * this->normal_vector) * test_u-p*this->normal_vector * test_u;
               }
               else return 0;
            }
            return 0;

         }
         dealii::Tensor < 2, dim > grad_test_u = get_grad_u(Testfunction);
         dealii::Tensor < 2, dim > grad_test_v = get_grad_v(Testfunction);
         dealii::Tensor < 1, dim > test_u = get_u(Testfunction);
         dealii::Tensor < 1, dim > test_v = get_v(Testfunction);
         double div_test_u = trace(grad_test_u);
         double p_test = get_p(Testfunction);

         //Linearizationpoints
         dealii::Tensor < 1, dim > v = get_v(U[0]);
         dealii::Tensor < 1, dim > u = get_u(U[0]);
         double p = get_p(U[0]);
         dealii::Tensor < 2, dim > grad_v = get_grad_v(U[0]);
         dealii::Tensor < 2, dim > grad_u = get_grad_u(U[0]);
         dealii::Tensor < 2, dim > F = get_F(grad_u);
         double J= det(F);

         double div_u = trace(grad_u);
         if (this->Newton)
         {

            if (comp_j < dim)
            {
               dealii::Tensor<2,dim> inv_F=invert(F);
               dealii::Tensor<2,dim> grad_v_inv_F=grad_v *inv_F;
               dealii::Tensor<2,dim> sigma_fluid = p*Id +rho_fluid*viskosity_nu(grad_v_inv_F + transpose(grad_v_inv_F));
               dealii::Tensor<2,dim> sigma_solid;
               if(INH)
               {
                  sigma_solid=-p*Id+mu_solid(F*transpose(F)-Id);
               }
               if(STVK)
               {
                  dealii::Tensor<2,dim> E=0.5*(transpose(F)*F-Id);
                  sigma_solid = F*(lambda_solid* trace(E)*Id+2*mu_solid*E)*inv_F/J;
               }

               return in_Omega_fluid(this->fe_values_adjoint.quadrature_point(this->q))*
                     (take_nonlinear_part*scalar_product((inv_F*v*grad_v),test_v*J*rho_fluid)
                     +scalar_product(J*sigma_fluid*transpose(inv_F),grad_test_v))
                     +in_Omega_solid(this->fe_values_adjoint.quadrature_point(this->q))*
                     (scalar_product( J*sigma_solid*transpose(inv_F), grad_test_v));

            }
            if (comp_j < 2*dim)
             {


                return in_Omega_fluid(this->fe_values_adjoint.quadrature_point(this->q))*
                      (take_nonlinear_part*scalar_product((inv_F*v*grad_v),test_v*J*rho_fluid)
                      +scalar_product(J*sigma_fluid*transpose(inv_F),grad_test_v));

             }
            if (comp_j == dim) return -div_u * p_test;
            return 0;
         }

         else
            return rho * scalar_product(grad_u + transpose(grad_u), grad_test_u) * viskosity_nu
                  +take_nonlinear_part * rho * (grad_u * u) * test_u - div_test_u * p - div_u * p_test;
         return 0;
      }
      virtual double eval_local_Homotopy_corrector_rhs(double s, double old_s, Local_Container<dim>& Testfunction, bool face = false)
      {
         return 0;

      }
}
;


==> Compdata/Nonlinear-Coercive/src/variational_formulation_Nav_Stokes.h <==
#pragma once

#include "variational_formulation_nonlinear_elasticity.h"
#include "Segmentcurve.h"

template<int dim, typename VECTOR = BlockVector<double>>
class Navier_Stokes_Problem : public Local_Problem<dim>
{
   public:
      Navier_Stokes_Problem(std::vector<VECTOR> &primal_solutions, std::vector<VECTOR> &adjoint_solutions, const FESystem<dim>&fe_primal,
                            const FESystem<dim>&fe_adjoint, QGauss<dim>& quadrature_formula, QGauss<dim - 1>& face_quadrature_formula,
                            const FESystem<dim> &fe_pou, std::vector<PointHistory<dim> >& quadrature_point_history) :
            Local_Problem<dim>(primal_solutions, adjoint_solutions, fe_primal, fe_adjoint, quadrature_formula, face_quadrature_formula,
                               fe_pou, update_values | update_quadrature_points | update_gradients | update_JxW_values), quadrature_point_history(
                  quadrature_point_history)
      {
//         AssertDimension(dim, fe_adjoint.n_components());
//         AssertDimension(dim, fe_primal.n_components());
//         get_Lameparameter(70.0, 0.34);
         this->used_faces = use_faces::no_faces;
      }
      std::vector<PointHistory<dim> >& quadrature_point_history;
      virtual ~Navier_Stokes_Problem() = default;
      typedef Local_Problem<dim> Parent;
      using Parent::comp_i;  //Trialfuntion
      using Parent::comp_j;  //Testfunction
      using Parent::U;
      using Parent::homotopy_s;
      double rho = 1.0;
      double viskosity_nu = 1.e-3;
      double take_nonlinear_part = 1.0;

      template<typename VAR>
      Tensor<1, dim> get_u(VAR & u, bool face = false)
      {
         Tensor < 1, dim > var_u;
         for (unsigned int j = 0; j < dim; j++)
         {
            if (face)
               var_u[j] = u.face_U.Val[j];
            else
               var_u[j] = u.U.Val[j];
         }
         return var_u;
      }
      Tensor<1, dim> get_rhs()
      {
         Tensor < 1, dim > rhs;
         for (unsigned int j = 0; j < dim; j++)
         {
            rhs[j] = 0;
         }
         return rhs;
      }
      template<typename VAR>
      double get_p(VAR & u, bool face = false)
      {
         double var_p;

         {
            if (face)
               var_p = u.face_U.Val[dim];
            else
               var_p = u.U.Val[dim];
         }
         return var_p;
      }

      template<typename VAR>
      Tensor<2, dim> get_grad_u(VAR & u, bool face = false)
      {
         Tensor < 2, dim > grad_u;
         for (unsigned int j = 0; j < dim; j++)
            for (unsigned int i = 0; i < dim; i++)
            {
               if (face)
                  grad_u[i][j] = u.face_U.Grad[i][j];
               else
                  grad_u[i][j] = u.U.Grad[i][j];
            }
         return grad_u;
      }
      template<typename VAR>
      Tensor<1, dim> get_grad_p(VAR & u, bool face = false)
      {
         Tensor < 1, dim > grad_u;
         for (unsigned int j = 0; j < dim; j++)
         {
            if (face)
               grad_u[j] = u.face_U.Grad[dim][j];
            else
               grad_u[j] = u.U.Grad[dim][j];
         }
         return grad_u;
      }
      void set_BC()
      {
      }
      virtual double eval_local_remainder(Local_Container<dim>& U_diff, Local_Container<dim>& Z_diff, bool face = false)
      {
         if(face)
            return 0;
         Tensor < 2, dim > grad_e = get_grad_u(U_diff);
                  Tensor < 1, dim > e = get_u(U_diff);
                  Tensor < 1, dim > e_z = get_u(Z_diff);
                  Tensor < 2, dim > grad_e_z = get_grad_u(Z_diff);
         return 1./4.*rho * take_nonlinear_part * (2.0*(grad_e * e) * e_z);
      }

      virtual double eval_local_billinearform(Local_Container<dim>& Trialfunction, Local_Container<dim>& Testfunction, bool face = false)
      {

         if (face)
         {
            double endface=2.2;
            if(dim==3)
               endface=2.5;

            {
               Point < dim > quadrature_point = this->fe_face_values_adjoint.quadrature_point(this->face_q);
               if (std::abs(quadrature_point(0) - endface) < 1e-10)
               {
                  Tensor < 2, dim > grad_u = get_grad_u(Trialfunction, face);
                                   Tensor < 1, dim > test_u = get_u(Testfunction, face);
                                   double trial_p=get_p(Trialfunction,face);
                                   return rho * viskosity_nu * ((transpose(grad_u)+grad_u) * this->normal_vector) * test_u-(trial_p * this->normal_vector) * test_u;
               }
            }
            return 0;

         }

//         Trialfunction :i
//         Testfunction:j
         Tensor < 2, dim > grad_trial_u = get_grad_u(Trialfunction);
         Tensor < 2, dim > grad_test_u = get_grad_u(Testfunction);
         Tensor < 1, dim > trial_u = get_u(Trialfunction);
         Tensor < 1, dim > test_u = get_u(Testfunction);
         double div_tria_u = trace(grad_trial_u);
         double div_test_u = trace(grad_test_u);
         double p_trial = get_p(Trialfunction);
         double p_test = get_p(Testfunction);

         //Linearizationpoints
         Tensor < 2, dim > grad_u = get_grad_u(U[0]);
         Tensor < 1, dim > u = get_u(U[0]);

         if (this->Newton)
         {

            if (comp_i < dim && comp_j < dim)
            {
               return rho * scalar_product(grad_trial_u + transpose(grad_trial_u), grad_test_u) * viskosity_nu
                     + rho * take_nonlinear_part * ((grad_u * trial_u + grad_trial_u * u) * test_u);
            }
            if (comp_i < dim && comp_j == dim) return -div_tria_u * p_test;
            if (comp_i == dim && comp_j < dim) return -div_test_u * p_trial;
            return 0;
         }
         else
            return rho * scalar_product(grad_trial_u + transpose(grad_trial_u), grad_test_u) * viskosity_nu
                  + rho * take_nonlinear_part * ((grad_u * trial_u + grad_trial_u * u) * test_u) - div_tria_u * p_test
                  - div_test_u * p_trial;

         return 0;

      }

      virtual double eval_local_residual(Local_Container<dim>& Testfunction, bool face = false)
      {
         if (face)
         {

            double endface=2.2;
                        if(dim==3)
                           endface=2.5;

            {
               Point < dim > quadrature_point = this->fe_face_values_adjoint.quadrature_point(this->face_q);
               if (std::abs(quadrature_point(0) - endface) < 1e-10)
               {

                  Tensor < 2, dim > grad_u = get_grad_u(U[0], face);
                  Tensor < 1, dim > test_u = get_u(Testfunction, face);
                  double p=get_p(U[0],face);
                  return rho * viskosity_nu * ((transpose(grad_u)+grad_u) * this->normal_vector) * test_u-p*this->normal_vector * test_u;
               }
               else return 0;
            }
            return 0;

         }
         Tensor < 2, dim > grad_test_u = get_grad_u(Testfunction);
         Tensor < 1, dim > test_u = get_u(Testfunction);
         double div_test_u = trace(grad_test_u);
         double p_test = get_p(Testfunction);

         //Linearizationpoints
         Tensor < 2, dim > grad_u = get_grad_u(U[0]);
         Tensor < 1, dim > u = get_u(U[0]);
         double p = get_p(U[0]);
         double div_u = trace(grad_u);
         if (this->Newton)
         {

            if (comp_j < dim)
            {

               return rho * scalar_product(grad_u + transpose(grad_u), grad_test_u) * viskosity_nu
                     + take_nonlinear_part * rho * (grad_u * u) * test_u - div_test_u * p;
            }
            if (comp_j == dim) return -div_u * p_test;
            return 0;
         }
         else
            return rho * scalar_product(grad_u + transpose(grad_u), grad_test_u) * viskosity_nu
                  +take_nonlinear_part * rho * (grad_u * u) * test_u - div_test_u * p - div_u * p_test;
         return 0;
      }
      virtual double eval_local_Homotopy_corrector_rhs(double s, double old_s, Local_Container<dim>& Testfunction, bool face = false)
      {
         return 0;

      }
}
;


namespace MYSPACE{
const unsigned int dim=2;
dealii::Point<dim> evalpoint0((0.5), (0.0));
           dealii::Point<dim> evalpoint1((0.5), (0.1));
           dealii::Point<dim> evalpoint2((0.5), (0.3));
           dealii::Point<dim> evalpoint3((0.5), (0.7));
           dealii::Point<dim> evalpoint4((0.55), (1.0));
           dealii::Point<dim> evalpoint5((0.5), (1.0));
           dealii::Point<dim> evalpoint6((0.45), (1.0));
           dealii::Point<dim> evalpoint8((0.3), (1.4));
           dealii::Point<dim> evalpoint9((0.3), (1.5));

  std::vector<dealii::Point<dim>> mypoints{evalpoint0,evalpoint1,evalpoint2,evalpoint3,evalpoint4,evalpoint5,evalpoint6,evalpoint8,evalpoint9};
}

template<int dim, typename VECTOR = BlockVector<double>>
class Navier_Stokes_Problem_Temp : public Local_Problem<dim>
{
   public:
      Navier_Stokes_Problem_Temp(std::vector<VECTOR> &primal_solutions, std::vector<VECTOR> &adjoint_solutions, const FESystem<dim>&fe_primal,
                            const FESystem<dim>&fe_adjoint, QGauss<dim>& quadrature_formula, QGauss<dim - 1>& face_quadrature_formula,
                            const FESystem<dim> &fe_pou, std::vector<PointHistory<dim> >& quadrature_point_history) :
            Local_Problem<dim>(primal_solutions, adjoint_solutions, fe_primal, fe_adjoint, quadrature_formula, face_quadrature_formula,
                               fe_pou, update_values | update_quadrature_points | update_gradients | update_JxW_values), quadrature_point_history(
                  quadrature_point_history),segmentcurve(MYSPACE::mypoints)
      {
//         AssertDimension(dim, fe_adjoint.n_components());
//         AssertDimension(dim, fe_primal.n_components());
         this->used_faces = use_faces::no_faces;
         this->use_sorcepoint=true;
//         std::cout<<"viskosity 20°" << viskosity(293.15)<<std::endl;
         g[dim-1]=-9.81*0;



      }

      SegmentCurve<dim>  segmentcurve;
      std::vector<PointHistory<dim> >& quadrature_point_history;
      virtual ~Navier_Stokes_Problem_Temp() = default;
      typedef Local_Problem<dim> Parent;
      using Parent::comp_i;  //Trialfuntion
      using Parent::comp_j;  //Testfunction
      using Parent::U;
      using Parent::homotopy_s;
      using Parent::fe_values_adjoint;
      bool use_heatsorcepoint =true;
      Tensor<1,dim> g;
      double rho = 998.21;
      double viskosity_nu = 0.002216065960663198*1.0E-3;
      double E_A=14906.585117275014; // Aktivierungsenergy
      double take_nonlinear_part = 1.0;
      double R=8.31446261815324;
      double alpha =0.0002064/3.0;

      double heatsource_point(Point<dim> & point)
      {
    	  return this->get_pointrhs(point,this->fe_values_adjoint.get_cell(),dim+1);
      }

      double heatsource_curve(double lambda)
      {
    	  Point<dim> quadrature_point=this->fe_values_adjoint.quadrature_point(this->q);
    	  double diff=segmentcurve.distance(quadrature_point);
    	    	  return std::sqrt(lambda*2*3.14159265359)*std::exp(-diff*diff*lambda)/segmentcurve.get_length();
      }

      double Gaussianheatsource_point(double lambda,Point<dim> & point)
      {
    	  Point<dim> quadrature_point=this->fe_values_adjoint.quadrature_point(this->q);
    	  Tensor<1,dim> diff;
    	  for(unsigned int i=0;i<dim;i++)
    		  diff[i]=quadrature_point(i)-point(i);
    	  return std::sqrt(lambda*2*3.14159265359)*std::exp(-diff*diff*lambda);
      }
      double viskosity(double T)
      {
//    	  return viskosity_nu;
    	  return viskosity_nu*std::exp(E_A/(R*T));
      }

      double DTviskosity(double T)
      {
//    	  return 0;
    	  return -E_A/R*viskosity_nu*std::exp(E_A/(R*T))/(T*T);
      }

      template<typename VAR>
      Tensor<1, dim> get_u(VAR & u, bool face = false)
      {
         Tensor < 1, dim > var_u;
         for (unsigned int j = 0; j < dim; j++)
         {
            if (face)
               var_u[j] = u.face_U.Val[j];
            else
               var_u[j] = u.U.Val[j];
         }
         return var_u;
      }
      Tensor<1, dim> get_rhs()
      {
         Tensor < 1, dim > rhs;
         for (unsigned int j = 0; j < dim; j++)
         {
            rhs[j] = 0;
         }
         return rhs;
      }
      template<typename VAR>
      double get_p(VAR & u, bool face = false)
      {
         double var_p;

         {
            if (face)
               var_p = u.face_U.Val[dim];
            else
               var_p = u.U.Val[dim];
         }
         return var_p;
      }

      template<typename VAR>
          double get_T(VAR & u, bool face = false)
          {
             double var_T;

             {
                if (face)
                   var_T = u.face_U.Val[dim+1];
                else
                   var_T = u.U.Val[dim+1];
             }
             return var_T;
          }

      template<typename VAR>
      Tensor<2, dim> get_grad_u(VAR & u, bool face = false)
      {
         Tensor < 2, dim > grad_u;
         for (unsigned int j = 0; j < dim; j++)
            for (unsigned int i = 0; i < dim; i++)
            {
               if (face)
                  grad_u[i][j] = u.face_U.Grad[i][j];
               else
                  grad_u[i][j] = u.U.Grad[i][j];
            }
         return grad_u;
      }
      template<typename VAR>
      Tensor<1, dim> get_grad_p(VAR & u, bool face = false)
      {
         Tensor < 1, dim > grad_u;
         for (unsigned int j = 0; j < dim; j++)
         {
            if (face)
               grad_u[j] = u.face_U.Grad[dim][j];
            else
               grad_u[j] = u.U.Grad[dim][j];
         }
         return grad_u;
      }
      template<typename VAR>
      Tensor<1, dim> get_grad_T(VAR & u, bool face = false)
      {
         Tensor < 1, dim > grad_T;
         for (unsigned int j = 0; j < dim; j++)
         {
            if (face)
               grad_T[j] = u.face_U.Grad[dim+1][j];
            else
               grad_T[j] = u.U.Grad[dim+1][j];
         }
         return grad_T;
      }
      void set_BC()
      {
      }
      virtual double eval_local_remainder(Local_Container<dim>& U_diff, Local_Container<dim>& Z_diff, bool face = false)
      {
         if(face)
            return 0;
         Tensor < 2, dim > grad_e = get_grad_u(U_diff);
                  Tensor < 1, dim > e = get_u(U_diff);
                  Tensor < 1, dim > e_z = get_u(Z_diff);
                  double Te_z=get_T(Z_diff);
                  Tensor < 1, dim > grad_T_e=get_grad_T(U_diff);
                  Tensor < 2, dim > grad_e_z = get_grad_u(Z_diff);
         return 1./4.*rho * take_nonlinear_part * (2.0*(grad_e * e) * e_z)+1./4.*grad_T_e*e*Te_z; //TODO add additional terms for Temperature
      }

      virtual double eval_local_billinearform(Local_Container<dim>& Trialfunction, Local_Container<dim>& Testfunction, bool face = false)
      {

         if (face)
         {
            double endface=2.2;
            if(dim==3)
               endface=2.5;

            {
               Point < dim > quadrature_point = this->fe_face_values_adjoint.quadrature_point(this->face_q);
               if (std::abs(quadrature_point(0) - endface) < 1e-10)
               {
                  Tensor < 2, dim > grad_u = get_grad_u(Trialfunction, face);
                                   Tensor < 1, dim > test_u = get_u(Testfunction, face);
                                   double trial_p=get_p(Trialfunction,face);
                                   double T = get_T(U[0],face);
                                   return rho * viskosity(T) * ((transpose(grad_u)+grad_u) * this->normal_vector) * test_u-(trial_p * this->normal_vector) * test_u;
               }
            }
            return 0;

         }

//         Trialfunction :i
//         Testfunction:j
         Tensor < 2, dim > grad_trial_u = get_grad_u(Trialfunction);
         Tensor < 2, dim > grad_test_u = get_grad_u(Testfunction);
         Tensor < 1, dim > trial_u = get_u(Trialfunction);
         Tensor < 1, dim > test_u = get_u(Testfunction);
         double div_tria_u = trace(grad_trial_u);
         double div_test_u = trace(grad_test_u);
         double p_trial = get_p(Trialfunction);
         double p_test = get_p(Testfunction);
         double T_test = get_T(Testfunction);
         double T_trial = get_T(Trialfunction);
         Tensor < 1, dim > grad_T_test=get_grad_T(Testfunction);
         Tensor < 1, dim > grad_T_trial=get_grad_T(Trialfunction);

         //Linearizationpoints
         Tensor < 2, dim > grad_u = get_grad_u(U[0]);
         Tensor < 1, dim > u = get_u(U[0]);
         Tensor < 1, dim > grad_T = get_grad_T(U[0]);
         double T=get_T(U[0]);

         if (this->Newton)
         {

            if (comp_i < dim && comp_j < dim)
            {
               return rho * scalar_product(grad_trial_u + transpose(grad_trial_u), grad_test_u) * viskosity(T)
                     + rho * take_nonlinear_part * ((grad_u * trial_u + grad_trial_u * u) * test_u);
            }
            if (comp_i == dim && comp_j == dim) return 0;
            if (comp_i < dim && comp_j == dim) return -div_tria_u * p_test;
            if (comp_i == dim && comp_j < dim) return -div_test_u * p_trial;
            if (comp_i < dim && comp_j == dim+1) return trial_u*grad_T*T_test;
            if (comp_i == dim+1 && comp_j < dim) return rho * scalar_product(grad_u + transpose(grad_u), grad_test_u) * DTviskosity(T)*T_trial+alpha*T_trial*g*test_u;
            if (comp_i == dim+1 && comp_j == dim+1) return  grad_T_test*grad_T_trial+u*grad_T_trial*T_test;
            return 0;
         }
         else
            return rho * scalar_product(grad_trial_u + transpose(grad_trial_u), grad_test_u) * viskosity(T)
                  + rho * take_nonlinear_part * ((grad_u * trial_u + grad_trial_u * u) * test_u)
				  +rho * scalar_product(grad_u + transpose(grad_u), grad_test_u) * DTviskosity(T)*T_trial
				  +alpha*T_trial*g*test_u;
                  - div_tria_u * p_test
                  - div_test_u * p_trial+
                 trial_u*grad_T*T_test+
                  grad_T_test*grad_T_trial+u*grad_T_trial*T_test;

         return 0;

      }

      virtual double eval_local_residual(Local_Container<dim>& Testfunction, bool face = false)
      {
         if (face)
         {

            double endface=2.2;
                        if(dim==3)
                           endface=2.5;

            {
               Point < dim > quadrature_point = this->fe_face_values_adjoint.quadrature_point(this->face_q);
               if (std::abs(quadrature_point(0) - endface) < 1e-10)
               {

                  Tensor < 2, dim > grad_u = get_grad_u(U[0], face);
                  Tensor < 1, dim > test_u = get_u(Testfunction, face);
                  double p=get_p(U[0],face);
                  double T = get_T(U[0],face);
                  return rho * viskosity(T) * ((transpose(grad_u)+grad_u) * this->normal_vector) * test_u-p*this->normal_vector * test_u;
               }
               else return 0;
            }
            return 0;

         }
         dealii::Point<dim> evalpoint((0.5), (0.7));
         dealii::Point<dim> evalpoint2((0.5), (0.3));
         Tensor < 2, dim > grad_test_u = get_grad_u(Testfunction);
         Tensor < 1, dim > test_u = get_u(Testfunction);
         double div_test_u = trace(grad_test_u);
         double p_test = get_p(Testfunction);
         double T_test = get_T(Testfunction);
         Tensor < 1, dim > grad_T_test = get_grad_T(Testfunction);

         //Linearizationpoints
         Tensor < 2, dim > grad_u = get_grad_u(U[0]);
         Tensor < 1, dim > u = get_u(U[0]);
         double p = get_p(U[0]);
         double T = get_T(U[0]);
         Tensor < 1, dim > grad_T = get_grad_T(U[0]);
         double div_u = trace(grad_u);

         if (this->Newton)
         {

            if (comp_j < dim)
            {

               return rho * scalar_product(grad_u + transpose(grad_u), grad_test_u) * viskosity(T)
                     + take_nonlinear_part * rho * (grad_u * u) * test_u - div_test_u * p+alpha*(T-293.15)*g*test_u;
            }
            if (comp_j == dim) return -div_u * p_test;
//           if (comp_j == dim+1) return -u*grad_T*T_test+grad_T_test*grad_T -heatsource_curve(10000)*T_test;//-50*Gaussianheatsource_point(10000,evalpoint)*T_test-50*Gaussianheatsource_point(10000,evalpoint2)*T_test;
           if (comp_j == dim+1) return -u*grad_T*T_test+grad_T_test*grad_T -0*heatsource_curve(10000)*T_test;//-50*Gaussianheatsource_point(10000,evalpoint)*T_test-50*Gaussianheatsource_point(10000,evalpoint2)*T_test;
           return 0;
         }
         else
            return rho * scalar_product(grad_u + transpose(grad_u), grad_test_u) * viskosity(T)
                  +take_nonlinear_part * rho * (grad_u * u) * test_u - div_test_u * p - div_u * p_test
                  +u*grad_T*T_test+grad_T_test*grad_T+ alpha*(T-293.15)*g*test_u -0*heatsource_curve(10000)*T_test;//-50*Gaussianheatsource_point(10000,evalpoint)*T_test-50*Gaussianheatsource_point(10000,evalpoint2)*T_test;  //TODOOOOOOO ADD Terms for Temp here!!!!!
         return 0; //-100*heatsource_curve(10000)*T_test;
      }
      virtual double eval_local_Homotopy_corrector_rhs(double s, double old_s, Local_Container<dim>& Testfunction, bool face = false)
      {
         return 0;

      }
}
;




==> Compdata/Nonlinear-Coercive/src/variational_formulation_Nav_Stokeswith_Chemical.h <==
#pragma once

#include "variational_formulation_nonlinear_elasticity.h"
#include "Segmentcurve.h"

template<int dim, typename VECTOR = BlockVector<double>>
class Navier_Stokes_Problem : public Local_Problem<dim>
{
   public:
      Navier_Stokes_Problem(std::vector<VECTOR> &primal_solutions, std::vector<VECTOR> &adjoint_solutions, const FESystem<dim>&fe_primal,
                            const FESystem<dim>&fe_adjoint, QGauss<dim>& quadrature_formula, QGauss<dim - 1>& face_quadrature_formula,
                            const FESystem<dim> &fe_pou, std::vector<PointHistory<dim> >& quadrature_point_history) :
            Local_Problem<dim>(primal_solutions, adjoint_solutions, fe_primal, fe_adjoint, quadrature_formula, face_quadrature_formula,
                               fe_pou, update_values | update_quadrature_points | update_gradients | update_JxW_values), quadrature_point_history(
                  quadrature_point_history)
      {
//         AssertDimension(dim, fe_adjoint.n_components());
//         AssertDimension(dim, fe_primal.n_components());
//         get_Lameparameter(70.0, 0.34);
         this->used_faces = use_faces::no_faces;
      }
      std::vector<PointHistory<dim> >& quadrature_point_history;
      virtual ~Navier_Stokes_Problem() = default;
      typedef Local_Problem<dim> Parent;
      using Parent::comp_i;  //Trialfuntion
      using Parent::comp_j;  //Testfunction
      using Parent::U;
      using Parent::homotopy_s;
      double rho = 1.0;
      double viskosity_nu = 1.e-3;
      double take_nonlinear_part = 1.0;

      template<typename VAR>
      Tensor<1, dim> get_u(VAR & u, bool face = false)
      {
         Tensor < 1, dim > var_u;
         for (unsigned int j = 0; j < dim; j++)
         {
            if (face)
               var_u[j] = u.face_U.Val[j];
            else
               var_u[j] = u.U.Val[j];
         }
         return var_u;
      }
      Tensor<1, dim> get_rhs()
      {
         Tensor < 1, dim > rhs;
         for (unsigned int j = 0; j < dim; j++)
         {
            rhs[j] = 0;
         }
         return rhs;
      }
      template<typename VAR>
      double get_p(VAR & u, bool face = false)
      {
         double var_p;

         {
            if (face)
               var_p = u.face_U.Val[dim];
            else
               var_p = u.U.Val[dim];
         }
         return var_p;
      }

      template<typename VAR>
      Tensor<2, dim> get_grad_u(VAR & u, bool face = false)
      {
         Tensor < 2, dim > grad_u;
         for (unsigned int j = 0; j < dim; j++)
            for (unsigned int i = 0; i < dim; i++)
            {
               if (face)
                  grad_u[i][j] = u.face_U.Grad[i][j];
               else
                  grad_u[i][j] = u.U.Grad[i][j];
            }
         return grad_u;
      }
      template<typename VAR>
      Tensor<1, dim> get_grad_p(VAR & u, bool face = false)
      {
         Tensor < 1, dim > grad_u;
         for (unsigned int j = 0; j < dim; j++)
         {
            if (face)
               grad_u[j] = u.face_U.Grad[dim][j];
            else
               grad_u[j] = u.U.Grad[dim][j];
         }
         return grad_u;
      }
      void set_BC()
      {
      }
      virtual double eval_local_remainder(Local_Container<dim>& U_diff, Local_Container<dim>& Z_diff, bool face = false)
      {
         if(face)
            return 0;
         Tensor < 2, dim > grad_e = get_grad_u(U_diff);
                  Tensor < 1, dim > e = get_u(U_diff);
                  Tensor < 1, dim > e_z = get_u(Z_diff);
                  Tensor < 2, dim > grad_e_z = get_grad_u(Z_diff);
         return 1./4.*rho * take_nonlinear_part * (2.0*(grad_e * e) * e_z);
      }

      virtual double eval_local_billinearform(Local_Container<dim>& Trialfunction, Local_Container<dim>& Testfunction, bool face = false)
      {

         if (face)
         {
            double endface=2.2;
            if(dim==3)
               endface=2.5;

            {
               Point < dim > quadrature_point = this->fe_face_values_adjoint.quadrature_point(this->face_q);
               if (std::abs(quadrature_point(0) - endface) < 1e-10)
               {
                  Tensor < 2, dim > grad_u = get_grad_u(Trialfunction, face);
                                   Tensor < 1, dim > test_u = get_u(Testfunction, face);
                                   double trial_p=get_p(Trialfunction,face);
                                   return rho * viskosity_nu * ((transpose(grad_u)+grad_u) * this->normal_vector) * test_u-(trial_p * this->normal_vector) * test_u;
               }
            }
            return 0;

         }

//         Trialfunction :i
//         Testfunction:j
         Tensor < 2, dim > grad_trial_u = get_grad_u(Trialfunction);
         Tensor < 2, dim > grad_test_u = get_grad_u(Testfunction);
         Tensor < 1, dim > trial_u = get_u(Trialfunction);
         Tensor < 1, dim > test_u = get_u(Testfunction);
         double div_tria_u = trace(grad_trial_u);
         double div_test_u = trace(grad_test_u);
         double p_trial = get_p(Trialfunction);
         double p_test = get_p(Testfunction);

         //Linearizationpoints
         Tensor < 2, dim > grad_u = get_grad_u(U[0]);
         Tensor < 1, dim > u = get_u(U[0]);

         if (this->Newton)
         {

            if (comp_i < dim && comp_j < dim)
            {
               return rho * scalar_product(grad_trial_u + transpose(grad_trial_u), grad_test_u) * viskosity_nu
                     + rho * take_nonlinear_part * ((grad_u * trial_u + grad_trial_u * u) * test_u);
            }
            if (comp_i < dim && comp_j == dim) return -div_tria_u * p_test;
            if (comp_i == dim && comp_j < dim) return -div_test_u * p_trial;
            return 0;
         }
         else
            return rho * scalar_product(grad_trial_u + transpose(grad_trial_u), grad_test_u) * viskosity_nu
                  + rho * take_nonlinear_part * ((grad_u * trial_u + grad_trial_u * u) * test_u) - div_tria_u * p_test
                  - div_test_u * p_trial;

         return 0;

      }

      virtual double eval_local_residual(Local_Container<dim>& Testfunction, bool face = false)
      {
         if (face)
         {

            double endface=2.2;
                        if(dim==3)
                           endface=2.5;

            {
               Point < dim > quadrature_point = this->fe_face_values_adjoint.quadrature_point(this->face_q);
               if (std::abs(quadrature_point(0) - endface) < 1e-10)
               {

                  Tensor < 2, dim > grad_u = get_grad_u(U[0], face);
                  Tensor < 1, dim > test_u = get_u(Testfunction, face);
                  double p=get_p(U[0],face);
                  return rho * viskosity_nu * ((transpose(grad_u)+grad_u) * this->normal_vector) * test_u-p*this->normal_vector * test_u;
               }
               else return 0;
            }
            return 0;

         }
         Tensor < 2, dim > grad_test_u = get_grad_u(Testfunction);
         Tensor < 1, dim > test_u = get_u(Testfunction);
         double div_test_u = trace(grad_test_u);
         double p_test = get_p(Testfunction);

         //Linearizationpoints
         Tensor < 2, dim > grad_u = get_grad_u(U[0]);
         Tensor < 1, dim > u = get_u(U[0]);
         double p = get_p(U[0]);
         double div_u = trace(grad_u);
         if (this->Newton)
         {

            if (comp_j < dim)
            {

               return rho * scalar_product(grad_u + transpose(grad_u), grad_test_u) * viskosity_nu
                     + take_nonlinear_part * rho * (grad_u * u) * test_u - div_test_u * p;
            }
            if (comp_j == dim) return -div_u * p_test;
            return 0;
         }
         else
            return rho * scalar_product(grad_u + transpose(grad_u), grad_test_u) * viskosity_nu
                  +take_nonlinear_part * rho * (grad_u * u) * test_u - div_test_u * p - div_u * p_test;
         return 0;
      }
      virtual double eval_local_Homotopy_corrector_rhs(double s, double old_s, Local_Container<dim>& Testfunction, bool face = false)
      {
         return 0;

      }
}
;


namespace MYSPACE{
const unsigned int dim=2;
dealii::Point<dim> evalpoint0((0.5), (0.0));
           dealii::Point<dim> evalpoint1((0.5), (0.1));
           dealii::Point<dim> evalpoint2((0.5), (0.3));
           dealii::Point<dim> evalpoint3((0.5), (0.7));
           dealii::Point<dim> evalpoint4((0.55), (1.0));
           dealii::Point<dim> evalpoint5((0.5), (1.0));
           dealii::Point<dim> evalpoint6((0.45), (1.0));
           dealii::Point<dim> evalpoint8((0.3), (1.4));
           dealii::Point<dim> evalpoint9((0.3), (1.5));

  std::vector<dealii::Point<dim>> mypoints{evalpoint0,evalpoint1,evalpoint2,evalpoint3,evalpoint4,evalpoint5,evalpoint6,evalpoint8,evalpoint9};
}

template<int dim, typename VECTOR = BlockVector<double>>
class Navier_Stokes_Problem_Temp : public Local_Problem<dim>
{
   public:
      Navier_Stokes_Problem_Temp(std::vector<VECTOR> &primal_solutions, std::vector<VECTOR> &adjoint_solutions, const FESystem<dim>&fe_primal,
                            const FESystem<dim>&fe_adjoint, QGauss<dim>& quadrature_formula, QGauss<dim - 1>& face_quadrature_formula,
                            const FESystem<dim> &fe_pou, std::vector<PointHistory<dim> >& quadrature_point_history) :
            Local_Problem<dim>(primal_solutions, adjoint_solutions, fe_primal, fe_adjoint, quadrature_formula, face_quadrature_formula,
                               fe_pou, update_values | update_quadrature_points | update_gradients | update_JxW_values), quadrature_point_history(
                  quadrature_point_history),segmentcurve(MYSPACE::mypoints)
      {
//         AssertDimension(dim, fe_adjoint.n_components());
//         AssertDimension(dim, fe_primal.n_components());
         this->used_faces = use_faces::no_faces;
         this->use_sorcepoint=true;
//         std::cout<<"viskosity 20°" << viskosity(293.15)<<std::endl;
         g[dim-1]=-9.81*0;



      }

      SegmentCurve<dim>  segmentcurve;
      std::vector<PointHistory<dim> >& quadrature_point_history;
      virtual ~Navier_Stokes_Problem_Temp() = default;
      typedef Local_Problem<dim> Parent;
      using Parent::comp_i;  //Trialfuntion
      using Parent::comp_j;  //Testfunction
      using Parent::U;
      using Parent::homotopy_s;
      using Parent::fe_values_adjoint;
      bool use_heatsorcepoint =true;
      Tensor<1,dim> g;
      double rho = 998.21;
      double viskosity_nu = 0.002216065960663198*1.0E-3;
      double E_A=14906.585117275014; // Aktivierungsenergy
      double take_nonlinear_part = 1.0;
      double R=8.31446261815324;
      double alpha =0.0002064/3.0;

      double heatsource_point(Point<dim> & point)
      {
    	  return this->get_pointrhs(point,this->fe_values_adjoint.get_cell(),dim+1);
      }

      double heatsource_curve(double lambda)
      {
    	  Point<dim> quadrature_point=this->fe_values_adjoint.quadrature_point(this->q);
    	  double diff=segmentcurve.distance(quadrature_point);
    	    	  return std::sqrt(lambda*2*3.14159265359)*std::exp(-diff*diff*lambda)/segmentcurve.get_length();
      }

      double Gaussianheatsource_point(double lambda,Point<dim> & point)
      {
    	  Point<dim> quadrature_point=this->fe_values_adjoint.quadrature_point(this->q);
    	  Tensor<1,dim> diff;
    	  for(unsigned int i=0;i<dim;i++)
    		  diff[i]=quadrature_point(i)-point(i);
    	  return std::sqrt(lambda*2*3.14159265359)*std::exp(-diff*diff*lambda);
      }
      double viskosity(double T)
      {
//    	  return viskosity_nu;
    	  return viskosity_nu*std::exp(E_A/(R*T));
      }

      double DTviskosity(double T)
      {
//    	  return 0;
    	  return -E_A/R*viskosity_nu*std::exp(E_A/(R*T))/(T*T);
      }

      template<typename VAR>
      Tensor<1, dim> get_u(VAR & u, bool face = false)
      {
         Tensor < 1, dim > var_u;
         for (unsigned int j = 0; j < dim; j++)
         {
            if (face)
               var_u[j] = u.face_U.Val[j];
            else
               var_u[j] = u.U.Val[j];
         }
         return var_u;
      }
      Tensor<1, dim> get_rhs()
      {
         Tensor < 1, dim > rhs;
         for (unsigned int j = 0; j < dim; j++)
         {
            rhs[j] = 0;
         }
         return rhs;
      }
      template<typename VAR>
      double get_p(VAR & u, bool face = false)
      {
         double var_p;

         {
            if (face)
               var_p = u.face_U.Val[dim];
            else
               var_p = u.U.Val[dim];
         }
         return var_p;
      }

      template<typename VAR>
          double get_T(VAR & u, bool face = false)
          {
             double var_T;

             {
                if (face)
                   var_T = u.face_U.Val[dim+1];
                else
                   var_T = u.U.Val[dim+1];
             }
             return var_T;
          }

      template<typename VAR>
      Tensor<2, dim> get_grad_u(VAR & u, bool face = false)
      {
         Tensor < 2, dim > grad_u;
         for (unsigned int j = 0; j < dim; j++)
            for (unsigned int i = 0; i < dim; i++)
            {
               if (face)
                  grad_u[i][j] = u.face_U.Grad[i][j];
               else
                  grad_u[i][j] = u.U.Grad[i][j];
            }
         return grad_u;
      }
      template<typename VAR>
      Tensor<1, dim> get_grad_p(VAR & u, bool face = false)
      {
         Tensor < 1, dim > grad_u;
         for (unsigned int j = 0; j < dim; j++)
         {
            if (face)
               grad_u[j] = u.face_U.Grad[dim][j];
            else
               grad_u[j] = u.U.Grad[dim][j];
         }
         return grad_u;
      }
      template<typename VAR>
      Tensor<1, dim> get_grad_T(VAR & u, bool face = false)
      {
         Tensor < 1, dim > grad_T;
         for (unsigned int j = 0; j < dim; j++)
         {
            if (face)
               grad_T[j] = u.face_U.Grad[dim+1][j];
            else
               grad_T[j] = u.U.Grad[dim+1][j];
         }
         return grad_T;
      }
      void set_BC()
      {
      }
      virtual double eval_local_remainder(Local_Container<dim>& U_diff, Local_Container<dim>& Z_diff, bool face = false)
      {
         if(face)
            return 0;
         Tensor < 2, dim > grad_e = get_grad_u(U_diff);
                  Tensor < 1, dim > e = get_u(U_diff);
                  Tensor < 1, dim > e_z = get_u(Z_diff);
                  double Te_z=get_T(Z_diff);
                  Tensor < 1, dim > grad_T_e=get_grad_T(U_diff);
                  Tensor < 2, dim > grad_e_z = get_grad_u(Z_diff);
         return 1./4.*rho * take_nonlinear_part * (2.0*(grad_e * e) * e_z)+1./4.*grad_T_e*e*Te_z; //TODO add additional terms for Temperature
      }

      virtual double eval_local_billinearform(Local_Container<dim>& Trialfunction, Local_Container<dim>& Testfunction, bool face = false)
      {

         if (face)
         {
            double endface=2.2;
            if(dim==3)
               endface=2.5;

            {
               Point < dim > quadrature_point = this->fe_face_values_adjoint.quadrature_point(this->face_q);
               if (std::abs(quadrature_point(0) - endface) < 1e-10)
               {
                  Tensor < 2, dim > grad_u = get_grad_u(Trialfunction, face);
                                   Tensor < 1, dim > test_u = get_u(Testfunction, face);
                                   double trial_p=get_p(Trialfunction,face);
                                   double T = get_T(U[0],face);
                                   return rho * viskosity(T) * ((transpose(grad_u)+grad_u) * this->normal_vector) * test_u-(trial_p * this->normal_vector) * test_u;
               }
            }
            return 0;

         }

//         Trialfunction :i
//         Testfunction:j
         Tensor < 2, dim > grad_trial_u = get_grad_u(Trialfunction);
         Tensor < 2, dim > grad_test_u = get_grad_u(Testfunction);
         Tensor < 1, dim > trial_u = get_u(Trialfunction);
         Tensor < 1, dim > test_u = get_u(Testfunction);
         double div_tria_u = trace(grad_trial_u);
         double div_test_u = trace(grad_test_u);
         double p_trial = get_p(Trialfunction);
         double p_test = get_p(Testfunction);
         double T_test = get_T(Testfunction);
         double T_trial = get_T(Trialfunction);
         Tensor < 1, dim > grad_T_test=get_grad_T(Testfunction);
         Tensor < 1, dim > grad_T_trial=get_grad_T(Trialfunction);

         //Linearizationpoints
         Tensor < 2, dim > grad_u = get_grad_u(U[0]);
         Tensor < 1, dim > u = get_u(U[0]);
         Tensor < 1, dim > grad_T = get_grad_T(U[0]);
         double T=get_T(U[0]);

         if (this->Newton)
         {

            if (comp_i < dim && comp_j < dim)
            {
               return rho * scalar_product(grad_trial_u + transpose(grad_trial_u), grad_test_u) * viskosity(T)
                     + rho * take_nonlinear_part * ((grad_u * trial_u + grad_trial_u * u) * test_u);
            }
            if (comp_i == dim && comp_j == dim) return 0;
            if (comp_i < dim && comp_j == dim) return -div_tria_u * p_test;
            if (comp_i == dim && comp_j < dim) return -div_test_u * p_trial;
            if (comp_i < dim && comp_j == dim+1) return trial_u*grad_T*T_test;
            if (comp_i == dim+1 && comp_j < dim) return rho * scalar_product(grad_u + transpose(grad_u), grad_test_u) * DTviskosity(T)*T_trial+alpha*T_trial*g*test_u;
            if (comp_i == dim+1 && comp_j == dim+1) return  grad_T_test*grad_T_trial+u*grad_T_trial*T_test;
            return 0;
         }
         else
            return rho * scalar_product(grad_trial_u + transpose(grad_trial_u), grad_test_u) * viskosity(T)
                  + rho * take_nonlinear_part * ((grad_u * trial_u + grad_trial_u * u) * test_u)
				  +rho * scalar_product(grad_u + transpose(grad_u), grad_test_u) * DTviskosity(T)*T_trial
				  +alpha*T_trial*g*test_u;
                  - div_tria_u * p_test
                  - div_test_u * p_trial+
                 trial_u*grad_T*T_test+
                  grad_T_test*grad_T_trial+u*grad_T_trial*T_test;

         return 0;

      }

      virtual double eval_local_residual(Local_Container<dim>& Testfunction, bool face = false)
      {
         if (face)
         {

            double endface=2.2;
                        if(dim==3)
                           endface=2.5;

            {
               Point < dim > quadrature_point = this->fe_face_values_adjoint.quadrature_point(this->face_q);
               if (std::abs(quadrature_point(0) - endface) < 1e-10)
               {

                  Tensor < 2, dim > grad_u = get_grad_u(U[0], face);
                  Tensor < 1, dim > test_u = get_u(Testfunction, face);
                  double p=get_p(U[0],face);
                  double T = get_T(U[0],face);
                  return rho * viskosity(T) * ((transpose(grad_u)+grad_u) * this->normal_vector) * test_u-p*this->normal_vector * test_u;
               }
               else return 0;
            }
            return 0;

         }
         dealii::Point<dim> evalpoint((0.5), (0.7));
         dealii::Point<dim> evalpoint2((0.5), (0.3));
         Tensor < 2, dim > grad_test_u = get_grad_u(Testfunction);
         Tensor < 1, dim > test_u = get_u(Testfunction);
         double div_test_u = trace(grad_test_u);
         double p_test = get_p(Testfunction);
         double T_test = get_T(Testfunction);
         Tensor < 1, dim > grad_T_test = get_grad_T(Testfunction);

         //Linearizationpoints
         Tensor < 2, dim > grad_u = get_grad_u(U[0]);
         Tensor < 1, dim > u = get_u(U[0]);
         double p = get_p(U[0]);
         double T = get_T(U[0]);
         Tensor < 1, dim > grad_T = get_grad_T(U[0]);
         double div_u = trace(grad_u);

         if (this->Newton)
         {

            if (comp_j < dim)
            {

               return rho * scalar_product(grad_u + transpose(grad_u), grad_test_u) * viskosity(T)
                     + take_nonlinear_part * rho * (grad_u * u) * test_u - div_test_u * p+alpha*(T-293.15)*g*test_u;
            }
            if (comp_j == dim) return -div_u * p_test;
//           if (comp_j == dim+1) return -u*grad_T*T_test+grad_T_test*grad_T -heatsource_curve(10000)*T_test;//-50*Gaussianheatsource_point(10000,evalpoint)*T_test-50*Gaussianheatsource_point(10000,evalpoint2)*T_test;
           if (comp_j == dim+1) return -u*grad_T*T_test+grad_T_test*grad_T -0*heatsource_curve(10000)*T_test;//-50*Gaussianheatsource_point(10000,evalpoint)*T_test-50*Gaussianheatsource_point(10000,evalpoint2)*T_test;
           return 0;
         }
         else
            return rho * scalar_product(grad_u + transpose(grad_u), grad_test_u) * viskosity(T)
                  +take_nonlinear_part * rho * (grad_u * u) * test_u - div_test_u * p - div_u * p_test
                  +u*grad_T*T_test+grad_T_test*grad_T+ alpha*(T-293.15)*g*test_u -0*heatsource_curve(10000)*T_test;//-50*Gaussianheatsource_point(10000,evalpoint)*T_test-50*Gaussianheatsource_point(10000,evalpoint2)*T_test;  //TODOOOOOOO ADD Terms for Temp here!!!!!
         return 0; //-100*heatsource_curve(10000)*T_test;
      }
      virtual double eval_local_Homotopy_corrector_rhs(double s, double old_s, Local_Container<dim>& Testfunction, bool face = false)
      {
         return 0;

      }
}
;




==> Compdata/Nonlinear-Coercive/src/variational_formulation_Spacetimephasefield.h <==
#pragma once
#include "variational_formulation.h"



template<int dim, typename VECTOR = BlockVector<double>>
class PFF_Problem : public Local_Problem<dim>
{
   public:
      PFF_Problem(std::vector<VECTOR> &primal_solutions, std::vector<VECTOR> &adjoint_solutions, const FESystem<dim>&fe_primal,
                  const FESystem<dim>&fe_adjoint, QGauss<dim>& quadrature_formula, QGauss<dim - 1>& face_quadrature_formula,
                  const FESystem<dim> &fe_pou, std::vector<PointHistory<dim> >& quadrature_point_history) :
            Local_Problem<dim>(primal_solutions, adjoint_solutions, fe_primal, fe_adjoint, quadrature_formula, face_quadrature_formula,
                               fe_pou, update_values | update_quadrature_points | update_gradients | update_JxW_values), quadrature_point_history(
                  quadrature_point_history)
      {
         AssertDimension(dim + 1, fe_adjoint.n_components());
         AssertDimension(dim + 1, fe_primal.n_components());
         get_Lameparameter(70.0, 0.34);
         this->used_faces = use_faces::no_faces;
      }
      std::vector<PointHistory<dim> >& quadrature_point_history;
      virtual ~PFF_Problem() = default;
      typedef Local_Problem<dim> Parent;
      using Parent::comp_i;
      using Parent::comp_j;
      using Parent::U;
      using Parent::homotopy_s;
      double lambda = 190937.589172;
      double mu = 80193.800283;
      double nonlinear = false;
      double eps = 0.05;
//      double kappa() = 1e-9;
      void get_Lameparameter(double E, double nu)
      {
//         lambda = E*nu/((1+nu)*(1-2*nu));
//         mu=0.5*E/(1+nu);
         /*         double lambda = 190937.589172;
          double mu = 80193.800283;*/
         mu = 0.08;
         lambda = 0.16;
//         lambda-=mu;
      }
      template<typename VAR>
      Tensor<2, dim> get_grad(VAR & u)
      {
         Tensor<2, dim> grad_u;
         for (unsigned int i = 0; i < dim; i++)
            for (unsigned int j = 0; j < dim; j++)
            {
               grad_u[i][j] = u.U.Grad[i][j];
            }
         return grad_u;
      }
      template<typename VAR>
      Tensor<1, dim> get_grad_pf(VAR & u)
      {
         Tensor<1, dim> grad_pf;
         for (unsigned int i = 0; i < dim; i++)
         {
            grad_pf[i] = u.U.Grad[dim][i];
         }
         return grad_pf;
      }
      template<typename VAR>
      double get_pf(VAR & u)
      {
         return u.U.Val[dim];
      }
      Tensor<2, dim> get_E(const Tensor<2, dim> & grad_u)
      {
         double homotopy_s = 1;
         return 0.5 * (grad_u + transpose(grad_u) + homotopy_s * nonlinear * grad_u * transpose(grad_u));
      }
      Tensor<2, dim> get_E_prime(const Tensor<2, dim> & grad_v, const Tensor<2, dim> & grad_u)
      {
         double homotopy_s = 1;
         return 0.5 * (grad_v + transpose(grad_v) + homotopy_s * nonlinear * (grad_v * transpose(grad_u) + grad_u * transpose(grad_v)));
      }
      Tensor<2, dim> get_E_primeprime(const Tensor<2, dim> & grad_v, const Tensor<2, dim> & grad_v2)
      {
         double homotopy_s = 1;
         return 0.5 * homotopy_s * nonlinear * (grad_v * transpose(grad_v2) + grad_v2 * transpose(grad_v));
      }
      double rhs_f(Point<dim> point)
      {
         double x = point(0);
         double y = point(1);
         double z = 0;
         if (dim == 3) z = point(2);
         return 0;
      }

      double kappa()
      {
         return 1-homotopy_s*(1-1e-9);
      }
      double g(Point<dim> p)
      {
         return homotopy_s * 0.1;
      }
      void set_BC()
      {
      }
      virtual double eval_local_remainder(Local_Container<dim>& U_diff, Local_Container<dim>& Z_diff, bool face = false)
      {
         Tensor<2, dim> grad_u = get_grad(this->U[0]);
         Tensor<2, dim> zero;
         Tensor<2, dim> grad_z = get_grad(this->Z[0]);
         Tensor<2, dim> grad_U_diff = get_grad(U_diff);
         Tensor<2, dim> grad_Z_diff = get_grad(Z_diff);
         Tensor<2, dim> Eps_U_diff = get_E_prime(grad_U_diff, zero);
         Tensor<2, dim> Eps_Z_diff = get_E_prime(grad_Z_diff, zero);
         Tensor<2, dim> E_prime_prime_Udiff_Zdiff = get_E_primeprime(grad_U_diff, grad_Z_diff);
         Tensor<2, dim> E_prime_prime_Udiff_Udiff = get_E_primeprime(grad_U_diff, grad_U_diff);
         Tensor<2, dim> E_prime_prime_UUUdiff_Udiff = get_E_primeprime(grad_u, grad_U_diff) * 2. + E_prime_prime_Udiff_Udiff;
         Tensor<2, dim> E_prime_prime_Udiff_ZZZdiff = get_E_primeprime(grad_z, grad_U_diff) * 2.
               + get_E_primeprime(grad_Z_diff, grad_U_diff);
//         std::cout << "E_prime_prime_Udiff_Zdiff:  " << E_prime_prime_Udiff_Zdiff << std::endl;
//         std::cout << "grad_U_diff:  " << grad_U_diff << std::endl;
//         std::cout << "grad_Z_diff:  " << grad_Z_diff << std::endl;
//         std::cout << "zero:  " << zero << std::endl;
//         std::cout << "grad_u:  " << grad_u << std::endl;
//         std::cout << "grad_z:  " << grad_z << std::endl;
//         std::cout << "E_prime_prime_UUUdiff_Udiff:  " << E_prime_prime_UUUdiff_Udiff << std::endl;
//         std::cout << "E_prime_prime_Udiff_ZZZdiff:  " << E_prime_prime_Udiff_ZZZdiff << std::endl;
//         std::cout << "E_prime_prime_Udiff_Zdiff:  " << E_prime_prime_Udiff_Zdiff << std::endl;
//         std::cout << "E_prime_prime_Udiff_Udiff:  " << E_prime_prime_Udiff_Udiff << std::endl;
         return 1. / 24.
               * (lambda
                     * (3.
                           * (trace(E_prime_prime_UUUdiff_Udiff) * trace(E_prime_prime_Udiff_Zdiff)
                                 + trace(E_prime_prime_UUUdiff_Udiff) * trace(E_prime_prime_Udiff_Zdiff)
                                 + trace(E_prime_prime_Udiff_Udiff)
                                       * trace(get_E_primeprime(grad_u, grad_Z_diff) * 2. + E_prime_prime_Udiff_Zdiff))
                           + (trace(E_prime_prime_Udiff_ZZZdiff) * trace(E_prime_prime_Udiff_Udiff)
                                 + trace(E_prime_prime_Udiff_ZZZdiff) * trace(E_prime_prime_Udiff_Udiff)
                                 + trace(E_prime_prime_Udiff_Udiff) * trace(E_prime_prime_Udiff_ZZZdiff)))

                     + 2. * mu
                           * (3.
                                 * (scalar_product(E_prime_prime_UUUdiff_Udiff, E_prime_prime_Udiff_Zdiff)
                                       + scalar_product(E_prime_prime_UUUdiff_Udiff, E_prime_prime_Udiff_Zdiff)
                                       + scalar_product(get_E_primeprime(grad_u, grad_Z_diff) * 2. + E_prime_prime_Udiff_Zdiff,
                                                        E_prime_prime_Udiff_Udiff)

                                 )
                                 + (scalar_product(E_prime_prime_Udiff_ZZZdiff, E_prime_prime_Udiff_Udiff)
                                       + scalar_product(E_prime_prime_Udiff_ZZZdiff, E_prime_prime_Udiff_Udiff)
                                       + scalar_product(E_prime_prime_Udiff_ZZZdiff, E_prime_prime_Udiff_Udiff))

                           ))
               + 3. / 12.
                     * (lambda
                           * (trace(Eps_U_diff) * trace(E_prime_prime_Udiff_Zdiff) + trace(Eps_U_diff) * trace(E_prime_prime_Udiff_Zdiff)
                                 + trace(Eps_Z_diff) * trace(E_prime_prime_Udiff_Udiff))

                           + 2. * mu
                                 * (scalar_product(Eps_U_diff, E_prime_prime_Udiff_Zdiff)
                                       + scalar_product(Eps_U_diff, E_prime_prime_Udiff_Zdiff)
                                       + scalar_product(Eps_Z_diff, E_prime_prime_Udiff_Udiff)))

         ;
         return 0;
      }

      virtual double eval_local_billinearform(Local_Container<dim>& Trialfunction, Local_Container<dim>& Testfunction, bool face = false)
      {

         //         double p=2.0+Sqrt(Power(quadrature_point(0),2) + Power(quadrature_point(1),2) + Power(quadrature_point(2),2));
         if ( !face)
         {
            Point<dim> quadrature_point = this->fe_values_adjoint.quadrature_point(this->q);
            Tensor<2, dim> grad_u = get_grad(this->U[0]);
            Tensor<2, dim> grad_trial = get_grad(Trialfunction);
            Tensor<2, dim> grad_test = get_grad(Testfunction);
            Tensor<2, dim> E_u = get_E(grad_u);
            Tensor<2, dim> E_prime_test = get_E_prime(grad_test, grad_u);
            Tensor<2, dim> E_prime_trial = get_E_prime(grad_trial, grad_u);
            Tensor<2, dim> E_prime_prime_trial_test = get_E_primeprime(grad_trial, grad_test);
            double pf = get_pf(U[0]);
            double pf_test = get_pf(Testfunction);
            double pf_trial = get_pf(Trialfunction);

            if (this->Newton)
            {
               if (comp_i == dim && comp_j == dim)
                  return (lambda * (trace(E_u) * trace(E_u)) + mu * (scalar_product(E_u, E_u))) * pf_trial * pf_test* (1 - kappa())
                        + pf_trial * pf_test / eps + eps * get_grad_pf(Testfunction) * get_grad_pf(Trialfunction);
               else
                  if (comp_i != dim && comp_j == dim)
                     return (lambda * (trace(E_u) * trace(E_prime_test)) + mu * (scalar_product(E_u, E_prime_test))) * pf_trial * pf* (1 - kappa());
                  else
                     if (comp_i == dim && comp_j != dim)
                        return (lambda * (trace(E_u) * trace(E_prime_trial)) + mu * (scalar_product(E_u, E_prime_trial))) * pf_test * pf* (1 - kappa());
                     else
                        return (lambda * (trace(E_prime_test) * trace(E_prime_trial)) + mu * (scalar_product(E_prime_test, E_prime_trial)))
                              * (pf * pf * (1 - kappa()) + kappa());

            }

            return (lambda * (trace(E_u) * trace(E_u)) + mu * (scalar_product(E_u, E_u))) * pf_trial * pf_test* (1 - kappa()) + pf_trial * pf_test / eps
                  + eps * get_grad_pf(Testfunction) * get_grad_pf(Trialfunction)
                  + (lambda * (trace(E_u) * trace(E_prime_test)) + mu * (scalar_product(E_u, E_prime_test))) * pf_trial * pf* (1 - kappa())
                  + (lambda * (trace(E_u) * trace(E_prime_trial)) + mu * (scalar_product(E_u, E_prime_trial))) * pf_test * pf* (1 - kappa())
                  + (lambda * (trace(E_prime_test) * trace(E_prime_trial)) + mu * (scalar_product(E_prime_test, E_prime_trial)))
                        * (pf * pf * (1 - kappa()) + kappa());
         }
         if (face)
         {
            AssertDimension(dim + 1, dim + 1);
            return 0;

         }
         return 0;
      }

      virtual double eval_local_residual(Local_Container<dim>& Testfunction, bool face = false)
      {
         if ( !face)
         {
            Point<dim> quadrature_point = this->fe_values_adjoint.quadrature_point(this->q);
            //            double p=2.0+Sqrt(Power(quadrature_point(0),2) + Power(quadrature_point(1),2) + Power(quadrature_point(2),2));
            double phi_u_x = Testfunction.U.Val[0];
            double phi_u_y = Testfunction.U.Val[1];
            Tensor<2, dim> grad_u = get_grad(this->U[0]);
            Tensor<2, dim> grad_test = get_grad(Testfunction);
            Tensor<2, dim> E_u = get_E(grad_u);
            Tensor<2, dim> E_prime_test = get_E_prime(grad_test, grad_u);
            double pf = get_pf(U[0]);
            double pf_test = get_pf(Testfunction);
            //               if (phi_u > 10) cout << phi_u << endl;

//            std::cout << "grad_u" << grad_u << std::endl;
//            std::cout << "grad_u*grad_u" << E_u << std::endl;
//            std::cout << "E_prime_test" << E_prime_test << std::endl;
//            std::cout << "grad_test" << grad_test << std::endl;

            if(comp_j!=dim) return (lambda * (trace(E_u) * trace(E_prime_test)) + mu * (scalar_product(E_u, E_prime_test)))*(pf*pf*(1-kappa()) +kappa());
            else return (lambda * (trace(E_u) * trace(E_u)) + mu * (scalar_product(E_u, E_u)))*(pf*pf_test*(1-kappa()))-get_pf(Testfunction)*(1-pf)/eps+eps*get_grad_pf(Testfunction)*get_grad_pf(U[0]);
            return 0;

         }
         if (face)
         {
            {
               Point<dim> quadrature_point = this->fe_face_values_adjoint.quadrature_point(this->face_q);
               if (quadrature_point(0) > 0.5 && std::abs(quadrature_point(1) - 1) < 1e-12)
               {
//               std::cout << quadrature_point << std::endl;
                  return -1 * (g(quadrature_point)) * Testfunction.face_U.Val[1];
               }
            }
            return 0;

         }

         return 0;
      }
      virtual double eval_local_Homotopy_corrector_rhs(double s, double old_s, Local_Container<dim>& Testfunction, bool face = false)
      {
         if (face)
         {
            {
               Point<dim> quadrature_point = this->fe_face_values_adjoint.quadrature_point(this->face_q);
               if (quadrature_point(0) > 0.5 && std::abs(quadrature_point(1) - 1) < 1e-12)
               {
                  //               std::cout << quadrature_point << std::endl;
                  return -1 * (g(quadrature_point)) * Testfunction.face_U.Val[1];
               }
            }
            return 0;
         }
         return 0;
      }
}

;


==> Compdata/Nonlinear-Coercive/src/variational_formulation_Static_FSI.h <==
#pragma once

#include "variational_formulation_nonlinear_elasticity.h"

template<int dim, typename VECTOR = dealii::BlockVector<double>>
class StaticFSI_Problem : public Local_Problem<dim>
{
   public:
      StaticFSI_Problem(std::vector<VECTOR> &primal_solutions, std::vector<VECTOR> &adjoint_solutions, const FESystem<dim>&fe_primal,
                        const FESystem<dim>&fe_adjoint, QGauss<dim>& quadrature_formula, QGauss<dim - 1>& face_quadrature_formula,
                        const FESystem<dim> &fe_pou, std::vector<PointHistory<dim> >& quadrature_point_history) :
            Local_Problem<dim>(primal_solutions, adjoint_solutions, fe_primal, fe_adjoint, quadrature_formula, face_quadrature_formula,
                               fe_pou, update_values | update_quadrature_points | update_gradients | update_JxW_values), quadrature_point_history(
                  quadrature_point_history)
      {
//         AssertDimension(dim, fe_adjoint.n_components());
//         AssertDimension(dim, fe_primal.n_components());
//         get_Lameparameter(70.0, 0.34);
         this->used_faces = use_faces::no_faces;
      }
      std::vector<PointHistory<dim> >& quadrature_point_history;
      virtual ~StaticFSI_Problem() = default;
      typedef Local_Problem<dim> Parent;
      using Parent::comp_i;  //Trialfuntion
      using Parent::comp_j;  //Testfunction
      using Parent::U;
      using Parent::homotopy_s;
      double nu_f = 1e-3;
      double mu_solid = 1;
      double take_nonlinear_part = 1 * homotopy_s;
      bool is_STKV = true;  //Saint-Vernant-Kirchhof
      bool is_IMA = !is_STKV;  //there is still work to be done.
      double Lambda_s = 1;
      double mu_s = 1;
      double mu_2 = 1;
      double p_s = 1;
      double p_f = 1;
      double alpha_u=1e-1;
      double alpha_mu=1;
      double alpha_lambda=1;
      double alpha_ps=1e-1;
      double rho_f=1;
      double rho_s=1;



      // variables

      template<typename VAR>
                  Tensor<1, dim> get_v(VAR & u)
                  {
                     Tensor < 1, dim > u_;
                     for (unsigned int i = 0; i < dim; i++)
                        {
                           u_[i] = u.U.Val[i];
                        }
                     return u_;
                  }
      template<typename VAR>
                      Tensor<1, dim> get_u(VAR & u)
                      {
                         Tensor < 1, dim > u_;
                         for (unsigned int i = dim; i < 2*dim; i++)
                            {
                               u_[i] = u.U.Val[i];
                            }
                         return u_;
                      }
      template<typename VAR>
                         double get_p(VAR & u)
                         {

                            return u.U.Val[2*dim];

                         }
      // variables derivatives
      template<typename VAR>
             Tensor<2, dim> get_grad_v(VAR & u)
             {
                Tensor < 2, dim > grad_u;
                for (unsigned int i = 0; i < dim; i++)
                   for (unsigned int j = 0; j < dim; j++)
                   {
                      grad_u[i][j] = u.U.Grad[i][j];
                   }
                return grad_u;
             }
       template<typename VAR>
             Tensor<2, dim> get_grad_u(VAR & u)
             {
                Tensor < 2, dim > grad_u;
                for (unsigned int i = dim; i < 2*dim; i++)
                   for (unsigned int j = 0; j < dim; j++)
                   {
                      grad_u[i-dim][j] = u.U.Grad[i][j];
                   }
                return grad_u;
             }

       template<typename VAR>
             Tensor<1, dim> get_grad_p(VAR & u)
             {
                Tensor < 1, dim > grad_p;

                   for (unsigned int j = 0; j < dim; j++)
                   {
                      grad_p[j] = u.U.Grad[2*dim][j];
                   }
                   return grad_p;
             }


       //Equation preparations

      double Id_F(Point<dim>& p)
      {
	return 1;
         if (p(1) > 0.5)
            return 1.0;
         else
            return 0;
      }
      double Id_S(Point<dim>& p)
      {
         return 1.0 - Id_F(p);
      }

      Tensor<2, dim> Id()
      {
         Tensor < 2, dim > I;
         for (unsigned int i = 0; i < dim; i++)
            I[i][i] = 1;
         return I;

      }
      Tensor<2, dim> F_hat(Tensor<2, dim>& grad_u)
      {

         return Id() + grad_u;
      }

      Tensor<2, dim> inv_F_hat_prime(Tensor<2, dim>& inv_F_hat_,Tensor<2, dim>& d_grad_u)
      {
         Tensor<2, dim> F_hat_du=F_hat(d_grad_u);
         return -inv_F_hat_*F_hat_du*inv_F_hat_; //-F^-1*F'*F^-1
      }

      double J_prime(double J,Tensor<2, dim>& inv_F_hat_,Tensor<2, dim>& d_grad_u)
      {
         return J*trace(inv_F_hat_*d_grad_u); // J'(du)=J*tr(F^-1 *du)
      }
      ;

      Tensor<2, dim> E_hat(Tensor<2, dim>& F_hat_)
      {

         return 0.5*(transpose(F_hat_)*F_hat_-Id());
      }

      Tensor<2, dim> E_hat_prime(Tensor<2, dim>& F_hat_,Tensor<2, dim>& d_grad_u)
            {

               return 0.5*(transpose(d_grad_u)*F_hat_+transpose(F_hat_)*d_grad_u);
            }
      ;

      Tensor<2, dim> Sigma_s(Tensor<2, dim>& F_hat_)
      {
         Tensor<2, dim> E=E_hat(F_hat_);
      if(is_STKV)
         return F_hat_*(Lambda_s*trace(E)*Id()+2*mu_s*E)*transpose(F_hat_)/determinant(F_hat_);
      if(is_IMA)
      {
         Tensor<2, dim> inv_trans_F=transpose(invert(F_hat_));
         return -p_s*Id()+Lambda_s*F_hat_*inv_trans_F+mu_2*inv_trans_F*transpose(inv_trans_F);
      }


      std::cout<< "StaticFSI_Problem : public Local_Problem<dim>:Tensor<2, dim> Sigma_s: No Material Law set!"<< std:: endl;
      abort();


      };

      Tensor<2, dim> Sigma_g(Tensor<2, dim>& grad_u_hat_,Point<dim>& p)
      {
         return alpha_u*grad_u_hat_;
//         Tensor<2, dim> F_hat_=F_hat(grad_u_hat_);
//         Tensor<2, dim> Eps=0.5*(grad_u_hat_+transpose(grad_u_hat_));
//         return F_hat_*(alpha_lambda* trace(Eps)*Id()+2*alpha_mu*Eps);
      };

      Tensor<2, dim> Sigma_f(Tensor<2, dim>& grad_u_hat_,Tensor<2, dim>& grad_v_hat_, double p_f)
      {
         Tensor<2, dim> inv_F_hat_=invert(F_hat(grad_u_hat_));
         Tensor<2, dim> grad_v_inv_F_hat_=grad_v_hat_*inv_F_hat_;

         return -p_f*Id()+rho_f*nu_f*(grad_v_inv_F_hat_+transpose(grad_v_inv_F_hat_));
      };



   Tensor<1,dim> get_rhs_f(Point<dim>& p)
   {
      Tensor<1,dim> f_f;
      return f_f;
   }
   Tensor<1,dim> get_rhs_s(Point<dim>& p)
   {
      Tensor<1,dim> f_s;
      f_s[0]=0;
      return f_s;
   }


   void set_BC()
   {
   }
   virtual double eval_local_remainder(Local_Container<dim>& U_diff, Local_Container<dim>& Z_diff, bool face = false)
   {
      return 0;
   }

   virtual double eval_local_billinearform(Local_Container<dim>& Trialfunction, Local_Container<dim>& Testfunction, bool face = false)
   {

//         Trialfunction :i
//         Testfunction:j
      Point < dim > quadrature_point = this->fe_values_adjoint.quadrature_point(this->q);
//         }

      //Testfunction
         dealii::Tensor<2, dim> grad_test_u = get_grad_u(Testfunction);
          dealii::Tensor<2, dim> grad_test_v = get_grad_v(Testfunction);
          dealii::Tensor<1, dim> grad_test_p = get_grad_p(Testfunction);
          double test_p= get_p(Testfunction);
          dealii::Tensor<1, dim> test_u = get_u(Testfunction);
          dealii::Tensor<1, dim> test_v = get_v(Testfunction);

       //Trialfunction
          dealii::Tensor<2, dim> grad_trial_u = get_grad_u(Trialfunction);
          dealii::Tensor<2, dim> grad_trial_v = get_grad_v(Trialfunction);
          dealii::Tensor<1, dim> grad_trial_p = get_grad_p(Trialfunction);
          double trial_p= get_p(Trialfunction);
          dealii::Tensor<1, dim> trial_u = get_u(Trialfunction);
          dealii::Tensor<1, dim> trial_v = get_v(Trialfunction);

       //Linearizationpoints and preperation
          dealii::Tensor<2, dim> grad_u = get_grad_u(U[0]);
          dealii::Tensor<1, dim> u = get_u(U[0]);
          dealii::Tensor<2, dim> grad_v = get_grad_v(U[0]);
          dealii::Tensor<1, dim> v = get_v(U[0]);
          double p= get_p(U[0]);
          dealii::Tensor<1, dim> grad_p = get_grad_p(U[0]);
          dealii::Tensor<2, dim> F_hat_=F_hat(grad_u);
          double J= determinant(F_hat_);
          dealii::Tensor<2, dim> inv_F_hat_=invert(F_hat_);
          dealii::Tensor<2, dim> Sig_s=Sigma_s(F_hat_);
          dealii::Tensor<2, dim> Sig_g=Sigma_g(grad_u,quadrature_point);
          dealii::Tensor<2, dim> Sig_f=Sigma_f(grad_u,grad_v,p);
          double Omega_f=Id_F(quadrature_point);
          double Omega_s=Id_S(quadrature_point);
          dealii::Tensor<2, dim> grad_trial_v_inv_F_hat_= grad_trial_v*inv_F_hat_;
          dealii::Tensor<2, dim> grad_v_inv_F_hat_= grad_v*inv_F_hat_;
          // equations

      //vv
      double equation_vv=Omega_f*rho_f*
                (scalar_product(J*grad_trial_v_inv_F_hat_*v+ J*grad_v_inv_F_hat_*trial_v,test_v))+
                Omega_f*rho_f*nu_f*J*scalar_product(
                      (grad_trial_v_inv_F_hat_+transpose(grad_trial_v_inv_F_hat_))*transpose(inv_F_hat_),grad_test_v);
      //uv
      dealii::Tensor<2, dim> inv_F_prime=inv_F_hat_prime(inv_F_hat_,grad_trial_u);
      dealii::Tensor<2, dim> E= E_hat(F_hat_);
      dealii::Tensor<2, dim> E_prime=E_hat_prime(F_hat_,grad_trial_u);
      double J_prime_=J_prime(J,inv_F_hat_,grad_trial_u);
      dealii::Tensor<2, dim> J_inv_F_prime=J*inv_F_prime+J_prime_*inv_F_hat_;
      double equation_uv=Omega_f*rho_f*scalar_product(grad_v*J_inv_F_prime*v,test_v)+
            Omega_f*rho_f*nu_f*scalar_product((grad_v*inv_F_prime+transpose(grad_v*inv_F_prime))*J*transpose(inv_F_hat_),grad_test_v)+
            Omega_f*rho_f*nu_f*scalar_product((grad_v_inv_F_hat_+transpose(grad_v_inv_F_hat_))*transpose(J_inv_F_prime),grad_test_v)-
            Omega_f*p*scalar_product(J_inv_F_prime,grad_test_v)+
            is_STKV*Omega_s*scalar_product(Lambda_s*(trace(E_prime)*F_hat_+trace(E)*grad_trial_u)+
                                           2*mu_s*(grad_trial_u*E+F_hat_*E_prime),grad_test_v); //TODO IMA is missing here

      //pv
      double equation_pv=-Omega_f*trial_p*scalar_product(J*inv_F_hat_,grad_test_v);

      //vu
      double equation_vu=Omega_s*scalar_product(trial_v,test_u);

      //uu
      double equation_uu=Omega_f*alpha_u*scalar_product(grad_trial_u,grad_test_u)+000*scalar_product(grad_trial_u,grad_test_u);

      ;//Omega_f*alpha_u*
      //pu
      double equation_pu=0;
      //vp
      double equation_vp=-Omega_f*scalar_product(J*inv_F_hat_*trial_v,grad_test_p); //TODO check this again

      //up

      //      dealii::Tensor<2, dim> inv_F_prime=inv_F_hat_prime(inv_F_hat_,grad_trial_u);
      //      double J_prime_=J_prime(J,inv_F_hat_,grad_trial_u);
      //      dealii::Tensor<2, dim> J_inv_F_prime=J*inv_F_prime+J_prime_*inv_F_hat_;

       double equation_up=-Omega_f*scalar_product(J_inv_F_prime*v,grad_test_p);
       //pp

       double equation_pp=Omega_s*alpha_ps*scalar_product(grad_trial_p,grad_test_p)+Omega_s*alpha_ps*trial_p*test_p+000000*trial_p*test_p;

       double returnvalue=0;
       returnvalue += equation_vv;
       returnvalue += equation_vu;
       returnvalue += equation_vp;
       returnvalue += equation_uv;
       returnvalue += equation_uu;
       returnvalue += equation_up;
       returnvalue += equation_pv;
       returnvalue += equation_pu;
       returnvalue += equation_pp;
 //      if(!this->Newton)
//          return returnvalue;
       if(this->comp_j<dim)
       {
          if(this->comp_i<dim)
             return equation_vv;
          if(this->comp_i<2*dim)
             return equation_uv;
             return equation_pv;

       }
       if(this->comp_j<2*dim)
            {
               if(this->comp_i<dim)
                  return equation_vu;
               if(this->comp_i<2*dim)
                  return equation_uu;

                  return equation_pu;

            }
       if(this->comp_i<dim)
                        return equation_vp;
       if(this->comp_i<2*dim)
                        return equation_up;

                        return equation_pp;

return 0;
   }

   virtual double eval_local_residual(Local_Container<dim>& Testfunction, bool face = false)
   {
      Point < dim > quadrature_point = this->fe_values_adjoint.quadrature_point(this->q);
//         }
      dealii::Tensor<2, dim> grad_test_u = get_grad_u(Testfunction);
      dealii::Tensor<2, dim> grad_test_v = get_grad_v(Testfunction);
      dealii::Tensor<1, dim> grad_test_p = get_grad_p(Testfunction);
      double test_p= get_p(Testfunction);
      dealii::Tensor<1, dim> test_u = get_u(Testfunction);
      dealii::Tensor<1, dim> test_v = get_v(Testfunction);

      //Linearizationpoints
      dealii::Tensor<2, dim> grad_u = get_grad_u(U[0]);
      dealii::Tensor<1, dim> u = get_u(U[0]);
      dealii::Tensor<2, dim> grad_v = get_grad_v(U[0]);
      dealii::Tensor<1, dim> v = get_v(U[0]);
      double p= get_p(U[0]);
      dealii::Tensor<1, dim> grad_p = get_grad_p(U[0]);
      dealii::Tensor<2, dim> F_hat_=F_hat(grad_u);
      double J= determinant(F_hat_);
      dealii::Tensor<2, dim> inv_F_hat_=invert(F_hat_);
      dealii::Tensor<2, dim> Sig_s=Sigma_s(F_hat_);
      dealii::Tensor<2, dim> Sig_g=Sigma_g(grad_u,quadrature_point);
      dealii::Tensor<2, dim> Sig_f=Sigma_f(grad_u,grad_v,p);
      double Omega_f=Id_F(quadrature_point);
      double Omega_s=Id_S(quadrature_point);

      double equation_v= Omega_f*rho_f*J*scalar_product(grad_v*inv_F_hat_*v,test_v)+Omega_f*scalar_product(J*Sig_f*transpose(inv_F_hat_),grad_test_v)+Omega_s*J*scalar_product(Sig_s*transpose(inv_F_hat_),grad_test_v)-
           -Omega_f*scalar_product(rho_f*J*get_rhs_f(quadrature_point),test_v)-Omega_s*scalar_product(rho_s*J*get_rhs_s(quadrature_point),test_v);
      double equation_u= Omega_s*scalar_product(v,test_u)+Omega_f*(scalar_product(Sig_g,grad_test_u));
      double equation_p=-Omega_f*J*scalar_product(inv_F_hat_*v,grad_test_p)+Omega_s*alpha_ps*scalar_product(grad_p,grad_test_p)+Omega_s*alpha_ps*p*test_p;

      if(!this->Newton)
         return equation_v+equation_u+equation_p;
      if(this->comp_j<dim)
                 return equation_v;
              if(this->comp_j<2*dim)
                 return equation_u;
                 return equation_p;

   }
   virtual double eval_local_Homotopy_corrector_rhs(double s, double old_s, Local_Container<dim>& Testfunction, bool face = false)
   {
      return 0;
   }
}
;



==> Compdata/Nonlinear-Coercive/src/variational_formulation_nonlinear_elasticity.h <==
#pragma once

template<int dim>
struct PointHistory
{
      double strain_historyfield = 0;
      double old_old_pf = 1;
};

template<int dim, typename VECTOR = BlockVector<double>>
class NonLinearElasticity : public Local_Problem<dim>
{
   public:
      NonLinearElasticity(std::vector<VECTOR> &primal_solutions, std::vector<VECTOR> &adjoint_solutions, const FESystem<dim>&fe_primal,
                          const FESystem<dim>&fe_adjoint, QGauss<dim>& quadrature_formula, QGauss<dim - 1>& face_quadrature_formula,
                          const FESystem<dim> &fe_pou, std::vector<PointHistory<dim> >& quadrature_point_history) :
            Local_Problem<dim>(primal_solutions, adjoint_solutions, fe_primal, fe_adjoint, quadrature_formula, face_quadrature_formula,
                               fe_pou, update_values | update_quadrature_points | update_gradients | update_JxW_values), quadrature_point_history(
                  quadrature_point_history)
      {
         AssertDimension(dim, fe_adjoint.n_components());
         AssertDimension(dim, fe_primal.n_components());
         get_Lameparameter(70.0, 0.34);
         this->used_faces = use_faces::all_faces;
      }
      std::vector<PointHistory<dim> >& quadrature_point_history;
      virtual ~NonLinearElasticity() = default;
      typedef Local_Problem<dim> Parent;
      using Parent::comp_i;
      using Parent::comp_j;
      using Parent::U;
      using Parent::homotopy_s;
      double lambda = 190937.589172;
      double mu = 80193.800283;
      double nonlinear = true;
      void get_Lameparameter(double E, double nu)
      {
//         lambda = E*nu/((1+nu)*(1-2*nu));
//         mu=0.5*E/(1+nu);
/*         double lambda = 190937.589172;
               double mu = 80193.800283;*/
      mu = 0.08;
         lambda = 0.16;
//         lambda-=mu;
      }
      template<typename VAR>
      Tensor<2, dim> get_grad(VAR & u)
      {
         Tensor < 2, dim > grad_u;
         for (unsigned int i = 0; i < dim; i++)
            for (unsigned int j = 0; j < dim; j++)
            {
               grad_u[i][j] = u.U.Grad[i][j];
            }
         return grad_u;
      }
      Tensor<2, dim> get_E(const Tensor<2, dim> & grad_u)
      {
         double homotopy_s = 1;
         return 0.5 * (grad_u + transpose(grad_u) + homotopy_s * nonlinear * grad_u * transpose(grad_u));
      }
      Tensor<2, dim> get_E_prime(const Tensor<2, dim> & grad_v, const Tensor<2, dim> & grad_u)
      {
         double homotopy_s = 1;
         return 0.5 * (grad_v + transpose(grad_v) + homotopy_s * nonlinear * (grad_v * transpose(grad_u) + grad_u * transpose(grad_v)));
      }
      Tensor<2, dim> get_E_primeprime(const Tensor<2, dim> & grad_v, const Tensor<2, dim> & grad_v2)
      {
         double homotopy_s = 1;
         return 0.5 * homotopy_s * nonlinear * (grad_v * transpose(grad_v2) + grad_v2 * transpose(grad_v));
      }
      double rhs_f(Point<dim> point)
      {
         double x = point(0);
         double y = point(1);
         double z = 0;
         if (dim == 3) z = point(2);
         return 0;
      }
      double g(Point<dim> p)
      {
         return homotopy_s * 0.1;
      }
      void set_BC()
      {
      }
      virtual double eval_local_remainder(Local_Container<dim>& U_diff, Local_Container<dim>& Z_diff, bool face = false)
      {
         Tensor < 2, dim > grad_u = get_grad(this->U[0]);
         Tensor < 2, dim > zero;
         Tensor < 2, dim > grad_z = get_grad(this->Z[0]);
         Tensor < 2, dim > grad_U_diff = get_grad(U_diff);
         Tensor < 2, dim > grad_Z_diff = get_grad(Z_diff);
         Tensor < 2, dim > Eps_U_diff = get_E_prime(grad_U_diff, zero);
         Tensor < 2, dim > Eps_Z_diff = get_E_prime(grad_Z_diff, zero);
         Tensor < 2, dim > E_prime_prime_Udiff_Zdiff = get_E_primeprime(grad_U_diff, grad_Z_diff);
         Tensor < 2, dim > E_prime_prime_Udiff_Udiff = get_E_primeprime(grad_U_diff, grad_U_diff);
         Tensor < 2, dim > E_prime_prime_UUUdiff_Udiff = get_E_primeprime(grad_u, grad_U_diff) * 2. + E_prime_prime_Udiff_Udiff;
         Tensor < 2, dim > E_prime_prime_Udiff_ZZZdiff = get_E_primeprime(grad_z, grad_U_diff) * 2.
               + get_E_primeprime(grad_Z_diff, grad_U_diff);
//         std::cout << "E_prime_prime_Udiff_Zdiff:  " << E_prime_prime_Udiff_Zdiff << std::endl;
//         std::cout << "grad_U_diff:  " << grad_U_diff << std::endl;
//         std::cout << "grad_Z_diff:  " << grad_Z_diff << std::endl;
//         std::cout << "zero:  " << zero << std::endl;
//         std::cout << "grad_u:  " << grad_u << std::endl;
//         std::cout << "grad_z:  " << grad_z << std::endl;
//         std::cout << "E_prime_prime_UUUdiff_Udiff:  " << E_prime_prime_UUUdiff_Udiff << std::endl;
//         std::cout << "E_prime_prime_Udiff_ZZZdiff:  " << E_prime_prime_Udiff_ZZZdiff << std::endl;
//         std::cout << "E_prime_prime_Udiff_Zdiff:  " << E_prime_prime_Udiff_Zdiff << std::endl;
//         std::cout << "E_prime_prime_Udiff_Udiff:  " << E_prime_prime_Udiff_Udiff << std::endl;
         return 1. / 24.
               * (lambda
                     * (3.
                           * (trace(E_prime_prime_UUUdiff_Udiff) * trace(E_prime_prime_Udiff_Zdiff)
                                 + trace(E_prime_prime_UUUdiff_Udiff) * trace(E_prime_prime_Udiff_Zdiff)
                                 + trace(E_prime_prime_Udiff_Udiff)
                                       * trace(get_E_primeprime(grad_u, grad_Z_diff) * 2. + E_prime_prime_Udiff_Zdiff))
                           + (trace(E_prime_prime_Udiff_ZZZdiff) * trace(E_prime_prime_Udiff_Udiff)
                                 + trace(E_prime_prime_Udiff_ZZZdiff) * trace(E_prime_prime_Udiff_Udiff)
                                 + trace(E_prime_prime_Udiff_Udiff) * trace(E_prime_prime_Udiff_ZZZdiff)))

                     + 2. * mu
                           * (3.
                                 * (scalar_product(E_prime_prime_UUUdiff_Udiff, E_prime_prime_Udiff_Zdiff)
                                       + scalar_product(E_prime_prime_UUUdiff_Udiff, E_prime_prime_Udiff_Zdiff)
                                       + scalar_product(get_E_primeprime(grad_u, grad_Z_diff) * 2. + E_prime_prime_Udiff_Zdiff,
                                                        E_prime_prime_Udiff_Udiff)

                                 )
                                 + (scalar_product(E_prime_prime_Udiff_ZZZdiff, E_prime_prime_Udiff_Udiff)
                                       + scalar_product(E_prime_prime_Udiff_ZZZdiff, E_prime_prime_Udiff_Udiff)
                                       + scalar_product(E_prime_prime_Udiff_ZZZdiff, E_prime_prime_Udiff_Udiff))

                           ))
               + 3. / 12.
                     * (lambda
                           * (trace(Eps_U_diff) * trace(E_prime_prime_Udiff_Zdiff) + trace(Eps_U_diff) * trace(E_prime_prime_Udiff_Zdiff)
                                 + trace(Eps_Z_diff) * trace(E_prime_prime_Udiff_Udiff))

                           + 2. * mu
                                 * (scalar_product(Eps_U_diff, E_prime_prime_Udiff_Zdiff)
                                       + scalar_product(Eps_U_diff, E_prime_prime_Udiff_Zdiff)
                                       + scalar_product(Eps_Z_diff, E_prime_prime_Udiff_Udiff)))

         ;
         return 0;
      }

      virtual double eval_local_billinearform(Local_Container<dim>& Trialfunction, Local_Container<dim>& Testfunction, bool face = false)
      {

         //         double p=2.0+Sqrt(Power(quadrature_point(0),2) + Power(quadrature_point(1),2) + Power(quadrature_point(2),2));
         if ( !face)
         {
            Point < dim > quadrature_point = this->fe_values_adjoint.quadrature_point(this->q);
            Tensor < 2, dim > grad_u = get_grad(this->U[0]);
            Tensor < 2, dim > grad_trial = get_grad(Trialfunction);
            Tensor < 2, dim > grad_test = get_grad(Testfunction);
            Tensor < 2, dim > E_u = get_E(grad_u);
            Tensor < 2, dim > E_prime_test = get_E_prime(grad_test, grad_u);
            Tensor < 2, dim > E_prime_trial = get_E_prime(grad_trial, grad_u);
            Tensor < 2, dim > E_prime_prime_trial_test = get_E_primeprime(grad_trial, grad_test);
            return lambda * (trace(E_u) * trace(E_prime_prime_trial_test) + trace(E_prime_test) * trace(E_prime_trial))
                  + 2 * mu * (scalar_product(E_u, E_prime_prime_trial_test) + scalar_product(E_prime_test, E_prime_trial));

         }
         if (face)
         {
            AssertDimension(dim, dim);
            return 0;

         }
         return 0;
      }

      virtual double eval_local_residual(Local_Container<dim>& Testfunction, bool face = false)
      {
         if ( !face)
         {
            Point < dim > quadrature_point = this->fe_values_adjoint.quadrature_point(this->q);
            //            double p=2.0+Sqrt(Power(quadrature_point(0),2) + Power(quadrature_point(1),2) + Power(quadrature_point(2),2));
            double phi_u_x = Testfunction.U.Val[0];
            double phi_u_y = Testfunction.U.Val[1];
            Tensor < 2, dim > grad_u = get_grad(this->U[0]);
            Tensor < 2, dim > grad_test = get_grad(Testfunction);
            Tensor < 2, dim > E_u = get_E(grad_u);
            Tensor < 2, dim > E_prime_test = get_E_prime(grad_test, grad_u);
            //               if (phi_u > 10) cout << phi_u << endl;

            std::cout <<"grad_u" <<grad_u <<std::endl;
            std::cout <<"grad_u*grad_u" <<E_u <<std::endl;
            std::cout <<"E_prime_test" <<E_prime_test <<std::endl;
            std::cout <<"grad_test" <<grad_test <<std::endl;
            return (lambda * (trace(E_u) * trace(E_prime_test)) + 2 * mu * (scalar_product(E_u, E_prime_test))
            //                     + this->U[0].U.Val[this->number_of_variables - 1] * phi_u
                  - (rhs_f(quadrature_point) /*+dirichletdata_g(quadrature_point)*/) * phi_u_x - 0 * phi_u_y);


            return 0;

         }
         if (face)
         {
            {
               Point < dim > quadrature_point = this->fe_face_values_adjoint.quadrature_point(this->face_q);
               if (quadrature_point(0) > 0.5 && std::abs(quadrature_point(1) - 1) < 1e-12)
               {
//               std::cout << quadrature_point << std::endl;
                  return -1 * (g(quadrature_point)) * Testfunction.face_U.Val[1];
               }
            }
            return 0;

         }

         return 0;
      }
      virtual double eval_local_Homotopy_corrector_rhs(double s, double old_s, Local_Container<dim>& Testfunction, bool face = false)
      {
         if (face)
         {
            {
               Point < dim > quadrature_point = this->fe_face_values_adjoint.quadrature_point(this->face_q);
               if (quadrature_point(0) > 0.5 && std::abs(quadrature_point(1) - 1) < 1e-12)
               {
                  //               std::cout << quadrature_point << std::endl;
                  return -1 * (g(quadrature_point)) * Testfunction.face_U.Val[1];
               }
            }
            return 0;
         }
         return 0;
      }
}
;
template<int dim, typename VECTOR = BlockVector<double>>
class NonLinearElasticity2 : public Local_Problem<dim>
{
   public:
      NonLinearElasticity2(std::vector<VECTOR> &primal_solutions, std::vector<VECTOR> &adjoint_solutions, const FESystem<dim>&fe_primal,
                           const FESystem<dim>&fe_adjoint, QGauss<dim>& quadrature_formula, QGauss<dim - 1>& face_quadrature_formula,
                           const FESystem<dim> &fe_pou, std::vector<PointHistory<dim> >& quadrature_point_history) :
            Local_Problem<dim>(primal_solutions, adjoint_solutions, fe_primal, fe_adjoint, quadrature_formula, face_quadrature_formula,
                               fe_pou, update_values | update_quadrature_points | update_gradients | update_JxW_values), quadrature_point_history(
                  quadrature_point_history)
      {
         AssertDimension(dim, fe_adjoint.n_components());
         AssertDimension(dim, fe_primal.n_components());
         get_Lameparameter(7.308443E+10, 0.33);
         this->used_faces = use_faces::all_faces;
      }
      std::vector<PointHistory<dim> >& quadrature_point_history;
      virtual ~NonLinearElasticity2() = default;
      typedef Local_Problem<dim> Parent;
      using Parent::comp_i;
      using Parent::comp_j;
      using Parent::U;
      using Parent::homotopy_s;
      double lambda = 190937.589172;
      double mu = 80193.800283;
      double nonlinear = true;
      void get_Lameparameter(double E, double nu)
      {
//         lambda = E*nu/((1+nu)*(1-2*nu));
//         mu=0.5*E/(1+nu);
//         std::cout << "lambda"<<lambda << std::endl;
//          std::cout << "mu"<<mu << std::endl;

   lambda = 0.16;
        mu = 0.08;

//         double lambda = 190937.589172;
//         double mu = 80193.800283;
//         lambda-=mu;
      }
      template<typename VAR>
      Tensor<2, dim> get_grad(VAR & u)
      {
         Tensor < 2, dim > grad_u;
         for (unsigned int i = 0; i < dim; i++)
            for (unsigned int j = 0; j < dim; j++)
            {
               grad_u[i][j] = u.U.Grad[i][j];
            }
         return grad_u;
      }
      Tensor<2, dim> get_E(const Tensor<2, dim> & grad_u)
      {
         double homotopy_s = 1;
         return 0.5 * (grad_u + transpose(grad_u) + homotopy_s * homotopy_s * nonlinear * grad_u * transpose(grad_u));
      }
      Tensor<2, dim> get_E_prime(const Tensor<2, dim> & grad_v, const Tensor<2, dim> & grad_u)
      {
         double homotopy_s = 1;
         return 0.5
               * (grad_v + transpose(grad_v)
                     + homotopy_s * homotopy_s * nonlinear * (grad_v * transpose(grad_u) + grad_u * transpose(grad_v)));
      }
      Tensor<2, dim> get_E_primeprime(const Tensor<2, dim> & grad_v, const Tensor<2, dim> & grad_v2)
      {
         double homotopy_s = 1;
         return 0.5 * homotopy_s * homotopy_s * nonlinear * (grad_v * transpose(grad_v2) + grad_v2 * transpose(grad_v));
      }
      double rhs_f(Point<dim> point)
      {
         double x = point(0);
         double y = point(1);
         double z = 0;
         if (dim == 3) z = point(2);
         return 0;
      }
      double g(Point<dim> p)
      {
         return (0.00 + 1.0 * homotopy_s) *1e-1;
      }
      void set_BC()
      {
      }
      virtual double eval_local_remainder(Local_Container<dim>& U_diff, Local_Container<dim>& Z_diff, bool face = false)
      {
         Tensor < 2, dim > grad_u = get_grad(this->U[0]);
         Tensor < 2, dim > zero;
         Tensor < 2, dim > grad_z = get_grad(this->Z[0]);
         Tensor < 2, dim > grad_U_diff = get_grad(U_diff);
         Tensor < 2, dim > grad_Z_diff = get_grad(Z_diff);
         Tensor < 2, dim > Eps_U_diff = get_E_prime(grad_U_diff, zero);
         Tensor < 2, dim > Eps_Z_diff = get_E_prime(grad_Z_diff, zero);
         Tensor < 2, dim > E_prime_prime_Udiff_Zdiff = get_E_primeprime(grad_U_diff, grad_Z_diff);
         Tensor < 2, dim > E_prime_prime_Udiff_Udiff = get_E_primeprime(grad_U_diff, grad_U_diff);
         Tensor < 2, dim > E_prime_prime_UUUdiff_Udiff = get_E_primeprime(grad_u, grad_U_diff) * 2. + E_prime_prime_Udiff_Udiff;
         Tensor < 2, dim > E_prime_prime_Udiff_ZZZdiff = get_E_primeprime(grad_z, grad_U_diff) * 2. + get_E_primeprime(grad_Z_diff, grad_U_diff);
//         std::cout << "E_prime_prime_Udiff_Zdiff:  " << E_prime_prime_Udiff_Zdiff << std::endl;
//         std::cout << "grad_U_diff:  " << grad_U_diff << std::endl;
//         std::cout << "grad_Z_diff:  " << grad_Z_diff << std::endl;
//         std::cout << "zero:  " << zero << std::endl;
//         std::cout << "grad_u:  " << grad_u << std::endl;
//         std::cout << "grad_z:  " << grad_z << std::endl;
//         std::cout << "E_prime_prime_UUUdiff_Udiff:  " << E_prime_prime_UUUdiff_Udiff << std::endl;
//         std::cout << "E_prime_prime_Udiff_ZZZdiff:  " << E_prime_prime_Udiff_ZZZdiff << std::endl;
//         std::cout << "E_prime_prime_Udiff_Zdiff:  " << E_prime_prime_Udiff_Zdiff << std::endl;
//         std::cout << "E_prime_prime_Udiff_Udiff:  " << E_prime_prime_Udiff_Udiff << std::endl;
         return 0. / 24.
               * (lambda
                     * (3.
                           * (trace(E_prime_prime_UUUdiff_Udiff) * trace(E_prime_prime_Udiff_Zdiff)
                                 + trace(E_prime_prime_UUUdiff_Udiff) * trace(E_prime_prime_Udiff_Zdiff)
                                 + trace(E_prime_prime_Udiff_Udiff)
                                       * trace(get_E_primeprime(zero, grad_Z_diff) * 2. + E_prime_prime_Udiff_Zdiff))
                           + (trace(E_prime_prime_Udiff_ZZZdiff) * trace(E_prime_prime_Udiff_Udiff)
                                 + trace(E_prime_prime_Udiff_ZZZdiff) * trace(E_prime_prime_Udiff_Udiff)
                                 + trace(E_prime_prime_Udiff_Udiff) * trace(E_prime_prime_Udiff_ZZZdiff)))

                     + 2. * mu
                           * (3.
                                 * (scalar_product(E_prime_prime_UUUdiff_Udiff, E_prime_prime_Udiff_Zdiff)
                                       + scalar_product(E_prime_prime_UUUdiff_Udiff, E_prime_prime_Udiff_Zdiff)
                                       + scalar_product(get_E_primeprime(zero, grad_Z_diff) * 2. + E_prime_prime_Udiff_Zdiff,
                                                        E_prime_prime_Udiff_Udiff)

                                 )
                                 + (scalar_product(E_prime_prime_Udiff_ZZZdiff, E_prime_prime_Udiff_Udiff)
                                       + scalar_product(E_prime_prime_Udiff_ZZZdiff, E_prime_prime_Udiff_Udiff)
                                       + scalar_product(E_prime_prime_Udiff_ZZZdiff, E_prime_prime_Udiff_Udiff))

                           ))
               + 3. / 12.
                     * (lambda
                           * (trace(Eps_Z_diff) * trace(E_prime_prime_Udiff_Udiff))

                           + 2. * mu
                                 * ( scalar_product(Eps_Z_diff, E_prime_prime_Udiff_Udiff)))

         ;
         return 0;
      }

      virtual double eval_local_billinearform(Local_Container<dim>& Trialfunction, Local_Container<dim>& Testfunction, bool face = false)
      {

         //         double p=2.0+Sqrt(Power(quadrature_point(0),2) + Power(quadrature_point(1),2) + Power(quadrature_point(2),2));
         if ( !face)
         {
            Tensor < 2, dim > zero;
            Point < dim > quadrature_point = this->fe_values_adjoint.quadrature_point(this->q);
            Tensor < 2, dim > grad_u = get_grad(this->U[0]);
            Tensor < 2, dim > grad_trial = get_grad(Trialfunction);
            Tensor < 2, dim > grad_test = get_grad(Testfunction);
            Tensor < 2, dim > E_u = get_E(grad_u);
            Tensor < 2, dim > E_prime_test = get_E_prime(grad_test, zero);
            Tensor < 2, dim > E_prime_trial = get_E_prime(grad_trial, grad_u);
            Tensor < 2, dim > E_prime_prime_trial_test = get_E_primeprime(grad_trial, zero);
//            std::cout <<"grad_u" <<grad_u <<std::endl;
//            std::cout <<"grad_u*grad_u" <<transpose(grad_u)*grad_u <<std::endl;
//            std::cout <<"E_prime_test" <<E_prime_test <<std::endl;
//            std::cout <<"E_prime_trial" <<E_prime_trial <<std::endl;
//            std::cout <<"grad_trial" <<grad_trial <<std::endl;
//            std::cout <<"grad_test" <<grad_test <<std::endl;
//            std::cout <<"E_prime_prime_trial_test" <<E_prime_prime_trial_test <<std::endl;


            return lambda * (trace(E_u) * trace(E_prime_prime_trial_test) + trace(E_prime_test) * trace(E_prime_trial))
                              + 2 * mu * (scalar_product(E_u, E_prime_prime_trial_test) + scalar_product(E_prime_test, E_prime_trial));
//            return lambda * (trace(E_prime_test) * trace(E_prime_trial))
//                  + 2 * mu * (scalar_product(E_prime_test, E_prime_trial));

         }
         if (face)
         {
            AssertDimension(dim, dim);
            return 0;

         }
         return 0;
      }

      virtual double eval_local_residual(Local_Container<dim>& Testfunction, bool face = false)
      {
         if ( !face)
         {
            Point < dim > quadrature_point = this->fe_values_adjoint.quadrature_point(this->q);
            //            double p=2.0+Sqrt(Power(quadrature_point(0),2) + Power(quadrature_point(1),2) + Power(quadrature_point(2),2));
            double phi_u_x = Testfunction.U.Val[0];
            double phi_u_y = Testfunction.U.Val[1];
            Tensor < 2, dim > zero;
            Tensor < 2, dim > grad_u = get_grad(this->U[0]);
            Tensor < 2, dim > grad_test = get_grad(Testfunction);
            Tensor < 2, dim > E_u = get_E(grad_u);
            Tensor < 2, dim > E_prime_test = get_E_prime(grad_test, zero);
            //               if (phi_u > 10) cout << phi_u << endl;
            return (lambda * (trace(E_u) * trace(E_prime_test)) + 2 * mu * (scalar_product(E_u, E_prime_test))
            //                     + this->U[0].U.Val[this->number_of_variables - 1] * phi_u
                  - (rhs_f(quadrature_point) /*+dirichletdata_g(quadrature_point)*/) * phi_u_x - 0 * phi_u_y);

            return 0;

         }
         if (face)
         {
            {
               Point < dim > quadrature_point = this->fe_face_values_adjoint.quadrature_point(this->face_q);
               if (quadrature_point(0) > 0.5 && std::abs(quadrature_point(1) - 1) < 1e-12)
               {
                  if (this->comp_j == 0)
//               std::cout << quadrature_point << std::endl;
                  return -1 * (g(quadrature_point)) * Testfunction.face_U.Val[0];
               }
            }
            return 0;

         }

         return 0;
      }
      virtual double eval_local_Homotopy_corrector_rhs(double s, double old_s, Local_Container<dim>& Testfunction, bool face = false)
       {
          if (face)
          {
             {
                Point < dim > quadrature_point = this->fe_face_values_adjoint.quadrature_point(this->face_q);
                if (quadrature_point(0) > 0.5 && std::abs(quadrature_point(1) - 1) < 1e-12)
                {
                   if (this->comp_j == 0)
                   //               std::cout << quadrature_point << std::endl;
                   return -1 * (g(quadrature_point)) * Testfunction.face_U.Val[0];
                }
             }
             return 0;
          }
          return 0;
       }
}
;


==> Compdata/Nonlinear-Coercive/src/variational_formulation_opt_control.h <==
#pragma once

#include "variational_formulation_nonlinear_elasticity.h"

template<int dim, typename VECTOR = BlockVector<double>>
class Optimal_Control_Problem : public Local_Problem<dim>
{
   public:
      Optimal_Control_Problem(std::vector<VECTOR> &primal_solutions, std::vector<VECTOR> &adjoint_solutions, const FESystem<dim>&fe_primal,
                              const FESystem<dim>&fe_adjoint, QGauss<dim>& quadrature_formula, QGauss<dim - 1>& face_quadrature_formula,
                              const FESystem<dim> &fe_pou, std::vector<PointHistory<dim> >& quadrature_point_history) :
            Local_Problem<dim>(primal_solutions, adjoint_solutions, fe_primal, fe_adjoint, quadrature_formula, face_quadrature_formula,
                               fe_pou, update_values | update_quadrature_points | update_gradients | update_JxW_values), quadrature_point_history(
                  quadrature_point_history)
      {
//         AssertDimension(dim, fe_adjoint.n_components());
//         AssertDimension(dim, fe_primal.n_components());
//         get_Lameparameter(70.0, 0.34);
         this->used_faces = use_faces::no_faces;
      }
      std::vector<PointHistory<dim> >& quadrature_point_history;
      virtual ~Optimal_Control_Problem() = default;
      typedef Local_Problem<dim> Parent;
      using Parent::comp_i;  //Trialfuntion
      using Parent::comp_j;  //Testfunction
      using Parent::U;
      using Parent::homotopy_s;
      double p_=4./1.;
      double eps_=1e-10;
      double beta= 1e-2;
      double gamma=0;
      double contraint_q=1;
      double nonlinear_state = false;
      double nonlinear_control = false;
      double alpha()
      {
         Point < dim > quadrature_point = this->fe_values_adjoint.quadrature_point(this->q);
      auto x = quadrature_point[0];
      auto y = quadrature_point[1];
      if(x>2||y>2)
         return 1e+0;
      else if(x>1||y>1)
              return 0;
              else return 1e-0;
      }
      double alpha_u()
      {
         Point < dim > quadrature_point = this->fe_values_adjoint.quadrature_point(this->q);
      auto x = quadrature_point[0];
      auto y = quadrature_point[1];
      if(x>2||y>2)
         return 1e+0;
      else if(x>1||y>1)
              return 1e+2;
              else return 1e+2;
      }
      double get_ud(Point<dim>& quadrature_point)
      {
         auto x = quadrature_point[0];
               auto y = quadrature_point[1];
         if(x>2||y>2)
                 return 0;
              else if(x>1||y>1)
                      return -1;
                      else return 1;
      }
      template<typename VAR>
      double get_u(VAR & u)
      {
         double var_u;
         {
            var_u = u.U.Val[0];
         }
         return var_u;
      }
      template<typename VAR>
      double get_q(VAR & u)
      {
         double var_q;

         {
            var_q = u.U.Val[1];
         }
         return var_q;
      }
      template<typename VAR>
      double get_z(VAR & u)
      {
         double var_z;
         {
            var_z = u.U.Val[2];
         }
         return var_z;
      }
      template<typename VAR>
      Tensor<1, dim> get_grad_u(VAR & u)
      {
         Tensor < 1, dim > grad_u;
         for (unsigned int j = 0; j < dim; j++)
         {
            grad_u[j] = u.U.Grad[0][j];
         }
         return grad_u;
      }
      template<typename VAR>
      Tensor<1, dim> get_grad_q(VAR & u)
      {
         Tensor < 1, dim > grad_u;
         for (unsigned int j = 0; j < dim; j++)
         {
            grad_u[j] = u.U.Grad[1][j];
         }
         return grad_u;
      }
      template<typename VAR>
      Tensor<1, dim> get_grad_z(VAR & u)
      {
         Tensor < 1, dim > grad_u;
         for (unsigned int j = 0; j < dim; j++)
         {
            grad_u[j] = u.U.Grad[2][j];
         }
         return grad_u;
      }
      double get_J_u(Local_Container<dim>& Testfunction)
      {
         double u = get_u(U[0]);
         Point < dim > quadrature_point = this->fe_values_adjoint.quadrature_point(this->q);
         return alpha_u()*(u - get_ud(quadrature_point)) * Testfunction.U.Val[0];
      }
      double get_J_q(Local_Container<dim>& Testfunction)
      {
         double q = get_q(U[0]);
         double precomp2=q*q;
         double precomp1=1 + precomp2;
         const Tensor<1, dim> grad_q = get_grad_q(U[0]);
         return alpha()*q * Testfunction.U.Val[1] + beta*grad_q * Testfunction.U.Grad[1]-gamma*8*q*(precomp2-1)/(precomp1*precomp1*precomp1) * Testfunction.U.Val[1];
      }
      double get_J_uu(Local_Container<dim>& Trialfunction, Local_Container<dim>& Testfunction)
      {
         return alpha_u()*Testfunction.U.Val[0] * Trialfunction.U.Val[0];
      }
      double get_J_qu(Local_Container<dim>& Trialfunction, Local_Container<dim>& Testfunction)
      {
         return 0;
      }
      double get_J_uq(Local_Container<dim>& Trialfunction, Local_Container<dim>& Testfunction)
      {
         return 0;
      }
      double get_J_qq(Local_Container<dim>& Trialfunction, Local_Container<dim>& Testfunction)
      {
         double q = get_q(U[0]);
         double precomp2=q*q;
         double precomp1=1 + precomp2;
         return alpha()*Trialfunction.U.Val[1] * Testfunction.U.Val[1] + beta*Trialfunction.U.Grad[1] * Testfunction.U.Grad[1]+gamma*8*(1-8*precomp2+3*precomp2*precomp2)/(precomp1*precomp1*precomp1*precomp1) *Trialfunction.U.Val[1]* Testfunction.U.Val[1];
      }
      double get_A_u(Local_Container<dim>& Z, Local_Container<dim>& Testfunction)
      {
         double z = get_z(Z);
         double u = get_u(U[0]);
         Tensor < 1, dim > grad_z = get_grad_z(Z);
         Tensor < 1, dim > grad_u = get_grad_u(U[0]);
         return ((p_- 2.0) / 1.0) * (std::pow(eps_ * eps_ + grad_u * grad_u, p_/ 2.0 - 2.0) * grad_u
                                             * Testfunction.U.Grad[0]) * grad_u * grad_z
                                             + (std::pow(eps_ * eps_ + grad_u.norm_square(), p_/ 2.0 - 1.0) *
                                                   Testfunction.U.Grad[0]
                                                   * grad_z)+nonlinear_state * 3.0 * Testfunction.U.Val[0] * z * u * u;
      }
      double get_A_q(Local_Container<dim>& Z, Local_Container<dim>& Testfunction)
      {
         double q = get_q(U[0]);
         double z = get_z(Z);
         double precomp1 = 1 + q * q;
         if (nonlinear_control) return -contraint_q*2.0 * z * Testfunction.U.Val[1] * ((1 - q * q) / (precomp1 * precomp1));
         return -z * Testfunction.U.Val[1];
      }
      double get_A_uu(Local_Container<dim>& Trialfunction, Local_Container<dim>& Testfunction)
      {
         Tensor < 1, dim > grad_z = get_grad_z(U[0]);
                  Tensor < 1, dim > grad_u = get_grad_u(U[0]);
         double z = get_z(U[0]);
         double u = get_u(U[0]);
         return ((p_- 2.0) *( std::pow(eps_ * eps_ + grad_u.norm_square(), p_/ 2.0 - 3.0)
         * ((p_- 4) * grad_u * Testfunction.U.Grad[0] * grad_u * grad_z * grad_u
               * Trialfunction.U.Grad[0])  //
         + (eps_ * eps_ + grad_u.norm_square())
               * (grad_u * Trialfunction.U.Grad[0] * Testfunction.U.Grad[0] * grad_z  //
               + Testfunction.U.Grad[0] * Trialfunction.U.Grad[0] * grad_u * grad_z  //
               + Testfunction.U.Grad[0] * grad_u * Trialfunction.U.Grad[0] * grad_z)))+nonlinear_state * 6.0 * Testfunction.U.Val[0] * Trialfunction.U.Val[0] * u * z;
      }
      double get_A_qu(Local_Container<dim>& Trialfunction, Local_Container<dim>& Testfunction)
      {
         return 0;
      }
      double get_A_uq(Local_Container<dim>& Trialfunction, Local_Container<dim>& Testfunction)
      {
         return 0;
      }
      double get_A_qq(Local_Container<dim>& Trialfunction, Local_Container<dim>& Testfunction)
      {
         double q = get_q(U[0]);
         double z = get_z(U[0]);
         double precomp1 = 1 + q * q;
         if (nonlinear_control)
            return -contraint_q*Testfunction.U.Val[1] * Trialfunction.U.Val[1] * ((4 * q * ( -3 + q * q) / (precomp1 * precomp1 * precomp1)));
         return 0;
      }
      double get_A_z(Local_Container<dim>& Testfunction)
      {

         double u = get_u(U[0]);
         double q = get_q(U[0]);
         double precomp1 = 1 + q * q;
         double constraintrhs;
         if (nonlinear_control)
            constraintrhs = contraint_q*2 * Testfunction.U.Val[2] * q / precomp1;
         else
            constraintrhs = Testfunction.U.Val[2] * q;
         Tensor < 1, dim > grad_u = get_grad_u(U[0]);


         return ((std::pow(eps_ * eps_ + grad_u * grad_u, p_/ 2.0 - 1.0) * grad_u
               * Testfunction.U.Grad[2])) + nonlinear_state * u * u * u * Testfunction.U.Val[2] - constraintrhs;
      }

      void set_BC()
      {
      }
      virtual double eval_local_remainder(Local_Container<dim>& U_diff, Local_Container<dim>& Z_diff, bool face = false)
      {
         return 0;
      }

      virtual double eval_local_billinearform(Local_Container<dim>& Trialfunction, Local_Container<dim>& Testfunction, bool face = false)
      {
//         Trialfunction :i
//         Testfunction:j

         if(this->Newton)
         {
         if (comp_i == 0 && comp_j == 0) return get_J_uu(Testfunction, Trialfunction) - get_A_uu(Testfunction, Trialfunction);
         if (comp_i == 0 && comp_j == 1) return get_J_uq(Testfunction, Trialfunction) - get_A_uq(Testfunction, Trialfunction);
         if (comp_i == 0 && comp_j == 2) return -get_A_u(Testfunction, Trialfunction);

         if (comp_i == 1 && comp_j == 0) return get_J_uq(Testfunction, Trialfunction) - get_A_uq(Testfunction, Trialfunction);
         if (comp_i == 1 && comp_j == 1) return get_J_qq(Testfunction, Trialfunction) - get_A_qq(Testfunction, Trialfunction);
         if (comp_i == 1 && comp_j == 2) return -get_A_q(Testfunction, Trialfunction);

         if (comp_i == 2 && comp_j == 0) return -get_A_u(Trialfunction, Testfunction);
         if (comp_i == 2 && comp_j == 1) return -get_A_q(Trialfunction, Testfunction);
         }
         else
         return get_J_uu(Testfunction, Trialfunction) - get_A_uu(Testfunction, Trialfunction)
                 +get_J_uq(Testfunction, Trialfunction) - get_A_uq(Testfunction, Trialfunction)
                 -get_A_u(Testfunction, Trialfunction)
                  + get_J_uq(Testfunction, Trialfunction) - get_A_uq(Testfunction, Trialfunction)
                  +get_J_qq(Testfunction, Trialfunction) - get_A_qq(Testfunction, Trialfunction)
                  -get_A_q(Testfunction, Trialfunction)
                  -get_A_u(Trialfunction, Testfunction)
                  -get_A_q(Trialfunction, Testfunction);

         return 0;

      }

      virtual double eval_local_residual(Local_Container<dim>& Testfunction, bool face = false)
      {
         auto Z = U[0];
         if(this->Newton)
         {
         if (comp_j == 0)
            return get_J_u(Testfunction) - get_A_u(Z, Testfunction);
         if(comp_j==1)
                return get_J_q(Testfunction)-get_A_q(Z,Testfunction);
         if(comp_j==2)
            return -get_A_z(Testfunction);
         }
         else
            return get_J_u(Testfunction) - get_A_u(Z, Testfunction)+get_J_q(Testfunction)-get_A_q(Z,Testfunction)-get_A_z(Testfunction);
         return 0;
      }
      virtual double eval_local_Homotopy_corrector_rhs(double s, double old_s, Local_Container<dim>& Testfunction, bool face = false)
      {
         return 0;

      }
}
;



==> Compdata/Nonlinear-Coercive/src/variational_formulation_p_Stokes.h <==
#pragma once

#include "variational_formulation_nonlinear_elasticity.h"

template<int dim, typename VECTOR = BlockVector<double>>
class Navier_p_Stokes_Problem : public Local_Problem<dim>
{
   public:
      Navier_p_Stokes_Problem(std::vector<VECTOR> &primal_solutions, std::vector<VECTOR> &adjoint_solutions, const FESystem<dim>&fe_primal,
                            const FESystem<dim>&fe_adjoint, QGauss<dim>& quadrature_formula, QGauss<dim - 1>& face_quadrature_formula,
                            const FESystem<dim> &fe_pou, std::vector<PointHistory<dim> >& quadrature_point_history) :
            Local_Problem<dim>(primal_solutions, adjoint_solutions, fe_primal, fe_adjoint, quadrature_formula, face_quadrature_formula,
                               fe_pou, update_values | update_quadrature_points | update_gradients | update_JxW_values), quadrature_point_history(
                  quadrature_point_history)
      {
//         AssertDimension(dim, fe_adjoint.n_components());
//         AssertDimension(dim, fe_primal.n_components());
//         get_Lameparameter(70.0, 0.34);
         this->used_faces = use_faces::no_faces;
      }
      std::vector<PointHistory<dim> >& quadrature_point_history;
      virtual ~Navier_p_Stokes_Problem() = default;
      typedef Local_Problem<dim> Parent;
      using Parent::comp_i;  //Trialfuntion
      using Parent::comp_j;  //Testfunction
      using Parent::U;
      using Parent::homotopy_s;
      double power=2;
      double eps=1e-10;
      double rho = 1.0;
      double viskosity_nu = 1.e-3;
      double take_nonlinear_part = 1*homotopy_s;

      template<typename VAR>
      Tensor<1, dim> get_u(VAR & u, bool face = false)
      {
         Tensor < 1, dim > var_u;
         for (unsigned int j = 0; j < dim; j++)
         {
            if (face)
               var_u[j] = u.face_U.Val[j];
            else
               var_u[j] = u.U.Val[j];
         }
         return var_u;
      }
      Tensor<1, dim> get_rhs()
      {
         Tensor < 1, dim > rhs;
         for (unsigned int j = 0; j < dim; j++)
         {
            rhs[j] = 0;
         }
         return rhs;
      }
      template<typename VAR>
      double get_p(VAR & u, bool face = false)
      {
         double var_p;

         {
            if (face)
               var_p = u.face_U.Val[dim];
            else
               var_p = u.U.Val[dim];
         }
         return var_p;
      }

      template<typename VAR>
      Tensor<2, dim> get_grad_u(VAR & u, bool face = false)
      {
         Tensor < 2, dim > grad_u;
         for (unsigned int j = 0; j < dim; j++)
            for (unsigned int i = 0; i < dim; i++)
            {
               if (face)
                  grad_u[i][j] = u.face_U.Grad[i][j];
               else
                  grad_u[i][j] = u.U.Grad[i][j];
            }
         return grad_u;
      }
      template<typename VAR>
      Tensor<1, dim> get_grad_p(VAR & u, bool face = false)
      {
         Tensor < 1, dim > grad_u;
         for (unsigned int j = 0; j < dim; j++)
         {
            if (face)
               grad_u[j] = u.face_U.Grad[dim][j];
            else
               grad_u[j] = u.U.Grad[dim][j];
         }
         return grad_u;
      }
      void set_BC()
      {
      }
      virtual double eval_local_remainder(Local_Container<dim>& U_diff, Local_Container<dim>& Z_diff, bool face = false)
      {
         if(face)
            return 0;
         Tensor < 2, dim > grad_e = get_grad_u(U_diff);
                  Tensor < 1, dim > e = get_u(U_diff);
                  Tensor < 1, dim > e_z = get_u(Z_diff);
                  Tensor < 2, dim > grad_e_z = get_grad_u(Z_diff);
         return 1./4.*rho * take_nonlinear_part * (2.0*(grad_e * e) * e_z);
      }

      virtual double eval_local_billinearform(Local_Container<dim>& Trialfunction, Local_Container<dim>& Testfunction, bool face = false)
      {

         if (face)
         {
            double endface=2.2;
            if(dim==3)
               endface=2.5;

            {
               Point < dim > quadrature_point = this->fe_face_values_adjoint.quadrature_point(this->face_q);
               if (std::abs(quadrature_point(0) - endface) < 1e-10)
               {
                  Tensor < 2, dim > grad_u = get_grad_u(Trialfunction, face);
                                   Tensor < 1, dim > test_u = get_u(Testfunction, face);
                                   double trial_p=get_p(Trialfunction,face);
                                   return rho * viskosity_nu * ((transpose(grad_u)+grad_u) * this->normal_vector) * test_u-(trial_p * this->normal_vector) * test_u;
               }
            }
            return 0;

         }

//         Trialfunction :i
//         Testfunction:j
         Tensor < 2, dim > grad_trial_u = get_grad_u(Trialfunction);
         Tensor < 2, dim > grad_test_u = get_grad_u(Testfunction);
         Tensor < 1, dim > trial_u = get_u(Trialfunction);
         Tensor < 1, dim > test_u = get_u(Testfunction);
         double div_tria_u = trace(grad_trial_u);
         double div_test_u = trace(grad_test_u);
         double p_trial = get_p(Trialfunction);
         double p_test = get_p(Testfunction);

         //Linearizationpoints
         Tensor < 2, dim > grad_u = get_grad_u(U[0]);
         Tensor < 1, dim > u = get_u(U[0]);
         double p_viskosity_base=0.5*scalar_product(grad_u+ transpose(grad_u),grad_u)+eps*eps;
         double p_viskosity=std::pow(p_viskosity_base,(power-2)/2.);
         Tensor < 2, dim > p_viskosity_prime=0.5*(power-2)*std::pow(p_viskosity_base,(power-4)/2.)*grad_u;

         if (this->Newton)
         {

            if (comp_i < dim && comp_j < dim)
            {
               return rho * scalar_product(grad_trial_u + transpose(grad_trial_u), grad_test_u) * viskosity_nu*p_viskosity
                     +rho * scalar_product(grad_u + transpose(grad_u), grad_test_u) * viskosity_nu* scalar_product(grad_trial_u + transpose(grad_trial_u), p_viskosity_prime)
                     + rho * take_nonlinear_part * ((grad_u * trial_u + grad_trial_u * u) * test_u);
            }
            if (comp_i < dim && comp_j == dim) return -div_tria_u * p_test;
            if (comp_i == dim && comp_j < dim) return -div_test_u * p_trial;
            return 0;
         }
         else
            return rho * scalar_product(grad_trial_u + transpose(grad_trial_u), grad_test_u) * viskosity_nu*p_viskosity
                  +rho * scalar_product(grad_u + transpose(grad_u), grad_test_u) * viskosity_nu* scalar_product(grad_trial_u + transpose(grad_trial_u), p_viskosity_prime)
                  + rho * take_nonlinear_part * ((grad_u * trial_u + grad_trial_u * u) * test_u) - div_tria_u * p_test
                  - div_test_u * p_trial;

         return 0;

      }

      virtual double eval_local_residual(Local_Container<dim>& Testfunction, bool face = false)
      {
//         if (face)
//         {
//
//            double endface=2.2;
//                        if(dim==3)
//                           endface=2.5;
//
//            {
//               Point < dim > quadrature_point = this->fe_face_values_adjoint.quadrature_point(this->face_q);
//               if (std::abs(quadrature_point(0) - endface) < 1e-10)
//               {
//
//                  Tensor < 2, dim > grad_u = get_grad_u(U[0], face);
//                  Tensor < 1, dim > test_u = get_u(Testfunction, face);
//                  double p=get_p(U[0],face);
//                  return rho * viskosity_nu * ((transpose(grad_u)+grad_u) * this->normal_vector) * test_u-p*this->normal_vector * test_u;
//               }
//               else return 0;
//            }
//            return 0;
//
//         }
         Tensor < 2, dim > grad_test_u = get_grad_u(Testfunction);
         Tensor < 1, dim > test_u = get_u(Testfunction);
         double div_test_u = trace(grad_test_u);
         double p_test = get_p(Testfunction);

         //Linearizationpoints
         Tensor < 2, dim > grad_u = get_grad_u(U[0]);
         Tensor < 1, dim > u = get_u(U[0]);
         double p = get_p(U[0]);
         double div_u = trace(grad_u);
         double p_viskosity=std::pow(0.5*scalar_product(grad_u+ transpose(grad_u),grad_u)+eps*eps,(power-2)/2.);
         if (this->Newton)
         {

            if (comp_j < dim)
            {

               return rho * scalar_product(grad_u + transpose(grad_u), grad_test_u) * p_viskosity*viskosity_nu
                     + take_nonlinear_part * rho * (grad_u * u) * test_u - div_test_u * p;
            }
            if (comp_j == dim) return -div_u * p_test;
            return 0;
         }
         else
            return rho * scalar_product(grad_u + transpose(grad_u), grad_test_u) * p_viskosity*viskosity_nu
                  +take_nonlinear_part * rho * (grad_u * u) * test_u - div_test_u * p - div_u * p_test;
         return 0;
      }
      virtual double eval_local_Homotopy_corrector_rhs(double s, double old_s, Local_Container<dim>& Testfunction, bool face = false)
      {
         return 0;

      }
}
;



==> Compdata/Nonlinear-Coercive/src/variational_formulation_p_electric.h <==
#pragma once

#include "variational_formulation_nonlinear_elasticity.h"

template<int dim, typename VECTOR = dealii::BlockVector<double>>
class Electicity_Problem : public Local_Problem<dim>
{
   public:
      Electicity_Problem(std::vector<VECTOR> &primal_solutions, std::vector<VECTOR> &adjoint_solutions, const FESystem<dim>&fe_primal,
                         const FESystem<dim>&fe_adjoint, QGauss<dim>& quadrature_formula, QGauss<dim - 1>& face_quadrature_formula,
                         const FESystem<dim> &fe_pou, std::vector<PointHistory<dim> >& quadrature_point_history) :
            Local_Problem<dim>(primal_solutions, adjoint_solutions, fe_primal, fe_adjoint, quadrature_formula, face_quadrature_formula,
                               fe_pou, update_values | update_quadrature_points | update_gradients | update_JxW_values), quadrature_point_history(
                  quadrature_point_history)
      {
//         AssertDimension(dim, fe_adjoint.n_components());
//         AssertDimension(dim, fe_primal.n_components());
//         get_Lameparameter(70.0, 0.34);
         this->used_faces = use_faces::no_faces;
      }
      std::vector<PointHistory<dim> >& quadrature_point_history;
      virtual ~Electicity_Problem() = default;
      typedef Local_Problem<dim> Parent;
      using Parent::comp_i;  //Trialfuntion
      using Parent::comp_j;  //Testfunction
      using Parent::U;
      using Parent::homotopy_s;
      double mu_0=1;


      // variables

      template<typename VAR>
      double get_u(VAR & u)
      {
       return u.U.Val[0];

      }

      template<typename VAR>
      Tensor<1, dim> get_grad_u(VAR & u)
      {
         Tensor < 1, dim > grad_p;

         for (unsigned int j = 0; j < dim; j++)
         {
            grad_p[j] = u.U.Grad[0][j];
         }
         return grad_p;
      }

      //Equation preparations

      double nu ( double norm_grad_u,)
      {
        return 0.1+ArcTan(norm_grad_u);
      }

      double nu_prime ( double norm_grad_u)
      {
        return 1./(1.+norm_grad_u*norm_grad_u);
      }



      double get_rhs_f(Point<dim>& p)
      {
         double f=0;
         return f;
      }


      void set_BC()
      {
      }
      virtual double eval_local_remainder(Local_Container<dim>& U_diff, Local_Container<dim>& Z_diff, bool face = false)
      {
         return 0;
      }

      virtual double eval_local_billinearform(Local_Container<dim>& Trialfunction, Local_Container<dim>& Testfunction, bool face = false)
      {

//         Trialfunction :i
//         Testfunction:j
         Point < dim > quadrature_point = this->fe_values_adjoint.quadrature_point(this->q);
//         }

         //Testfunction
         dealii::Tensor<1, dim> grad_test_u = get_grad_u(Testfunction);
         double test_u = get_u(Testfunction);

         //Trialfunction
         dealii::Tensor<1, dim> grad_trial_u = get_grad_u(Testfunction);
         double trial_u = get_u(Testfunction);
         //Linearizationpoints and preperation
         dealii::Tensor<1, dim> grad_u = get_grad_u(U[0]);
         double u = get_u(U[0]);
         double norm_grad_u=std::sqrt(scalar_product(grad_u,grad_u));
         // equations

         double returnvalue=0;
         returnvalue= nu(norm_grad_u)*scalar_product(grad_trial_u,grad_test_u);
        		 if(norm_grad_u!=0)
         returnvalue+= nu_prime(norm_grad_u)*scalar_product(grad_u,grad_test_u)*scalar_product(grad_trial_u,grad_u)/norm_grad_u;
        		 return returnvalue;
         return 0;
      }

      virtual double eval_local_residual(Local_Container<dim>& Testfunction, bool face = false)
      {
         Point < dim > quadrature_point = this->fe_values_adjoint.quadrature_point(this->q);
//         }
         //Testfunction
         dealii::Tensor<1, dim> grad_test_u = get_grad_u(Testfunction);
         double test_u = get_u(Testfunction);

         //Linearizationpoints and preperation
                 dealii::Tensor<1, dim> grad_u = get_grad_u(U[0]);
                 double u = get_u(U[0]);
                 double norm_grad_u=std::sqrt(scalar_product(grad_u,grad_u));

      return nu(norm_grad_u)*scalar_product(grad_u,grad_test_u)-get_rhs_f(quadrature_point)*test_u;

      }
      virtual double eval_local_Homotopy_corrector_rhs(double s, double old_s, Local_Container<dim>& Testfunction, bool face = false)
      {
         return 0;

      }
}
;



==> Compdata/Nonlinear-Coercive/src/variational_formulation_phase_field.h <==
#pragma once
 



template<int dim, typename VECTOR = BlockVector<double>>
class SemiPhaseField : public Local_Problem<dim>
{
   public:
      SemiPhaseField(std::vector<VECTOR> &primal_solutions, std::vector<VECTOR> &adjoint_solutions, const FESystem<dim>&fe_primal,
                          const FESystem<dim>&fe_adjoint, QGauss<dim>& quadrature_formula, QGauss<dim - 1>& face_quadrature_formula,
                          const FESystem<dim> &fe_pou, std::vector<PointHistory<dim> >& quadrature_point_history) :
            Local_Problem<dim>(primal_solutions, adjoint_solutions, fe_primal, fe_adjoint, quadrature_formula, face_quadrature_formula,
                               fe_pou, update_values | update_quadrature_points | update_gradients | update_JxW_values), quadrature_point_history(
                  quadrature_point_history)
      {
         AssertDimension(dim+1, fe_adjoint.n_components());
         AssertDimension(dim+1, fe_primal.n_components());
         get_Lameparameter(70.0, 0.34);
//         this->used_faces = use_faces::all_faces;
      }
      std::vector<PointHistory<dim> >& quadrature_point_history;
      virtual ~SemiPhaseField() = default;
      typedef Local_Problem<dim> Parent;
      using Parent::comp_i;
      using Parent::comp_j;
      using Parent::U;
      using Parent::homotopy_s;
      double lambda = 190937.589172;
      double mu = 80193.800283;
      double nonlinear = true;
      void get_Lameparameter(double E, double nu)
      {
//         lambda = E*nu/((1+nu)*(1-2*nu));
//         mu=0.5*E/(1+nu);
/*         double lambda = 190937.589172;
               double mu = 80193.800283;*/
      mu = 0.08;
         lambda = 0.16;
//         lambda-=mu;
      }
      template<typename VAR>
      Tensor<2, dim> get_grad(VAR & u)
      {
         Tensor < 2, dim > grad_u;
         for (unsigned int i = 0; i < dim; i++)
            for (unsigned int j = 0; j < dim; j++)
            {
               grad_u[i][j] = u.U.Grad[i][j];
            }
         return grad_u;
      }
      Tensor<2, dim> get_E(const Tensor<2, dim> & grad_u)
      {
         double homotopy_s = 1;
         return 0.5 * (grad_u + transpose(grad_u) + homotopy_s * nonlinear * grad_u * transpose(grad_u));
      }
      Tensor<2, dim> get_E_prime(const Tensor<2, dim> & grad_v, const Tensor<2, dim> & grad_u)
      {
         double homotopy_s = 1;
         return 0.5 * (grad_v + transpose(grad_v) + homotopy_s * nonlinear * (grad_v * transpose(grad_u) + grad_u * transpose(grad_v)));
      }
      Tensor<2, dim> get_E_primeprime(const Tensor<2, dim> & grad_v, const Tensor<2, dim> & grad_v2)
      {
         double homotopy_s = 1;
         return 0.5 * homotopy_s * nonlinear * (grad_v * transpose(grad_v2) + grad_v2 * transpose(grad_v));
      }
      double rhs_f(Point<dim> point)
      {
         double x = point(0);
         double y = point(1);
         double z = 0;
         if (dim == 3) z = point(2);
         return 0;
      }
      double g(Point<dim> p)
      {
         return homotopy_s * 0.1;
      }

      void set_BC()
      {
      }
      virtual double eval_local_remainder(Local_Container<dim>& U_diff, Local_Container<dim>& Z_diff, bool face = false)
      {
         Tensor < 2, dim > grad_u = get_grad(this->U[0]);
         Tensor < 2, dim > zero;
         Tensor < 2, dim > grad_z = get_grad(this->Z[0]);
         Tensor < 2, dim > grad_U_diff = get_grad(U_diff);
         Tensor < 2, dim > grad_Z_diff = get_grad(Z_diff);
         Tensor < 2, dim > Eps_U_diff = get_E_prime(grad_U_diff, zero);
         Tensor < 2, dim > Eps_Z_diff = get_E_prime(grad_Z_diff, zero);
         Tensor < 2, dim > E_prime_prime_Udiff_Zdiff = get_E_primeprime(grad_U_diff, grad_Z_diff);
         Tensor < 2, dim > E_prime_prime_Udiff_Udiff = get_E_primeprime(grad_U_diff, grad_U_diff);
         Tensor < 2, dim > E_prime_prime_UUUdiff_Udiff = get_E_primeprime(grad_u, grad_U_diff) * 2. + E_prime_prime_Udiff_Udiff;
         Tensor < 2, dim > E_prime_prime_Udiff_ZZZdiff = get_E_primeprime(grad_z, grad_U_diff) * 2.
               + get_E_primeprime(grad_Z_diff, grad_U_diff);
//         std::cout << "E_prime_prime_Udiff_Zdiff:  " << E_prime_prime_Udiff_Zdiff << std::endl;
//         std::cout << "grad_U_diff:  " << grad_U_diff << std::endl;
//         std::cout << "grad_Z_diff:  " << grad_Z_diff << std::endl;
//         std::cout << "zero:  " << zero << std::endl;
//         std::cout << "grad_u:  " << grad_u << std::endl;
//         std::cout << "grad_z:  " << grad_z << std::endl;
//         std::cout << "E_prime_prime_UUUdiff_Udiff:  " << E_prime_prime_UUUdiff_Udiff << std::endl;
//         std::cout << "E_prime_prime_Udiff_ZZZdiff:  " << E_prime_prime_Udiff_ZZZdiff << std::endl;
//         std::cout << "E_prime_prime_Udiff_Zdiff:  " << E_prime_prime_Udiff_Zdiff << std::endl;
//         std::cout << "E_prime_prime_Udiff_Udiff:  " << E_prime_prime_Udiff_Udiff << std::endl;
         return 1. / 24.
               * (lambda
                     * (3.
                           * (trace(E_prime_prime_UUUdiff_Udiff) * trace(E_prime_prime_Udiff_Zdiff)
                                 + trace(E_prime_prime_UUUdiff_Udiff) * trace(E_prime_prime_Udiff_Zdiff)
                                 + trace(E_prime_prime_Udiff_Udiff)
                                       * trace(get_E_primeprime(grad_u, grad_Z_diff) * 2. + E_prime_prime_Udiff_Zdiff))
                           + (trace(E_prime_prime_Udiff_ZZZdiff) * trace(E_prime_prime_Udiff_Udiff)
                                 + trace(E_prime_prime_Udiff_ZZZdiff) * trace(E_prime_prime_Udiff_Udiff)
                                 + trace(E_prime_prime_Udiff_Udiff) * trace(E_prime_prime_Udiff_ZZZdiff)))

                     + 2. * mu
                           * (3.
                                 * (scalar_product(E_prime_prime_UUUdiff_Udiff, E_prime_prime_Udiff_Zdiff)
                                       + scalar_product(E_prime_prime_UUUdiff_Udiff, E_prime_prime_Udiff_Zdiff)
                                       + scalar_product(get_E_primeprime(grad_u, grad_Z_diff) * 2. + E_prime_prime_Udiff_Zdiff,
                                                        E_prime_prime_Udiff_Udiff)

                                 )
                                 + (scalar_product(E_prime_prime_Udiff_ZZZdiff, E_prime_prime_Udiff_Udiff)
                                       + scalar_product(E_prime_prime_Udiff_ZZZdiff, E_prime_prime_Udiff_Udiff)
                                       + scalar_product(E_prime_prime_Udiff_ZZZdiff, E_prime_prime_Udiff_Udiff))

                           ))
               + 3. / 12.
                     * (lambda
                           * (trace(Eps_U_diff) * trace(E_prime_prime_Udiff_Zdiff) + trace(Eps_U_diff) * trace(E_prime_prime_Udiff_Zdiff)
                                 + trace(Eps_Z_diff) * trace(E_prime_prime_Udiff_Udiff))

                           + 2. * mu
                                 * (scalar_product(Eps_U_diff, E_prime_prime_Udiff_Zdiff)
                                       + scalar_product(Eps_U_diff, E_prime_prime_Udiff_Zdiff)
                                       + scalar_product(Eps_Z_diff, E_prime_prime_Udiff_Udiff)))

         ;
         return 0;
      }

      virtual double eval_local_billinearform(Local_Container<dim>& Trialfunction, Local_Container<dim>& Testfunction, bool face = false)
      {

         //         double p=2.0+Sqrt(Power(quadrature_point(0),2) + Power(quadrature_point(1),2) + Power(quadrature_point(2),2));
         if ( !face)
         {
            Point < dim > quadrature_point = this->fe_values_adjoint.quadrature_point(this->q);
            Tensor < 2, dim > grad_u = get_grad(this->U[0]);
            Tensor < 2, dim > grad_trial = get_grad(Trialfunction);
            Tensor < 2, dim > grad_test = get_grad(Testfunction);
            Tensor < 2, dim > E_u = get_E(grad_u);
            Tensor < 2, dim > E_prime_test = get_E_prime(grad_test, grad_u);
            Tensor < 2, dim > E_prime_trial = get_E_prime(grad_trial, grad_u);
            Tensor < 2, dim > E_prime_prime_trial_test = get_E_primeprime(grad_trial, grad_test);
            return lambda * (trace(E_u) * trace(E_prime_prime_trial_test) + trace(E_prime_test) * trace(E_prime_trial))
                  + 2 * mu * (scalar_product(E_u, E_prime_prime_trial_test) + scalar_product(E_prime_test, E_prime_trial));

         }
         if (face)
         {
            AssertDimension(dim, dim);
            return 0;

         }
         return 0;
      }

      virtual double eval_local_residual(Local_Container<dim>& Testfunction, bool face = false)
      {
         if ( !face)
         {
            Point < dim > quadrature_point = this->fe_values_adjoint.quadrature_point(this->q);
            //            double p=2.0+Sqrt(Power(quadrature_point(0),2) + Power(quadrature_point(1),2) + Power(quadrature_point(2),2));
            double phi_u_x = Testfunction.U.Val[0];
            double phi_u_y = Testfunction.U.Val[1];
            Tensor < 2, dim > grad_u = get_grad(this->U[0]);
            Tensor < 2, dim > grad_test = get_grad(Testfunction);
            Tensor < 2, dim > E_u = get_E(grad_u);
            Tensor < 2, dim > E_prime_test = get_E_prime(grad_test, grad_u);
            //               if (phi_u > 10) cout << phi_u << endl;

            std::cout <<"grad_u" <<grad_u <<std::endl;
            std::cout <<"grad_u*grad_u" <<E_u <<std::endl;
            std::cout <<"E_prime_test" <<E_prime_test <<std::endl;
            std::cout <<"grad_test" <<grad_test <<std::endl;
            return (lambda * (trace(E_u) * trace(E_prime_test)) + 2 * mu * (scalar_product(E_u, E_prime_test))
            //                     + this->U[0].U.Val[this->number_of_variables - 1] * phi_u
                  - (rhs_f(quadrature_point) /*+dirichletdata_g(quadrature_point)*/) * phi_u_x - 0 * phi_u_y);


            return 0;

         }
         if (face)
         {
            {
               Point < dim > quadrature_point = this->fe_face_values_adjoint.quadrature_point(this->face_q);
               if (quadrature_point(0) > 0.5 && std::abs(quadrature_point(1) - 1) < 1e-12)
               {
//               std::cout << quadrature_point << std::endl;
                  return -1 * (g(quadrature_point)) * Testfunction.face_U.Val[1];
               }
            }
            return 0;

         }

         return 0;
      }
      virtual double eval_local_Homotopy_corrector_rhs(double s, double old_s, Local_Container<dim>& Testfunction, bool face = false)
      {
         if (face)
         {
            {
               Point < dim > quadrature_point = this->fe_face_values_adjoint.quadrature_point(this->face_q);
               if (quadrature_point(0) > 0.5 && std::abs(quadrature_point(1) - 1) < 1e-12)
               {
                  //               std::cout << quadrature_point << std::endl;
                  return -1 * (g(quadrature_point)) * Testfunction.face_U.Val[1];
               }
            }
            return 0;
         }
         return 0;
      }
}
;


==> Compdata/Nonlinear-Coercive/src/y-beamsplitter.h <==
#ifndef Y_BEAM_SPLITTER_H
#define Y_BEAM_SPLITTER_H

#include <fstream>

// Distributed grid generator
#include <deal.II/distributed/tria.h>
#include <deal.II/distributed/grid_refinement.h>

// Grid generator
#include <deal.II/grid/grid_generator.h>
#include <deal.II/grid/grid_in.h>

namespace material_blocks {
  using namespace dealii;

template<int dim>
void mark_block (
  const Triangulation<dim> &triangulation,
  const Point<dim> bottom_left, 
  const Point<dim> upper_right, 
  types::material_id id 
) {
  
  Assert(dim == 2 || dim == 3, ExcInternalError());

  Point<dim> center;
  for (auto &cell : triangulation.active_cell_iterators()) {

    center = cell->center();

    if(dim == 2) {
      if ( 
        center(0) > bottom_left(0) 
        && center(0) < upper_right(0) 
        && center(1) > bottom_left(1)
        && center(1) < upper_right(1)
      ) {
          cell->set_material_id(id);
      }
    }

    else if(dim == 3) {
      if ( 
        center(0) > bottom_left(0) 
        && center(0) < upper_right(0) 
        && center(1) > bottom_left(1)
        && center(1) < upper_right(1)
        && center(2) > bottom_left(2)
        && center(2) < upper_right(2)
      ) {
          cell->set_material_id(id);
      }
    }

  }
}

template <int dim>
void mark_boundary (
  const Triangulation<dim> &triangulation,
  const Point<dim> bottom_left, 
  const Point<dim> upper_right, 
  types::material_id id 
) {
  Point<dim> center;
  for (auto &cell : triangulation.active_cell_iterators()) {
    center = cell->center();
    
    if(dim == 2) {
      if ( 
        center(0) > bottom_left(0) 
        && center(0) < upper_right(0) 
        && center(1) > bottom_left(1)
        && center(1) < upper_right(1)
      ) {
        for (unsigned int face = 0; face < GeometryInfo<dim>::faces_per_cell; face++) {
          if( cell->face(face)->at_boundary() ) {
            cell->face(face)->set_boundary_id(id);
          } 
        }
      }
    }

    else if(dim == 3) {
      if ( 
        center(0) > bottom_left(0) 
        && center(0) < upper_right(0) 
        && center(1) > bottom_left(1)
        && center(1) < upper_right(1)
        && center(2) > bottom_left(2)
        && center(2) < upper_right(2)
      ) {
        for (unsigned int face = 0; face < GeometryInfo<dim>::faces_per_cell; face++) {
          if( cell->face(face)->at_boundary() ) {
            cell->face(face)->set_boundary_id(id);
          } 
        }
      }
    }
  }
}

double abs(double in) {
  if (in < 0)
    return -in;

  return in;
}

template <int dim>
void mark_side (
  const Triangulation<dim> &triangulation,
  unsigned int axis, // x = 0, y = 1, z = 2
  double position,
  unsigned int boundary_id,
  double tol
) {
  Point<dim> center;
  for (auto &cell : triangulation.cell_iterators()) {
    for (unsigned int face = 0; face < GeometryInfo<dim>::faces_per_cell; face++) {
      center = cell->face(face)->center();
      if( abs(center(axis) - position) < tol && cell->face(face)->at_boundary() ) {
        cell->face(face)->set_boundary_id(boundary_id);
      }
    }
  }
}

template <int dim>
void mark_side (
  const Triangulation<dim> &triangulation,
  unsigned int axis, // x = 0, y = 1, z = 2
  Point<dim> p1,
  Point<dim> p2,
  unsigned int boundary_id,
  double tol
) {
  Point<dim> center;
  std::vector<unsigned int> other_axis;
  for(unsigned int i = 0; i < dim; i++) {
    if(axis != i)
     other_axis.push_back(i);
  }

  for (auto &cell : triangulation.cell_iterators()) {
    for (unsigned int face = 0; face < GeometryInfo<dim>::faces_per_cell; face++) {
      center = cell->face(face)->center();
      if( abs(center(axis) - p1(axis)) < tol && cell->face(face)->at_boundary() ) {
        if ( center(other_axis[0]) < p2(other_axis[0]) && center(other_axis[0]) > p1(other_axis[0]) ) {
          if ( center(other_axis[1]) < p2(other_axis[1]) && center(other_axis[1]) > p1(other_axis[1]) ) {
            cell->face(face)->set_boundary_id(boundary_id);
          }
        }
      }
    }
  }

}

}


namespace Y_Beam_Splitter {
  using namespace dealii;

  template<int dim>
  void general_cell_xz(
    Triangulation<dim>& triangulation, 
    std::vector<Point<dim>> cell,
    unsigned int refinements,
    unsigned int material_id = 0
  ) {
    if (refinements == 0) {
      GridGenerator::general_cell(triangulation, cell);
    } else {
      unsigned int real_refinements = 2;


      // in 2D cell has size 4 and stores the 4 vertices of the rectangle.
      // in 3D cell has size 8 and stores the 8 vertices of the qube.

      // compute the step size in x direction
      const double lower_x_steps = (cell[1](0) - cell[0](0)) / (1.0 * real_refinements);
      const double upper_x_steps = (cell[3](0) - cell[2](0)) / (1.0 * real_refinements);
      double lower_x_start = cell[1](0);
      double upper_x_start = cell[3](0);

      // compute the step size in y direction
      const double lower_y = cell[0](1);
      const double upper_y = cell[2](1);

      std::vector< Triangulation<dim> > tria(real_refinements * real_refinements);

      switch(dim) {
        case 2: {
          std::vector<Point<dim>> new_cell(4);
          for(unsigned int j = 0; j < real_refinements; j++) {
            new_cell = {
              Point<dim>(lower_x_start - lower_x_steps, lower_y),
              Point<dim>(lower_x_start, lower_y),
              Point<dim>(upper_x_start - upper_x_steps, upper_y),
              Point<dim>(upper_x_start, upper_y)
            };

            // recursive call
            general_cell_xz(tria[j], new_cell, refinements - 1, material_id);

            // set the material parameter
            for (auto &cell_i : tria[j].cell_iterators())
              cell_i->set_material_id(material_id);

            lower_x_start -= lower_x_steps;
            upper_x_start -= upper_x_steps;
          }

          GridGenerator::merge_triangulations(
            {&tria[0], &tria[1]},
            triangulation,
            0.0001
          );

          break;
        }

        case 3: {
          // in 3D we also need to consider the z-direction
          // compute the step size in z direction
          const double z_steps = (cell[4](2) - cell[0](2)) / (1.0 * real_refinements);

          std::vector<Point<dim>> new_cell(8);
          for(unsigned int i = 0; i < real_refinements; i++) {
            double z_start = cell[4](2);
            for(unsigned int j = 0; j < real_refinements; j++) {
              new_cell = {
                Point<dim>(lower_x_start - lower_x_steps, lower_y, z_start - z_steps),
                Point<dim>(lower_x_start, lower_y, z_start - z_steps),
                Point<dim>(upper_x_start - upper_x_steps, upper_y, z_start - z_steps),
                Point<dim>(upper_x_start, upper_y, z_start - z_steps),
                Point<dim>(lower_x_start - lower_x_steps, lower_y, z_start),
                Point<dim>(lower_x_start, lower_y, z_start),
                Point<dim>(upper_x_start - upper_x_steps, upper_y, z_start),
                Point<dim>(upper_x_start, upper_y, z_start)
              };

              // recursive call
              general_cell_xz(tria[(i * real_refinements) + j], new_cell, refinements - 1, material_id);

              // set the material parameter
              if( z_start - z_steps >= 0.40 && z_start <= 0.60 ) {
                for (auto &cell_i : tria[(i * real_refinements) + j].cell_iterators())
                  cell_i->set_material_id(material_id);
              }

              z_start -= z_steps;
            }
            lower_x_start -= lower_x_steps;
            upper_x_start -= upper_x_steps;
          }

          GridGenerator::merge_triangulations(
            {&tria[0], &tria[1], &tria[2],  &tria[3]},
            triangulation,
            0.0001
          );

          break;
        }

        default:
          //TODO
          std::cout << "Not implemented" << std::endl;
          break;
      } // switch


    }
  }

  // === Helper Functions ===

  // --- Lower Part ---
  template<int dim>
  void y_help_center_lower_part (
    Triangulation<dim>& triangulation,
    double lower_y,
    double hight,
    double center,
    double delta
  ) {

    // this should only be called in 2D
    // TODO: check

    std::vector<Point<dim>> cell(8);
    cell = {
      Point<dim>(center - delta, lower_y + hight),
      Point<dim>(center, lower_y                ),
      Point<dim>(center, lower_y + (1.5 * hight)),
      Point<dim>(center + delta, lower_y + hight),
    };
    GridGenerator::general_cell(triangulation, cell);

  }

  template<int dim>
  void y_help_center_lower_part (
    Triangulation<dim>& triangulation, 
    unsigned int refinements,
    double lower_y,
    double hight,
    double center,
    double delta,
    double upper_z,
    double lower_z
  ) { 
    // this should only be called in 3D
    // TODO: check

    unsigned int real_refinements = 2; 

    if ( refinements == 0 ) {

      std::vector<Point<dim>> cell(8);
      cell = {
        Point<dim>(center - delta, lower_y + hight, lower_z),
        Point<dim>(center, lower_y,                 lower_z),
        Point<dim>(center, lower_y + (1.5 * hight), lower_z), 
        Point<dim>(center + delta, lower_y + hight, lower_z),
        Point<dim>(center - delta, lower_y + hight, upper_z),
        Point<dim>(center, lower_y,                 upper_z),
        Point<dim>(center, lower_y + (1.5 * hight), upper_z), 
        Point<dim>(center + delta, lower_y + hight, upper_z)
      };
      GridGenerator::general_cell(triangulation, cell);

    } else {

      std::vector< Triangulation<dim> > tria(real_refinements);

      double z_step = (upper_z - lower_z) / real_refinements;
      double lower_z_tmp =  lower_z;
      double upper_z_tmp =  lower_z + z_step;

      for(unsigned int i = 0; i < real_refinements; i++) {
        y_help_center_lower_part(
          tria[i],
          refinements - 1,
          lower_y,
          hight,
          center,
          delta,
          upper_z_tmp,
          lower_z_tmp
        );

        lower_z_tmp += z_step;
        upper_z_tmp += z_step;
      }

      GridGenerator::merge_triangulations(
        { &tria[0], &tria[1] },
        triangulation, 
        0.0001
      );
    }
  }

  // --- Middle Part ---
  template<int dim>
  void y_help_center_middle_part (
    Triangulation<dim>& triangulation,
    double lower_y,
    double hight,
    double center,
    double delta
  ) {
    // this should only be called in 2D
    // TODO: check

    std::vector<Point<dim>> cell(3);
    std::vector< Triangulation<dim> > tria(2);
    cell = {
      Point<dim>(center - delta, lower_y),
      Point<dim>(center, lower_y + (0.5 * hight)),
      Point<dim>(center - (2 * delta), lower_y + hight),
      Point<dim>(center, lower_y + hight),
    };
    GridGenerator::general_cell(tria[0], cell);

    cell = {
      Point<dim>(center, lower_y + (0.5 * hight)),
      Point<dim>(center + delta, lower_y),
      Point<dim>(center, lower_y + hight),
      Point<dim>(center + (2 * delta), lower_y + hight),
    };
    GridGenerator::general_cell(tria[1], cell);

    GridGenerator::merge_triangulations(
      { &tria[0], &tria[1] },
      triangulation,
      0.0001
    );

  }

  template<int dim>
  void y_help_center_middle_part (
    Triangulation<dim>& triangulation, 
    unsigned int refinements,
    double lower_y,
    double hight,
    double center,
    double delta,
    double upper_z,
    double lower_z
  ) {
    // this should only be called in 3D
    // TODO: check

    unsigned int real_refinements = 2;

    if (refinements == 0 ) {
      std::vector<Point<dim>> cell(8);
      std::vector< Triangulation<dim> > tria(2);
      cell = {
        Point<dim>(center - delta, lower_y, lower_z),
        Point<dim>(center, lower_y + (0.5 * hight), lower_z), 
        Point<dim>(center - (2 * delta), lower_y + hight, lower_z),
        Point<dim>(center, lower_y + hight, lower_z),
        Point<dim>(center - delta, lower_y, upper_z),
        Point<dim>(center, lower_y + (0.5 * hight), upper_z), 
        Point<dim>(center - (2 * delta), lower_y + hight, upper_z),
        Point<dim>(center, lower_y + hight, upper_z)
      };
      GridGenerator::general_cell(tria[0], cell);
    
      cell = {
        Point<dim>(center, lower_y + (0.5 * hight), lower_z), 
        Point<dim>(center + delta, lower_y, lower_z),
        Point<dim>(center, lower_y + hight, lower_z),
        Point<dim>(center + (2 * delta), lower_y + hight, lower_z),
        Point<dim>(center, lower_y + (0.5 * hight), upper_z), 
        Point<dim>(center + delta, lower_y, upper_z),
        Point<dim>(center, lower_y + hight, upper_z),
        Point<dim>(center + (2 * delta), lower_y + hight, upper_z),
      };
      GridGenerator::general_cell(tria[1], cell);

      GridGenerator::merge_triangulations(
        { &tria[0], &tria[1] },
        triangulation,
        0.0001
      );

    } else {
      double z_step = (upper_z - lower_z) / real_refinements;
      double lower_z_tmp =  lower_z;
      double upper_z_tmp =  lower_z + z_step;

      std::vector< Triangulation<dim> > tria(real_refinements);

      for(unsigned int i = 0; i < real_refinements; i++) {
        y_help_center_middle_part (
          tria[i], 
          refinements - 1, 
          lower_y, 
          hight, 
          center, 
          delta, 
          upper_z_tmp, 
          lower_z_tmp
        );

        lower_z_tmp += z_step;
        upper_z_tmp += z_step;
      }

      GridGenerator::merge_triangulations(
        { &tria[0], &tria[1] },
        triangulation,
        0.0001
      );

    }
  }

  // --- Upper Part ---
  template<int dim>
  void y_help_center_upper_part (
    Triangulation<dim>& triangulation,
    double lower_y,
    double hight,
    double center,
    double left_c,
    double right_c,
    double delta
  ) {
    // this should only be called in 2D
    // TODO: check

    std::vector<Point<dim>> cell(4);
    std::vector< Triangulation<dim> > tria(2);
    cell = {
      Point<dim>(left_c, lower_y                ),
      Point<dim>(center, lower_y                ),
      Point<dim>(left_c - delta, lower_y + hight),
      Point<dim>(center,         lower_y + hight),
    };
    GridGenerator::general_cell(tria[0], cell);

    cell = {
      Point<dim>(center,  lower_y                 ),
      Point<dim>(right_c, lower_y                 ),
      Point<dim>(center, lower_y + hight          ),
      Point<dim>(right_c + delta, lower_y + hight ),
    };
    GridGenerator::general_cell(tria[1], cell);

    GridGenerator::merge_triangulations(
      { &tria[0], &tria[1] },
      triangulation,
      0.0001
    );
  }

  template<int dim>
  void y_help_center_upper_part (
    Triangulation<dim>& triangulation, 
    unsigned int refinements,
    double lower_y,
    double hight,
    double center,
    double left_c,
    double right_c,
    double delta,
    double upper_z,
    double lower_z
  ) { 
    // this should only be called in 3D
    // TODO: check

    unsigned int real_refinements = 2;

    if ( refinements == 0 ) {
      std::vector<Point<dim>> cell(8);
      std::vector< Triangulation<dim> > tria(2);
      cell = {
        Point<dim>(left_c, lower_y,                 lower_z),
        Point<dim>(center, lower_y,                 lower_z), 
        Point<dim>(left_c - delta, lower_y + hight, lower_z),
        Point<dim>(center,         lower_y + hight, lower_z),
        Point<dim>(left_c, lower_y,                 upper_z),
        Point<dim>(center, lower_y,                 upper_z), 
        Point<dim>(left_c - delta, lower_y + hight, upper_z),
        Point<dim>(center, lower_y + hight,         upper_z)
      };
      GridGenerator::general_cell(tria[0], cell);

      cell = {
        Point<dim>(center,  lower_y,                 lower_z), 
        Point<dim>(right_c, lower_y,                 lower_z),
        Point<dim>(center, lower_y + hight,          lower_z),
        Point<dim>(right_c + delta, lower_y + hight, lower_z),
        Point<dim>(center, lower_y,                  upper_z), 
        Point<dim>(right_c, lower_y,                 upper_z),
        Point<dim>(center, lower_y + hight,          upper_z),
        Point<dim>(right_c + delta, lower_y + hight, upper_z)
      };
      GridGenerator::general_cell(tria[1], cell);

      GridGenerator::merge_triangulations(
        { &tria[0], &tria[1] },
        triangulation,
        0.0001
      );

    } else {
      std::vector< Triangulation<dim> > tria(2);

      double z_step = (upper_z - lower_z) / real_refinements;
      double lower_z_tmp =  lower_z;
      double upper_z_tmp =  lower_z + z_step;
      for(unsigned int i = 0; i < real_refinements; i++) {
        y_help_center_upper_part (
          tria[i],
          refinements - 1,
          lower_y,
          hight,
          center,
          left_c,
          right_c,
          delta,
          upper_z_tmp,
          lower_z_tmp
        );

        lower_z_tmp += z_step;
        upper_z_tmp += z_step;
      }

      GridGenerator::merge_triangulations(
        { &tria[0], &tria[1] }, 
        triangulation, 
        0.001
      );
    }

  }

  // --- Lower Part ---
  template<int dim>
  void y_help_splitter_lower_part(
    Triangulation<dim>& triangulation,
    const unsigned int refinements,
    const double hight
  ) {
    // initialize
    std::vector< Triangulation<dim> > tria(5);

    // some more coordinates:
    const double lower_y = 1.2;

    const double center = 0.5;
    const double left_x = 0.3;
    const double right_x = 0.7;
    
    // compute some usefull variables
    const double delta = 0.1 * hight;

    switch (dim) {

      case 2 : {
        std::vector<Point<dim>> cell(4);

        //waveguide part
        {
          cell = {
            Point<dim>(left_x, lower_y),
            Point<dim>(center, lower_y),
            Point<dim>(left_x - delta, lower_y + hight),
            Point<dim>(center - delta, lower_y + hight),
          };
          general_cell_xz(tria[0], cell, refinements, 1);

          cell = {
            Point<dim>(center , lower_y),
            Point<dim>(right_x, lower_y),
            Point<dim>(center  + delta, lower_y + hight),
            Point<dim>(right_x + delta, lower_y + hight),
          };
          general_cell_xz(tria[1], cell, refinements, 1);
        }
        //center
        {
        y_help_center_lower_part (
          tria[2],
          lower_y,
          hight,
          center,
          delta
        );
        }
        //cladding
        {
          cell = {
            Point<dim>(0.10, lower_y),
            Point<dim>(left_x, lower_y),
            Point<dim>(0.10, lower_y + hight),
            Point<dim>(left_x - delta, lower_y + hight),
          };
          general_cell_xz(tria[3], cell, refinements);

          cell = {
            Point<dim>(right_x, lower_y),
            Point<dim>(0.90, lower_y),
            Point<dim>(right_x + delta, lower_y + hight),
            Point<dim>(0.90, lower_y + hight),
          };
          general_cell_xz(tria[4], cell, refinements);
        }

        break;
      }

      case 3 : {
        std::vector<Point<dim>> cell(8);

        // in 3D we need to consider the z-direction
        const double lower_z = 0.3;
        const double upper_z = 0.7;

        //waveguide part
        {
          cell = {
            Point<dim>(left_x, lower_y, lower_z),
            Point<dim>(center, lower_y, lower_z),
            Point<dim>(left_x - delta, lower_y + hight, lower_z),
            Point<dim>(center - delta, lower_y + hight, lower_z),
            Point<dim>(left_x, lower_y, upper_z),
            Point<dim>(center, lower_y, upper_z),
            Point<dim>(left_x - delta, lower_y + hight, upper_z),
            Point<dim>(center - delta, lower_y + hight, upper_z)
          };
          general_cell_xz(tria[0], cell, refinements, 1);

          cell = {
            Point<dim>(center , lower_y, lower_z),
            Point<dim>(right_x, lower_y, lower_z),
            Point<dim>(center  + delta, lower_y + hight, lower_z),
            Point<dim>(right_x + delta, lower_y + hight, lower_z),
            Point<dim>(center , lower_y, upper_z),
            Point<dim>(right_x, lower_y, upper_z),
            Point<dim>(center  + delta, lower_y + hight, upper_z),
            Point<dim>(right_x + delta, lower_y + hight, upper_z)
          };
          general_cell_xz(tria[1], cell, refinements, 1);
        }
        //center
        {
        y_help_center_lower_part (
          tria[2],
          refinements,
          lower_y,
          hight,
          center,
          delta,
          upper_z,
          lower_z
        );
        }
        //cladding
        {
          cell = {
            Point<dim>(0.10, lower_y, lower_z),
            Point<dim>(left_x, lower_y, lower_z),
            Point<dim>(0.10, lower_y + hight, lower_z),
            Point<dim>(left_x - delta, lower_y + hight, lower_z),
            Point<dim>(0.10, lower_y, upper_z),
            Point<dim>(left_x, lower_y, upper_z),
            Point<dim>(0.10, lower_y + hight, upper_z),
            Point<dim>(left_x - delta, lower_y + hight, upper_z)
          };
          general_cell_xz(tria[3], cell, refinements);

          cell = {
            Point<dim>(right_x, lower_y, lower_z),
            Point<dim>(0.90, lower_y, lower_z),
            Point<dim>(right_x + delta, lower_y + hight, lower_z),
            Point<dim>(0.90, lower_y + hight, lower_z),
            Point<dim>(right_x, lower_y, upper_z),
            Point<dim>(0.90, lower_y, upper_z),
            Point<dim>(right_x + delta, lower_y + hight, upper_z),
            Point<dim>(0.90, lower_y + hight, upper_z)
          };
          general_cell_xz(tria[4], cell, refinements);
        }

        break;
      }

      default:
        //TODO
        std::cout << "Not implemented" << std::endl;
        break;

    } // switch: dim

    GridGenerator::merge_triangulations(
      {
        &tria[0], 
        &tria[1], 
        &tria[2],
        &tria[3],
        &tria[4]
      },
      triangulation, 0.001
    );

  }

  template<int dim>
  void y_help_splitter_middle_part (
    Triangulation<dim>& triangulation,
    const unsigned int refinements,
    const double hight
  ) {
    // compute some usefull variables
    const double delta = 0.1 * hight;

    // some more coordinates:
    const double lower_y = 1.2 + hight;

    const double center = 0.5;
    const double left_x = 0.3 - delta;
    const double right_x = 0.7 + delta;

    // initialize
    std::vector< Triangulation<dim> > tria(6);

    switch (dim) {
      case 2 : {
        std::vector<Point<dim>> cell(4);

        //waveguide part
        {
          cell = {
            Point<dim>(left_x , lower_y),
            Point<dim>(center - delta , lower_y),
            Point<dim>(left_x - delta, lower_y + hight),
            Point<dim>(center - (2 * delta), lower_y + hight),
          };
          general_cell_xz(tria[0], cell, refinements, 1);
          //for (auto &cell : tria[0].active_cell_iterators())
          //  cell->set_material_id(1);

          cell = {
            Point<dim>(center  + delta, lower_y),
            Point<dim>(right_x , lower_y),
            Point<dim>(center  + (2 * delta), lower_y + hight),
            Point<dim>(right_x + delta, lower_y + hight),
          };
          general_cell_xz(tria[1], cell, refinements, 1);
          //for (auto &cell : tria[1].active_cell_iterators())
          //  cell->set_material_id(1);
        }
        //center
        {
          y_help_center_middle_part(
            tria[2],
            lower_y,
            hight,
            center,
            delta
          );
        }
        //cladding
        {
          cell = {
            Point<dim>(0.10, lower_y),
            Point<dim>(left_x , lower_y),
            Point<dim>(0.10, lower_y + hight),
            Point<dim>(left_x - delta, lower_y + hight),
          };
          general_cell_xz(tria[3], cell, refinements);

          cell = {
            Point<dim>(right_x, lower_y),
            Point<dim>(0.90, lower_y),
            Point<dim>(right_x + delta, lower_y + hight),
            Point<dim>(0.90, lower_y + hight),
          };
          general_cell_xz(tria[4], cell, refinements);
        }

        break;
      }

      case 3 : {
        std::vector<Point<dim>> cell(8);

        // in 3D we need to conisder the z-direction
        const double lower_z = 0.3;
        const double upper_z = 0.7;

        //waveguide part
        {
          cell = {
            Point<dim>(left_x , lower_y, lower_z),
            Point<dim>(center - delta , lower_y, lower_z),
            Point<dim>(left_x - delta, lower_y + hight, lower_z),
            Point<dim>(center - (2 * delta), lower_y + hight, lower_z),
            Point<dim>(left_x , lower_y, upper_z),
            Point<dim>(center - delta , lower_y, upper_z),
            Point<dim>(left_x - delta, lower_y + hight, upper_z),
            Point<dim>(center - (2 * delta), lower_y + hight, upper_z)
          };
          general_cell_xz(tria[0], cell, refinements, 1);
          //for (auto &cell : tria[0].active_cell_iterators())
          //  cell->set_material_id(1);

          cell = {
            Point<dim>(center  + delta, lower_y, lower_z),
            Point<dim>(right_x , lower_y, lower_z),
            Point<dim>(center  + (2 * delta), lower_y + hight, lower_z),
            Point<dim>(right_x + delta, lower_y + hight, lower_z),
            Point<dim>(center  + delta, lower_y, upper_z),
            Point<dim>(right_x , lower_y, upper_z),
            Point<dim>(center  + (2 * delta), lower_y + hight, upper_z),
            Point<dim>(right_x + delta, lower_y + hight, upper_z)
          };
          general_cell_xz(tria[1], cell, refinements, 1);
          //for (auto &cell : tria[1].active_cell_iterators())
          //  cell->set_material_id(1);
        }
        //center
        {
          y_help_center_middle_part(
            tria[2],
            refinements,
            lower_y,
            hight,
            center,
            delta,
            upper_z,
            lower_z
          );
        }
        //cladding
        {
          cell = {
            Point<dim>(0.10, lower_y, lower_z),
            Point<dim>(left_x , lower_y, lower_z),
            Point<dim>(0.10, lower_y + hight, lower_z),
            Point<dim>(left_x - delta, lower_y + hight, lower_z),
            Point<dim>(0.10, lower_y, upper_z),
            Point<dim>(left_x , lower_y, upper_z),
            Point<dim>(0.10, lower_y + hight, upper_z),
            Point<dim>(left_x - delta, lower_y + hight, upper_z)
          };
          general_cell_xz(tria[3], cell, refinements);

          cell = {
            Point<dim>(right_x, lower_y, lower_z),
            Point<dim>(0.90, lower_y, lower_z),
            Point<dim>(right_x + delta, lower_y + hight, lower_z),
            Point<dim>(0.90, lower_y + hight, lower_z),
            Point<dim>(right_x, lower_y, upper_z),
            Point<dim>(0.90, lower_y, upper_z),
            Point<dim>(right_x + delta, lower_y + hight, upper_z),
            Point<dim>(0.90, lower_y + hight, upper_z),
          };
          general_cell_xz(tria[4], cell, refinements);
        }

        break;
      }

      default:
        //TODO
        std::cout << "Not implemented" << std::endl;
        break;
    } // case: dim


    GridGenerator::merge_triangulations(
      {
        &tria[0], 
        &tria[1], 
        &tria[2],
        &tria[3],
        &tria[4]
      },
      triangulation, 0.001
    );

  }

  template<int dim>
  void y_help_splitter_upper_part (
    Triangulation<dim>& triangulation,
    const unsigned int refinements,
    const double hight,
    const unsigned int number,
    const double y_start   = 1.2,
    const double x_start_l = 0.3,
    const double x_start_r = 0.7
  ) {
    // compute some usefull variables
    const double delta = 0.1 * hight;

    // some more coordinates:
    const double lower_y = y_start + (number * hight);

    const double center  = 0.5;
    const double left_c  = x_start_l + 0.2 - (number * delta);
    const double right_c = x_start_r - 0.2 + (number * delta);
    const double left_x  = x_start_l - (number * delta);
    const double right_x = x_start_r + (number * delta);

    // initialize
    std::vector< Triangulation<dim> > tria(5);

    switch (dim) {
      case 2 : {
        std::vector<Point<dim>> cell(4);

        //waveguide part
        {
          cell = {
            Point<dim>(left_x , lower_y),
            Point<dim>(left_c , lower_y),
            Point<dim>(left_x - delta, lower_y + hight),
            Point<dim>(left_c - delta, lower_y + hight),
          };
          general_cell_xz(tria[0], cell, refinements, 1);

          cell = {
            Point<dim>(right_c, lower_y),
            Point<dim>(right_x , lower_y),
            Point<dim>(right_c + delta, lower_y + hight),
            Point<dim>(right_x + delta, lower_y + hight),
          };
          general_cell_xz(tria[1], cell, refinements, 1);
        }

        //center
        {
          y_help_center_upper_part (
            tria[2],
            lower_y,
            hight,
            center,
            left_c,
            right_c,
            delta
          );
        }

        //cladding
        {
          cell = {
            Point<dim>(0.10, lower_y),
            Point<dim>(left_x , lower_y),
            Point<dim>(0.10, lower_y + hight),
            Point<dim>(left_x - delta, lower_y + hight),
          };
          general_cell_xz(tria[3], cell, refinements);

          cell = {
            Point<dim>(right_x, lower_y),
            Point<dim>(0.90, lower_y),
            Point<dim>(right_x + delta, lower_y + hight),
            Point<dim>(0.90, lower_y + hight),
          };
          general_cell_xz(tria[4], cell, refinements);
        }

        break;
      }
      case 3 : {
        std::vector<Point<dim>> cell(8);

        // in 3D we need to consider the z-direction
        const double lower_z = 0.3;
        const double upper_z = 0.7;

        //waveguide part
        {
          cell = {
            Point<dim>(left_x , lower_y, lower_z),
            Point<dim>(left_c , lower_y, lower_z),
            Point<dim>(left_x - delta, lower_y + hight, lower_z),
            Point<dim>(left_c - delta, lower_y + hight, lower_z),
            Point<dim>(left_x , lower_y, upper_z),
            Point<dim>(left_c , lower_y, upper_z),
            Point<dim>(left_x - delta, lower_y + hight, upper_z),
            Point<dim>(left_c - delta, lower_y + hight, upper_z)
          };
          general_cell_xz(tria[0], cell, refinements, 1);

          cell = {
            Point<dim>(right_c, lower_y, lower_z),
            Point<dim>(right_x , lower_y, lower_z),
            Point<dim>(right_c + delta, lower_y + hight, lower_z),
            Point<dim>(right_x + delta, lower_y + hight, lower_z),
            Point<dim>(right_c, lower_y, upper_z),
            Point<dim>(right_x , lower_y, upper_z),
            Point<dim>(right_c + delta, lower_y + hight, upper_z),
            Point<dim>(right_x + delta, lower_y + hight, upper_z)
          };
          general_cell_xz(tria[1], cell, refinements, 1);
        }

        //center
        {
          y_help_center_upper_part (
            tria[2],
            refinements,
            lower_y,
            hight,
            center,
            left_c,
            right_c,
            delta,
            upper_z,
            lower_z
          );
        }

        //cladding
        {
          cell = {
            Point<dim>(0.10, lower_y, lower_z),
            Point<dim>(left_x , lower_y, lower_z),
            Point<dim>(0.10, lower_y + hight, lower_z),
            Point<dim>(left_x - delta, lower_y + hight, lower_z),
            Point<dim>(0.10, lower_y, upper_z),
            Point<dim>(left_x , lower_y, upper_z),
            Point<dim>(0.10, lower_y + hight, upper_z),
            Point<dim>(left_x - delta, lower_y + hight, upper_z)
          };
          general_cell_xz(tria[3], cell, refinements);

          cell = {
            Point<dim>(right_x, lower_y, lower_z),
            Point<dim>(0.90, lower_y, lower_z),
            Point<dim>(right_x + delta, lower_y + hight, lower_z),
            Point<dim>(0.90, lower_y + hight, lower_z),
            Point<dim>(right_x, lower_y, upper_z),
            Point<dim>(0.90, lower_y, upper_z),
            Point<dim>(right_x + delta, lower_y + hight, upper_z),
            Point<dim>(0.90, lower_y + hight, upper_z),
          };
          general_cell_xz(tria[4], cell, refinements);
        }

        break;
      }

      default:
        //TODO
        std::cout << "Not implemented" << std::endl;
        break;
    } // switch: dim


    GridGenerator::merge_triangulations(
      {
        &tria[0], 
        &tria[1], 
        &tria[2],
        &tria[3],
        &tria[4]
      },
      triangulation, 0.001
    );

  }


  template<int dim>
  void y_help_middle_part (
    Triangulation<dim>& triangulation,
    const unsigned int refinements,
    const double hight,
    const unsigned int number,
    double y_start,
    double x_start_l,
    double x_start_r
  ) {
    // compute some usefull variables
    const double delta = 0.1 * hight;

    // some more coordinates:
    const double lower_y = y_start + (number * hight);

    const double center  = 0.5;
    const double left_x  = x_start_l - (number * delta);
    const double right_x = x_start_r + (number * delta);

    // initialize
    std::vector< Triangulation<dim> > tria(4);

    switch (dim) {
      case 2 : {
        std::vector<Point<dim>> cell(4);

        //waveguide part
        {
          cell = {
            Point<dim>(left_x , lower_y),
            Point<dim>(center, lower_y),
            Point<dim>(left_x - delta, lower_y + hight),
            Point<dim>(center, lower_y + hight),
          };
          general_cell_xz(tria[0], cell, refinements, 1);

          cell = {
            Point<dim>(center , lower_y),
            Point<dim>(right_x, lower_y),
            Point<dim>(center , lower_y + hight),
            Point<dim>(right_x + delta, lower_y + hight),
          };
          general_cell_xz(tria[1], cell, refinements, 1);
        }

        //cladding
        {
          cell = {
            Point<dim>(0.10, lower_y),
            Point<dim>(left_x , lower_y),
            Point<dim>(0.10, lower_y + hight),
            Point<dim>(left_x - delta, lower_y + hight),
          };
          general_cell_xz(tria[2], cell, refinements);

          cell = {
            Point<dim>(right_x, lower_y),
            Point<dim>(0.90, lower_y),
            Point<dim>(right_x + delta, lower_y + hight),
            Point<dim>(0.90, lower_y + hight),
          };
          general_cell_xz(tria[3], cell, refinements);
        }
        break;
      }

      case 3 : {
        std::vector<Point<dim>> cell(8);

        // in 3D we need to consider the z-direction
        const double lower_z = 0.30;
        const double upper_z = 0.70;

        //waveguide part
        {
          cell = {
            Point<dim>(left_x , lower_y, lower_z),
            Point<dim>(center, lower_y, lower_z),
            Point<dim>(left_x - delta, lower_y + hight, lower_z),
            Point<dim>(center, lower_y + hight, lower_z),
            Point<dim>(left_x , lower_y, upper_z),
            Point<dim>(center, lower_y, upper_z),
            Point<dim>(left_x - delta, lower_y + hight, upper_z),
            Point<dim>(center, lower_y + hight, upper_z)
          };
          general_cell_xz(tria[0], cell, refinements, 1);

          cell = {
            Point<dim>(center , lower_y, lower_z),
            Point<dim>(right_x, lower_y, lower_z),
            Point<dim>(center , lower_y + hight, lower_z),
            Point<dim>(right_x + delta, lower_y + hight, lower_z),
            Point<dim>(center , lower_y, upper_z),
            Point<dim>(right_x, lower_y, upper_z),
            Point<dim>(center , lower_y + hight, upper_z),
            Point<dim>(right_x + delta, lower_y + hight, upper_z)
          };
          general_cell_xz(tria[1], cell, refinements, 1);
        }

        //cladding
        {
          cell = {
            Point<dim>(0.10, lower_y, lower_z),
            Point<dim>(left_x , lower_y, lower_z),
            Point<dim>(0.10, lower_y + hight, lower_z),
            Point<dim>(left_x - delta, lower_y + hight, lower_z),
            Point<dim>(0.10, lower_y, upper_z),
            Point<dim>(left_x , lower_y, upper_z),
            Point<dim>(0.10, lower_y + hight, upper_z),
            Point<dim>(left_x - delta, lower_y + hight, upper_z)
          };
          general_cell_xz(tria[2], cell, refinements);

          cell = {
            Point<dim>(right_x, lower_y, lower_z),
            Point<dim>(0.90, lower_y, lower_z),
            Point<dim>(right_x + delta, lower_y + hight, lower_z),
            Point<dim>(0.90, lower_y + hight, lower_z),
            Point<dim>(right_x, lower_y, upper_z),
            Point<dim>(0.90, lower_y, upper_z),
            Point<dim>(right_x + delta, lower_y + hight, upper_z),
            Point<dim>(0.90, lower_y + hight, upper_z),
          };
          general_cell_xz(tria[3], cell, refinements);
        }
        break;
      }

      default:
        //TODO
        std::cout << "Not implemented" << std::endl;
        break;
    } // switch: dim


    GridGenerator::merge_triangulations(
      {
        &tria[0], 
        &tria[1], 
        &tria[2],
        &tria[3]
      },
      triangulation, 0.001
    );

  }

  template<int dim>
  void y_help_lower_part (
    Triangulation<dim>& triangulation,
    const unsigned int refinements,
    const double hight,
    const unsigned int number,
    double y_start,
    double x_start_l,
    double x_start_r
  ) {
    // compute some usefull variables
    const double delta = 0.0; // ja ich trolle jetzt zurück!

    // some more coordinates:
    const double lower_y = y_start + (number * hight);

    const double center  = 0.5;
    const double left_x  = x_start_l - (number * delta);
    const double right_x = x_start_r + (number * delta);

    // initialize
    std::vector< Triangulation<dim> > tria(4);
    switch (dim) {
      case 2 : {
        std::vector<Point<dim>> cell(4);
        //waveguide part
        {
          cell = {
            Point<dim>(left_x , lower_y),
            Point<dim>(center, lower_y),
            Point<dim>(left_x - delta, lower_y + hight),
            Point<dim>(center, lower_y + hight),
          };
          general_cell_xz(tria[0], cell, refinements, 1);

          cell = {
            Point<dim>(center , lower_y),
            Point<dim>(right_x, lower_y),
            Point<dim>(center , lower_y + hight),
            Point<dim>(right_x + delta, lower_y + hight),
          };
          general_cell_xz(tria[1], cell, refinements, 1);
        }

        //cladding
        {
          cell = {
            Point<dim>(0.10, lower_y),
            Point<dim>(left_x , lower_y),
            Point<dim>(0.10, lower_y + hight),
            Point<dim>(left_x - delta, lower_y + hight),
          };
          general_cell_xz(tria[2], cell, refinements);

          cell = {
            Point<dim>(right_x, lower_y),
            Point<dim>(0.90, lower_y),
            Point<dim>(right_x + delta, lower_y + hight),
            Point<dim>(0.90, lower_y + hight),
          };
          general_cell_xz(tria[3], cell, refinements);
        }
        break;
      }

      case 3 : {
        std::vector<Point<dim>> cell(8);

        // in 3D we need to consider the z-direction
        const double lower_z = 0.30;
        const double upper_z = 0.70;

        //waveguide part
        {
          cell = {
            Point<dim>(left_x , lower_y, lower_z),
            Point<dim>(center, lower_y, lower_z),
            Point<dim>(left_x - delta, lower_y + hight, lower_z),
            Point<dim>(center, lower_y + hight, lower_z),
            Point<dim>(left_x , lower_y, upper_z),
            Point<dim>(center, lower_y, upper_z),
            Point<dim>(left_x - delta, lower_y + hight, upper_z),
            Point<dim>(center, lower_y + hight, upper_z)
          };
          general_cell_xz(tria[0], cell, refinements, 1);

          cell = {
            Point<dim>(center , lower_y, lower_z),
            Point<dim>(right_x, lower_y, lower_z),
            Point<dim>(center , lower_y + hight, lower_z),
            Point<dim>(right_x + delta, lower_y + hight, lower_z),
            Point<dim>(center , lower_y, upper_z),
            Point<dim>(right_x, lower_y, upper_z),
            Point<dim>(center , lower_y + hight, upper_z),
            Point<dim>(right_x + delta, lower_y + hight, upper_z)
          };
          general_cell_xz(tria[1], cell, refinements, 1);
        }

        //cladding
        {
          cell = {
            Point<dim>(0.10, lower_y, lower_z),
            Point<dim>(left_x , lower_y, lower_z),
            Point<dim>(0.10, lower_y + hight, lower_z),
            Point<dim>(left_x - delta, lower_y + hight, lower_z),
            Point<dim>(0.10, lower_y, upper_z),
            Point<dim>(left_x , lower_y, upper_z),
            Point<dim>(0.10, lower_y + hight, upper_z),
            Point<dim>(left_x - delta, lower_y + hight, upper_z)
          };
          general_cell_xz(tria[2], cell, refinements);

          cell = {
            Point<dim>(right_x, lower_y, lower_z),
            Point<dim>(0.90, lower_y, lower_z),
            Point<dim>(right_x + delta, lower_y + hight, lower_z),
            Point<dim>(0.90, lower_y + hight, lower_z),
            Point<dim>(right_x, lower_y, upper_z),
            Point<dim>(0.90, lower_y, upper_z),
            Point<dim>(right_x + delta, lower_y + hight, upper_z),
            Point<dim>(0.90, lower_y + hight, upper_z),
          };
          general_cell_xz(tria[3], cell, refinements);
        }
        break;
      }

      default:
        //TODO
        std::cout << "Not implemented" << std::endl;
        break;
    } // switch: dim

    GridGenerator::merge_triangulations(
      {
        &tria[0], 
        &tria[1], 
        &tria[2],
        &tria[3]
      },
      triangulation, 0.001
    );

  }

  template<int dim>
  void y_bsp_upper_part(
    Triangulation<dim>& triangulation,
    const unsigned int id,
    const unsigned int refinements,
    double y_start,
    double x_start_l,
    double x_start_r,
    bool last
  ) {
    unsigned int real_refinements = 0;
    switch (refinements) {
      case 2:
        real_refinements = 4;
        break;

      case 3:
        real_refinements = 8;
        break;

      case 4:
        real_refinements = 16;
        break;
    }

    const double hight = 0.2 / real_refinements;
    std::vector< Triangulation<dim> > tria(real_refinements);

    for(unsigned int i = 0; i < real_refinements; i++) {
      y_help_splitter_upper_part(tria[i], refinements, hight, i, y_start, x_start_l, x_start_r);
    }

     switch (refinements) {
      case 2:
        GridGenerator::merge_triangulations(
          {&tria[0], &tria[1], &tria[2], &tria[3]},
          triangulation, 
          0.001
        );
        break;

      case 3:
        GridGenerator::merge_triangulations(
          {&tria[0], &tria[1], &tria[2], &tria[3], &tria[4], &tria[5], &tria[6], &tria[7]},
          triangulation, 
          0.001
        );
        break;

      case 4:
        GridGenerator::merge_triangulations(
          {&tria[0], &tria[1], &tria[2], &tria[3], &tria[4], &tria[5], &tria[6], &tria[7],
           &tria[8], &tria[9], &tria[10], &tria[11], &tria[12], &tria[13], &tria[14], &tria[15]},
          triangulation, 
          0.00001
        );
      break;
    }

    material_blocks::mark_side<dim>(triangulation, 1, y_start, id + 1, 0.001);
    if( last == false )
      material_blocks::mark_side<dim>(triangulation, 1, y_start + 0.2, id + 3, 0.001);

    // for debugging
    // print the grid: 
    //std::ofstream output_file1("Grid.vtk");
    //GridOut().write_vtk(triangulation, output_file1);

  }



  template<int dim>
  void y_bsp_upper_middle (
    Triangulation<dim>& triangulation,
    const unsigned int id,
    const unsigned int refinements
  ) {
    unsigned int real_refinements = 0;
    switch (refinements) {
      case 2:
        real_refinements = 4;
        break;

      case 3:
        real_refinements = 8;
        break;

      case 4:
        real_refinements = 16;
        break;
    }

    const double hight = 0.2 / real_refinements;
    std::vector< Triangulation<dim> > tria(real_refinements);


    y_help_splitter_lower_part ( tria[0], refinements, hight );
    y_help_splitter_middle_part ( tria[1], refinements, hight );
    for(unsigned int i = 2; i < real_refinements; i++) {
      y_help_splitter_upper_part(tria[i], refinements, hight, i);
    }

    switch (refinements) {
      case 2:
        GridGenerator::merge_triangulations(
          {&tria[0], &tria[1], &tria[2], &tria[3]},
          triangulation, 
          0.001
        );
        break;

      case 3:
        GridGenerator::merge_triangulations(
          {&tria[0], &tria[1], &tria[2], &tria[3], &tria[4], &tria[5], &tria[6], &tria[7]},
          triangulation, 
          0.001
        );
        break;

      case 4:
        GridGenerator::merge_triangulations(
          {&tria[0], &tria[1], &tria[2], &tria[3], &tria[4], &tria[5], &tria[6], &tria[7],
           &tria[8], &tria[9], &tria[10], &tria[11], &tria[12], &tria[13], &tria[14], &tria[15]},
          triangulation, 
          0.00001
        );
      break;
    }

    material_blocks::mark_side<dim>(triangulation, 1, 1.2, id + 1, 0.0001);
    material_blocks::mark_side<dim>(triangulation, 1, 1.4, id + 3, 0.0001);

    // print the grid: 
    //std::ofstream output_file1("Grid.vtk");
    //GridOut().write_vtk(triangulation, output_file1);

  }


  template<int dim>
  void y_bsp_lower_middle (
    Triangulation<dim>& triangulation,
    const unsigned int id,
    const unsigned int refinements,
    double y_start,
    double x_start_l,
    double x_start_r
  ) {
    unsigned int real_refinements = 0;
    switch (refinements) {
      case 2:
        real_refinements = 4;
        break;

      case 3:
        real_refinements = 8;
        break;

      case 4:
        real_refinements = 16;
        break;
    }

    const double hight = 0.2 / real_refinements;
    std::vector< Triangulation<dim> > tria(real_refinements);

    for(unsigned int i = 0; i < real_refinements; i++) {
      y_help_middle_part (
        tria[i], 
        refinements, 
        hight, 
        i,
        y_start,
        x_start_l,
        x_start_r
      );
    }

    switch (refinements) {
      case 2:
        GridGenerator::merge_triangulations(
          {&tria[0], &tria[1], &tria[2], &tria[3]},
          triangulation, 
          0.0001
        );
        break;

      case 3:
        GridGenerator::merge_triangulations(
          {&tria[0], &tria[1], &tria[2], &tria[3], &tria[4], &tria[5], &tria[6], &tria[7]},
          triangulation, 
          0.0001
        );
        break;

      case 4:
        GridGenerator::merge_triangulations(
          {&tria[0], &tria[1], &tria[2], &tria[3], &tria[4], &tria[5], &tria[6], &tria[7],
           &tria[8], &tria[9], &tria[10], &tria[11], &tria[12], &tria[13], &tria[14], &tria[15]},
          triangulation, 
          0.0001
        );
        break;

    }

    material_blocks::mark_side<dim>(triangulation, 1, y_start, id + 1, 0.001);
    material_blocks::mark_side<dim>(triangulation, 1, y_start + 0.2, id + 3, 0.001);
  }



  template<int dim>
  void y_bsp_lower_part(
    Triangulation<dim>& triangulation,
    const unsigned int id,
    const unsigned int refinements,
    double y_start,
    double x_start_l,
    double x_start_r
  ) {
    unsigned int real_refinements = 0;
    switch (refinements) {
      case 2:
        real_refinements = 4;
        break;

      case 3:
        real_refinements = 8;
        break;

      case 4:
        real_refinements = 16;
        break;
    }

    const double hight = 0.2 / real_refinements;
    std::vector< Triangulation<dim> > tria(real_refinements);

    for(unsigned int i = 0; i < real_refinements; i++) {
      y_help_lower_part (
        tria[i], 
        refinements, 
        hight, 
        i,
        y_start,
        x_start_l,
        x_start_r
      );
    }

    switch (refinements) {
      case 2:
        GridGenerator::merge_triangulations(
          {&tria[0], &tria[1], &tria[2], &tria[3]},
          triangulation, 
          0.0001
        );
        break;

      case 3:
        GridGenerator::merge_triangulations(
          {&tria[0], &tria[1], &tria[2], &tria[3], &tria[4], &tria[5], &tria[6], &tria[7]},
          triangulation, 
          0.0001
        );
        break;

      case 4:
        GridGenerator::merge_triangulations(
          {&tria[0], &tria[1], &tria[2], &tria[3], &tria[4], &tria[5], &tria[6], &tria[7],
           &tria[8], &tria[9], &tria[10], &tria[11], &tria[12], &tria[13], &tria[14], &tria[15]},
          triangulation, 
          0.0001
        );
        break;

    }

    material_blocks::mark_side<dim>(triangulation, 1, y_start, id + 1, 0.001);
    material_blocks::mark_side<dim>(triangulation, 1, y_start + 0.2, id + 3, 0.001);
  }

  template<int dim>
  void y_beamsplitter(
      Triangulation<dim>& tria, 
      unsigned int domain, 
      unsigned int refinements, 
      unsigned int N_domains
  ) {
    double x_left   = 0.4;
    double x_right  = 0.6;
    double y_bottom = 0.0;
    double y_top    = 0.2;
    double update_x = 0.02;

    
    if(domain == 0) {
      y_bsp_lower_part(
        tria,
        0, // id
        refinements,
        y_bottom,
        x_left,
        x_right
      );
    } else if (domain > 0 && domain < 6) {
      y_bottom += (domain) * 0.2;
      y_top    += (domain) * 0.2;

      x_left  -= (domain - 1) * update_x;
      x_right += (domain - 1) * update_x;

      y_bsp_lower_middle(
        tria,
        domain, 
        refinements,
        y_bottom,
        x_left,
        x_right
      );
    } else if (domain == 6) {
      y_bsp_upper_middle(
        tria, 
        6, 
        refinements
      );
    } else if (domain > 6 ) {
      bool last = (domain == N_domains - 1) ? true : false;
      y_bsp_upper_part(
        tria, 
        domain, 
        refinements,
        1.40 + ((domain - 7) * 0.20),
        0.28 - ((domain - 7) * 0.02),
        0.72 + ((domain - 7) * 0.02),
        last
      );
    } // fi: domain
  
  }

  template<int dim> 
  void y_beamsplitter(
    Triangulation<dim>& tria
  ) {
    const unsigned int n_parts = 8;
    std::vector< Triangulation<dim> > tmp_tria(n_parts);
    
    for ( unsigned int part = 0; part < n_parts; part++ ) {
      y_beamsplitter(
        tmp_tria[part], 
        part,
        2, 
        n_parts
      );
    }

    GridGenerator::merge_triangulations(
      {&tmp_tria[0], &tmp_tria[1], &tmp_tria[2], &tmp_tria[3], &tmp_tria[4], &tmp_tria[5], &tmp_tria[6], &tmp_tria[7]},
      tria, 
      0.0001
    );
  }

}  // namespace YBeamSplitter

#endif

